In-Context Learning for Robots: Methods and Applications

General-purpose robots must infer what a new task requires and translate that understanding into appropriate physical action. In-context learning (ICL) for robots supports this process by using demonstrations and interaction to direct existing competence with neural parameters held fixed during deployment. We organize this literature review around the interfaces connecting contextual evidence to execution, distinguishing four families: context-conditioned policies, geometric demonstration transfer, world-model-based control, and skill- and agent-based execution. Comparing these interfaces clarifies their transfer assumptions and the roles of training, correspondence, and memory in making context useful. Across manipulation and navigation, we examine how these mechanisms preserve taught requirements as objects, environments, and execution conditions change. This analysis links method design to evaluation practices that distinguish responsiveness to teaching, physical transfer, and benefits from retained experience. The resulting agenda connects compositional task acquisition and faithful transfer with physical recursive self-improvement, in which experience improves the ability to learn subsequent tasks.

==> anc/Supplement-S1/CODEBOOK.md <==
# Reference census and mechanism coding

**unit.** One numbered reference in the current manuscript. Distinct citations of a paper and its dataset release count as distinct references.

**scope.** All 412 actively cited bibliography entries contribute to annual counts. The method panel includes all references that contribute a control mechanism identifiable within the four families, including memory, contextual corrections, pretrained action models and parameter-adaptation comparisons.

**method_families.** {"policy": "Context-conditioned policies", "geometry": "Geometric demonstration transfer", "world": "World-model-based control", "agent": "Skill- and agent-based execution"}

**other_document_roles.** {"data": "Data resources", "evaluation": "Evaluation", "foundations": "Foundations and surveys", "training": "Training and representations"}

**primary_family.** Code the deployed path from context to robot behavior: infer actions; transfer an explicit demonstration reference; predict outcomes before decoding or planning; or produce skills, programs and tool calls for an executor. In mixed systems, distinguish runtime prediction from world-model-generated training data.

**independent_axes.** Parameter updates, memory storage, data scale and instruction modality remain independent of family. A family assignment does not by itself establish fixed-weight ICL.

**denominators.** {"annual": 412, "methods": 260}

**date.** First public year from arXiv v1 or official publications and releases; chart groups years through 2015 and marks 2026 as partial through 29 September.

**as_of.** 2026-09-29


==> anc/Supplement-S1/README.md <==
# Reference census and reported comparisons

The inventory covers all 412 actively cited bibliography entries through 29 September 2026. The four control families contain 260 method and comparison references; the remaining 152 provide data, evaluation, theoretical, survey, or training foundations. `CODEBOOK.md` defines the counting unit and classification rules.

`references.json` and `.csv` contain the full inventory, including citation numbers, titles, dates, primary sources, current manuscript citation passages, and coding reasons. `corpus.json` and `.csv` contain the method subset. The count files preserve their respective denominators. Run `python3 reproduce.py` to check coverage and sums. Figure 9 and Appendix A summarize this corpus.

`reported-comparisons.json` and `.csv` accompany Table 16. They record fourteen representative published comparisons, their changed factors, findings, evaluation conditions, and source locations. `REPORTED-COMPARISONS.md` explains selection and interpretation. These records complement the census and are not included as additional references.

Mechanism, parameter updates, storage, and modality are independent attributes. A four-family assignment does not by itself establish fixed-weight ICL. Counts represent review coverage rather than an exhaustive census of the field.


==> anc/Supplement-S1/REPORTED-COMPARISONS.md <==
# Reported comparisons

Source-specific comparisons quoted in the manuscript. Conditions differ across studies and are retained in each entry.

## ICRT

DROID subset versus multi-task training. DROID-only variant makes no progress on test tasks Training sets differ; held-out tasks use known motion primitives and new objects

[Primary source](https://arxiv.org/html/2408.15980v2), Sec. VI-B; Sec. III; Table II. Checked 2026-09-21.

## BPP

Behavior prompt versus matched goal image. Demonstration prompting improves qualitative fidelity on unseen drawings Same canvas and initial state; a video supplies path information absent from an endpoint; Chamfer distance alone can conceal poor shape fidelity

[Primary source](https://arxiv.org/html/2606.30457v1), Sec. 4.2; Appendix B.2; Figure 9. Checked 2026-09-21.

## LMAct

Zero to 512 expert episodes. More examples often have little effect; some task/model combinations improve General-purpose models in interactive tasks including simulated cheetah, not a real manipulation benchmark

[Primary source](https://proceedings.mlr.press/v267/ruoss25a.html), Abstract and evaluation summary. Checked 2026-09-21.

## Show-Harness

Semantic or arbitrary action names crossed with written conventions present or absent. Arbitrary names without conventions yield 1/20 successful episodes and 23.3% correct mappings Same remaining harness; Gemini 3.1 Pro; tests unfamiliar action grounding rather than general video following

[Primary source](https://arxiv.org/html/2609.10522v1), Sec. 5.4; Figure 10. Checked 2026-09-21.

## MT3

Retrieval versus behavioral cloning; phase decomposition versus monolithic policy. MT3 at three demonstrations/task outperforms tested alternatives at 50 demonstrations/task in controlled comparison Alignment followed by interaction; seen and unseen object instances; scope of open-loop interaction is analyzed separately

[Primary source](https://arxiv.org/html/2511.10110v1), Sec. 2.3.1; Figure 4; Sec. 2.4.4. Checked 2026-09-21.

## Part-based transfer

Part-wise shape warping versus whole-object interaction warping. Mug/rack: 23/27 versus 11/27 successful object-pair evaluations One demonstrated end-effector transform with four RGB-D views; initial part prompts and optional resegmentation; cross-category correspondences supplied; pouring task evaluates pre-pour alignment

[Primary source](https://cs.brown.edu/people/gdk/pubs/skilltransfer_partdecomp.pdf), Real Robot evaluation; Table II. Checked 2026-09-21.

## Demo-JEPA

Latent planning versus Demo-DP action head. Familiar real-world tasks favor action head; unseen-task averages favor planning in both domains Table 6 simulation does not show a familiar-task head advantage; small task groups; compare reported means rather than asserting statistical significance

[Primary source](https://arxiv.org/html/2605.20811v1), Sec. 4; Tables 6 and 7. Checked 2026-09-21.

## Zeva

Persistent Interaction Memory present versus removed with Brief Interaction Trace retained. Persistent-memory removal lowers success by 10–20 percentage points across five real tasks 20 randomized episodes per task/configuration; separate evolution plots report cumulative milestones, not per-attempt causal effects

[Primary source](https://arxiv.org/html/2608.30880v1), Sec. IV-D; Table III; Sec. IV-E. Checked 2026-09-21.

## RTCF

Frozen PI-FAST versus aligned low-frequency memory correction. Overall success rises from 86.4% to 88.4%; largest gain on LIBERO-Long Fixed bank; four suites; 2000 episodes/condition; same task-state inventory and seeds; independent restarts are not trajectory-identical; rounded aggregate percentages

[Primary source](https://arxiv.org/html/2608.04527v1), Secs. 4.1–4.2; Table 1. Checked 2026-09-21.

## LMPC

Base PaLM 2-S versus LMPC-Rollouts successor. Test success rises from 39.4% to 66.3%; successful-session mean turns fall from 2.4 to 1.9 Parameter updates between teaching sessions; weights fixed within session; turn mean is conditional on successful sessions

[Primary source](https://arxiv.org/html/2402.11450v1), Table I; Figure 4. Checked 2026-09-21.

## NOLO

Remove versus supply context video. Habitat success: 33.58% ± 0.92% (NOLO-C) versus 43.65% ± 1.09% (NOLO) Same held-out scenes; reported means over three random seeds; simulated evaluation.

[Primary source](https://arxiv.org/html/2408.01384v2), Section 4.5, Table 2. Checked 2026-09-22.

## ReLIC

First versus fifteenth navigation episode. Success increases from 23% to 43%. 8k-step evaluation; same home layout across goals and start positions; simulated ExtObjNav; not the separate 64k configuration.

[Primary source](https://arxiv.org/html/2410.02751v1), Section 4.2. Checked 2026-09-22.

## Added 26 September 2026

- **RAPID**: Mean success 53.2% to 75.9%. Eight nonprehensile simulation tasks, 50 novel scenes per task, three trials; private success criterion; the compared variants share relational program representation Source: https://arxiv.org/pdf/2609.30249 (pp. 6–7, Table II and Sec. VI-B).
- **TraceFlow**: Ordered real packing: 21/50 to 39/50; a subsequent stacking round reaches 47/50. Single real ordered-packing task; the shared-configuration 26-task simulation aggregate is unchanged and counting/occlusion deficits remain. Multi-round stacks are single histories, not independently replicated runs. Source: https://arxiv.org/pdf/2609.20646 (pp. 5–7, Table II, Figure 3, Tables III–IV).
- **FARE**: RoboTwin Easy success: 91.5%, 93.2%, and 91.0%. Frozen base checkpoint; additional search computation differs; removing the trigger searches every step; no uncertainty reported for these rates Source: https://arxiv.org/pdf/2609.18016 (p. 6, Tables I–IV).


==> anc/Supplement-S1/annual-counts.csv <==
year,works,incomplete_year
1971,1,False
1985,1,False
1987,1,False
2006,1,False
2008,1,False
2010,1,False
2011,1,False
2012,1,False
2014,1,False
2015,1,False
2016,1,False
2017,9,False
2018,10,False
2019,8,False
2020,10,False
2021,10,False
2022,24,False
2023,33,False
2024,47,False
2025,53,False
2026,197,True


==> anc/Supplement-S1/checksums.sha256 <==
f95a18a170d4b43a09bcebc19e1de051fd5d63c5bcafdb8ef23002a7993bff9b  CODEBOOK.md
bc8ef0b5c0821c9cea1ac5423dd21b87a2f0a1610432dcf1b88cfbf425346bae  README.md
1b9aac564805e7084ee9cce7deeb6c21bc8ed2f759ed49cc0247df94e4628c1c  REPORTED-COMPARISONS.md
1b5468d8b3e43d4d20bffa5951b4dbd119ce99aa999b7ccc4b16cc1e78256af1  annual-counts.csv
ede60cfb1ae232f2aebd349952c97aa6315a1031c6c7a4cd17f3177846c91bd6  codebook.json
c3bfc487bad7d02b9df906f5a442d5b0092f1336e19e7589bdd5af1e96541dd2  corpus.csv
673d93ed7d4f2488c019ef1bfda43fea5b7c72e1c9664efd188a6d7133da7e3e  corpus.json
afc1733465126cc1d9c929a8c37585cbfae22ac5d4de8140705ce591c88d3b12  coverage-counts.csv
faed2d7608a3a87c0f07b390120720df823f8f9ac3fc72c4e50612501fc198a6  family-counts.csv
30ed72f2db69b68f38607494284f58eb0eb8cb5c617aeebe0a16d48f4c97ba81  references.csv
50dd8c2177ad64fcd9a035cbd4a5d9994788bac87f03fe0d83d2e55bc52754ff  references.json
6ad6d6311603023cd89920b14d5ada6e30a004ccf1ac1258229bba7110e853e1  reported-comparisons.csv
fdbb51e4b2fdb92b4e9c7431426af8545713d5186a00d89fd1536f05e90b285d  reported-comparisons.json
163da269e83679b3592ce136a896a9cc4cfe806729b91ccf1ab2617995036501  reproduce.py
afc1733465126cc1d9c929a8c37585cbfae22ac5d4de8140705ce591c88d3b12  role-counts.csv
116da2531f3602e125e79f58ac680488ab5dff40d26059e8ad9ec75c261a9bc4  summary.json


==> anc/Supplement-S1/codebook.json <==
{
  "unit": "One numbered reference in the current manuscript. Distinct citations of a paper and its dataset release count as distinct references.",
  "scope": "All 412 actively cited bibliography entries contribute to annual counts. The method panel includes all references that contribute a control mechanism identifiable within the four families, including memory, contextual corrections, pretrained action models and parameter-adaptation comparisons.",
  "method_families": {
    "policy": "Context-conditioned policies",
    "geometry": "Geometric demonstration transfer",
    "world": "World-model-based control",
    "agent": "Skill- and agent-based execution"
  },
  "other_document_roles": {
    "data": "Data resources",
    "evaluation": "Evaluation",
    "foundations": "Foundations and surveys",
    "training": "Training and representations"
  },
  "primary_family": "Code the deployed path from context to robot behavior: infer actions; transfer an explicit demonstration reference; predict outcomes before decoding or planning; or produce skills, programs and tool calls for an executor. In mixed systems, distinguish runtime prediction from world-model-generated training data.",
  "independent_axes": "Parameter updates, memory storage, data scale and instruction modality remain independent of family. A family assignment does not by itself establish fixed-weight ICL.",
  "denominators": {
    "annual": 412,
    "methods": 260
  },
  "date": "First public year from arXiv v1 or official publications and releases; chart groups years through 2015 and marks 2026 as partial through 29 September.",
  "as_of": "2026-09-29"
}


==> anc/Supplement-S1/corpus.csv <==
number,key,title,year,first_public_date,date_precision,review_role,review_role_label,coding_basis,source_url,date_source_url,date_basis
1,duan2017oneshot,{One-Shot Imitation Learning},2017,2017-03-21,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A demonstration and the current state condition a learned action policy.,https://arxiv.org/abs/1703.07326,https://arxiv.org/abs/1703.07326,existing primary-source date record
2,duan2016rl2,{RL$^2$: Fast Reinforcement Learning via Slow Reinforcement Learning},2016,2016-11-09,day,policy,Context-conditioned policies,A recurrent meta-RL policy uses prior actions and outcomes to infer task dynamics or reward; discussed in the historical development of contextual policies.,https://arxiv.org/abs/1611.02779,https://arxiv.org/abs/1611.02779,existing primary-source date record
3,mishra2017snail,{A Simple Neural Attentive Meta-Learner},2017,2017-07-11,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Temporal convolutions and causal attention infer actions from experience; continuous-control experiments satisfy the application boundary.,https://arxiv.org/abs/1707.03141,https://arxiv.org/abs/1707.03141,existing primary-source date record
4,rakelly2019pearl,{Efficient Off-Policy Meta-Reinforcement Learning via Probabilistic Context Variables},2019,2019-03-19,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Probabilistic task inference conditions a policy; meta-test adaptation uses context inference in continuous control.,https://arxiv.org/abs/1903.08254,https://arxiv.org/abs/1903.08254,existing primary-source date record
5,xu2022promptdt,{Prompting Decision Transformer for Few-Shot Policy Generalization},2022,2022-06-27,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A short trajectory prefix conditions action prediction on continuous-control tasks.,https://arxiv.org/abs/2206.13499,https://arxiv.org/abs/2206.13499,existing primary-source date record
6,laskin2022ad,{In-context Reinforcement Learning with Algorithm Distillation},2022,2022-10-25,day,policy,Context-conditioned policies,Algorithm Distillation predicts actions from learning histories with fixed transformer parameters at deployment; a foundational contextual policy.,https://arxiv.org/abs/2210.14215,https://arxiv.org/abs/2210.14215,existing primary-source date record
7,finn2017mil,{One-Shot Visual Imitation Learning via Meta-Learning},2017,2017-09-14,day,policy,Context-conditioned policies,A demonstration is absorbed through meta-learned policy adaptation; the action path is a learned policy. Parameter adaptation is recorded independently of the control family.,https://arxiv.org/abs/1709.04905,https://arxiv.org/abs/1709.04905,existing primary-source date record
8,yu2018domainadaptive,{One-Shot Imitation from Observing Humans via Domain-Adaptive Meta-Learning},2018,2018-02-05,day,policy,Context-conditioned policies,A demonstration is absorbed through meta-learned policy adaptation; the action path is a learned policy. Parameter adaptation is recorded independently of the control family.,https://arxiv.org/abs/1802.01557,https://arxiv.org/abs/1802.01557,existing primary-source date record
9,merwe2025icpi,{In-Context Iterative Policy Improvement for Dynamic Manipulation},2025,2025-08-20,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. A frozen language model uses motion settings, execution errors and correction examples to revise parameters of an explicit motion primitive. Push angle, distance and duration are execution settings, not neural weights.",https://proceedings.mlr.press/v305/merwe25a.html,https://proceedings.mlr.press/v305/merwe25a.html,existing primary-source date record
10,jiang2026robottt,{RoboTTT: Context Scaling for Robot Policies},2026,2026-07-16,day,policy,Context-conditioned policies,"Context adapts auxiliary policy state or parameters, and the resulting policy directly generates actions.",https://arxiv.org/abs/2607.15275,https://arxiv.org/abs/2607.15275,existing primary-source date record
11,arxiv260706988,{WAM-TTT: Steering World-Action Models by Watching Human Play at Test Time},2026,2026-07-08,day,world,World-model-based control,WAM-TTT adapts video-side memory and uses the world-action model to realize the supplied human-video evidence; fast-weight updates are recorded separately.,https://arxiv.org/abs/2607.06988,https://arxiv.org/abs/2607.06988,existing primary-source date record
12,mandi2021mosaic,{Towards More Generalizable One-shot Visual Imitation Learning},2021,2021-10-26,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A contrastively trained visual representation and demonstration-conditioned policy transfer between robot executions.,https://arxiv.org/abs/2110.13423,https://arxiv.org/abs/2110.13423,existing primary-source date record
13,fu2024icrt,{In-Context Imitation Learning via Next-Token Prediction},2024,2024-08-28,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Sensorimotor examples are prepended to a causal sequence policy that predicts actions.,https://arxiv.org/abs/2408.15980,https://arxiv.org/abs/2408.15980,existing primary-source date record
14,jain2024vid2robot,{Vid2Robot: End-to-end Video-conditioned Policy Learning with Cross-Attention Transformers},2024,2024-03-19,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Cross-attention conditions robot actions on human demonstration video.,https://arxiv.org/abs/2403.12943,https://arxiv.org/abs/2403.12943,existing primary-source date record
15,dipalo2024keypoint,{Keypoint Action Tokens Enable In-Context Imitation Learning in Robotics},2024,2024-03-28,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. The language model predicts keypoint action tokens directly; an explicit action representation is not a separate task planner.,https://arxiv.org/abs/2403.19578,https://arxiv.org/abs/2403.19578,existing primary-source date record
16,vosylius2024instantpolicy,{Instant Policy: In-Context Imitation Learning via Graph Diffusion},2024,2024-11-19,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A graph-diffusion policy conditions gripper actions on one or two robot demonstrations.,https://arxiv.org/abs/2411.12633,https://arxiv.org/abs/2411.12633,existing primary-source date record
17,sridhar2025ricl,{RICL: Adding In-Context Adaptability to Pre-Trained Vision-Language-Action Models},2025,2025-08-04,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. Retrieved demonstrations condition a pretrained VLA; count the ICL setting, not optional task fine-tuning.",https://arxiv.org/abs/2508.02062,https://arxiv.org/abs/2508.02062,existing primary-source date record
18,yang2026icivla,{ICI-VLA: In-Context Imitation with Spatiotemporally Aligned Demonstrations for Vision-Language-Action Models},2026,2026-09-07,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. Offline retriever and policy training; test-time query-only retrieval and fixed policy. DTW target trajectories are used only for offline supervision. Count contextual imitation, not the offline masking update.",https://arxiv.org/abs/2609.07581,https://arxiv.org/abs/2609.07581,existing primary-source date record
19,mu2022domino,Decomposed Mutual Information Optimization for Generalized Context in Meta-Reinforcement Learning,2022,2022-10-09,day,world,World-model-based control,"Runtime future prediction is required by the coded branch. NeurIPS 2022 paper Section 4.2, equation 10 and Section 5.2: contextual dynamics inference and CEM action selection; zero-shot adaptation uses recent experience and model-head selection.",https://arxiv.org/abs/2210.04209,https://arxiv.org/abs/2210.04209,existing primary-source date record
20,ni2023metadiffuser,MetaDiffuser: Diffusion Model as Conditional Planner for Offline Meta-RL,2023,2023-05-31,day,world,World-model-based control,"Runtime future prediction is required by the coded branch. ICML 2023 paper Sections 4.1–4.3 and Appendix I Algorithms 2–3: warm-start transition context conditions diffusion trajectory generation; sampling updates trajectories, not network weights.",https://proceedings.mlr.press/v202/ni23a.html,https://proceedings.mlr.press/v202/ni23a.html,existing primary-source date record
21,goswami2025osviwm,{OSVI-WM: One-Shot Visual Imitation for Unseen Tasks using World-Model-Guided Trajectory Generation},2025,2025-05-26,day,world,World-model-based control,"Runtime future prediction is required by the coded branch. A demonstration-conditioned latent action/world model generates future latent states, decoded into attributed waypoints executed by a controller. Both intermediate stages occur at deployment.",https://arxiv.org/abs/2505.20425,https://arxiv.org/abs/2505.20425,existing primary-source date record
22,he2026demojepa,{Demo-JEPA: Joint-Embedding Predictive Architecture for One-shot Cross-Embodiment Imitation},2026,2026-05-20,day,world,World-model-based control,"Runtime future prediction is required by the coded branch. A demonstration-derived latent goal stays active until an attainment threshold is met. A separate CEM executor searches actions using frozen learned dynamics, then advances the goal. These are deployed predictive and structured roles, not an internal action-head feature.",https://arxiv.org/abs/2605.20811,https://arxiv.org/abs/2605.20811,existing primary-source date record
23,chen2026host,{HOST: Robots Acquire Manipulation Skills in Seconds from a Single Human Video},2026,2026-07-22,day,world,World-model-based control,Runtime future prediction is required by the coded branch. A human video conditions a progress-aligned robot-domain future used to obtain actions.,https://arxiv.org/abs/2607.20033,https://arxiv.org/abs/2607.20033,existing primary-source date record
24,zhou2026zerowam,{Zero-WAM: In-Context World-Action Modeling from Human Videos for Open-Ended Task Generalization},2026,2026-08-26,day,world,World-model-based control,Runtime future prediction is required by the coded branch. Demonstration-dependent world-action prediction connects the human example to future robot observations and actions.,https://arxiv.org/abs/2608.26103,https://arxiv.org/abs/2608.26103,existing primary-source date record
25,arxiv260718840,{WorldScape Policy 2.0: Empowering Steerable World Action Modeling with Reasoning-Augmented Memory},2026,2026-07-21,day,world,World-model-based control,Runtime future prediction is required by the coded branch. The real-robot demonstration-conditioned stacking branch retains visual context and jointly generates future video and actions. Event/reasoning tokens condition generation internally; this branch does not separately maintain and execute a goal specification.,https://arxiv.org/abs/2607.18840,https://arxiv.org/abs/2607.18840,existing primary-source date record
26,xu2017ntp,{Neural Task Programming: Learning to Generalize Across Hierarchical Tasks},2017,2017-10-04,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Demonstrations specify a recursive program executed through callable primitives.",https://arxiv.org/abs/1710.01813,https://arxiv.org/abs/1710.01813,existing primary-source date record
27,liang2022codeaspolicies,{Code as Policies: Language Model Programs for Embodied Control},2022,2022-09-16,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. In-context code examples guide a language model that generates executable calls to perception and robot-control primitives.",https://arxiv.org/abs/2209.07753,https://arxiv.org/abs/2209.07753,existing primary-source date record
28,singh2022progprompt,{ProgPrompt: Generating Situated Robot Task Plans using Large Language Models},2022,2022-09-22,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Example executable programs, available APIs and objects condition a frozen language model. Count the program-generation branch, not the trained GPT-2 baseline. Includes physical tabletop execution.",https://arxiv.org/abs/2209.11302,https://arxiv.org/abs/2209.11302,existing primary-source date record
29,xu2023xskill,{XSkill: Cross Embodiment Skill Discovery},2023,2023-07-19,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. A human video specifies an ordered skill-prototype sequence; a skill-alignment model selects the prototype executed by a conditional policy.",https://proceedings.mlr.press/v229/xu23a.html,https://proceedings.mlr.press/v229/xu23a.html,existing primary-source date record
30,kim2025uniskill,{UniSkill: Imitating Human Videos via Cross-Embodiment Skill Representations},2025,2025-05-13,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. A demonstration is translated into an ordered sequence of cross-embodiment skills, supplied stepwise to a separately trained skill-conditioned robot policy.",https://arxiv.org/abs/2505.08787,https://arxiv.org/abs/2505.08787,existing primary-source date record
31,chen2026showharness,{Show-Harness: Just a VLM Agent Can Play Robots},2026,2026-09-09,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. A demonstration-derived execution brief and current observations condition a frozen VLM planner. Its ordered subtask plan and semantic actions pass through an embodiment interpreter to robot control. The task-order experiment uses the default Gemini 3.1 Pro configuration; the absent-video condition does not specify the target order.",https://arxiv.org/abs/2609.10522v1,https://arxiv.org/abs/2609.10522v1,existing primary-source date record
32,argus2020flowcontrol,{FlowControl: Optical Flow Based Visual Servoing},2020,2020-07-01,day,geometry,Geometric demonstration transfer,A demonstrated reference is geometrically transferred and executed. Use frozen FlowNet2 correspondence to align each demonstration image with live RGB-D; advance through the demonstration reference with visual servoing.,https://arxiv.org/abs/2007.00291,https://arxiv.org/abs/2007.00291,existing primary-source date record
33,valassakis2022dome,"{Demonstrate Once, Imitate Immediately (DOME): Learning Visual Servoing for One-Shot Imitation Learning}",2022,2022-04-06,day,geometry,Geometric demonstration transfer,"A demonstrated reference is geometrically transferred and executed. Simulation-trained segmentation and visual servoing align to a demonstrated bottleneck, then replay recorded end-effector velocities; no task-specific neural update.",https://arxiv.org/abs/2204.02863,https://arxiv.org/abs/2204.02863,existing primary-source date record
34,dipalo2023dinobot,{DINOBot: Robot Manipulation via Retrieval and Alignment with Vision Foundation Models},2023,2023,year,geometry,Geometric demonstration transfer,"A demonstrated reference is geometrically transferred and executed. Frozen visual features select a recorded demonstration, align the wrist view, and execute recorded velocities.",https://arxiv.org/abs/2402.13181,https://www.robot-learning.ml/2023/files/paper33.pdf,NeurIPS 2023 Robot Learning Workshop accepted paper; the later arXiv version is dated 2024. Verified 2026-09-22.
35,heppert2024ditto,{DITTO: Demonstration Imitation by Trajectory Transformation},2024,2024-03-22,day,geometry,Geometric demonstration transfer,"A demonstrated reference is geometrically transferred and executed. Recover object-relative motion from human RGB-D video, align to query objects and generate a robot trajectory with fixed perception.",https://ditto.cs.uni-freiburg.de/,https://ditto.cs.uni-freiburg.de/,existing primary-source date record
36,dreczkowski2025mt3,{Learning a Thousand Tasks in a Day},2025,2025-11-12,day,geometry,Geometric demonstration transfer,A demonstrated reference is geometrically transferred and executed. Language and geometric retrieval select a demonstration; object-pose alignment precedes open-loop interaction replay. The Ret–Ret branch requires no new task-policy training.,https://arxiv.org/abs/2511.10110,https://arxiv.org/abs/2511.10110,existing primary-source date record
37,wang2025odil,{One-Shot Dual-Arm Imitation Learning},2025,2025-03-10,day,geometry,Geometric demonstration transfer,"A demonstrated reference is geometrically transferred and executed. Three-stage visual servoing aligns a coordinated bimanual trajectory, followed by replay; no further model training after the demonstration.",https://arxiv.org/abs/2503.06831,https://arxiv.org/abs/2503.06831,existing primary-source date record
38,dong2026semancorr,{SemAnCorr: Semantic Anchored Correspondence for Zero-Shot Manipulation Skill Transfer},2026,2026-07-30,day,geometry,Geometric demonstration transfer,A demonstrated reference is geometrically transferred and executed. Dense semantic/geometric surface correspondence transfers demonstrated contact keyframes; feasible grasp selection and relative motion execution realize the transferred skill.,https://arxiv.org/abs/2607.28382,https://arxiv.org/abs/2607.28382,existing primary-source date record
39,kumar2021rma,{RMA: Rapid Motor Adaptation for Legged Robots},2021,2021-07-08,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. An adaptation module estimates latent physical conditions from recent history for the locomotion policy.,https://arxiv.org/abs/2107.04034,https://arxiv.org/abs/2107.04034,existing primary-source date record
40,liu2025locoformer,{LocoFormer: Generalist Locomotion via Long-context Adaptation},2025,2025-09-28,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A locomotion policy adapts using a long observation-action context with fixed deployed weights.,https://arxiv.org/abs/2509.23745,https://arxiv.org/abs/2509.23745,existing primary-source date record
41,wang2026icwm,{In-Context World Modeling for Robotic Control},2026,2026-06-24,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Task-agnostic interaction history identifies the current control setup before a VLA executes the task; world modeling here does not by itself imply future-image generation.,https://arxiv.org/abs/2606.26025,https://arxiv.org/abs/2606.26025,existing primary-source date record
42,shi2025memoryvla,{MemoryVLA: Perceptual-Cognitive Memory in Vision-Language-Action Models for Robotic Manipulation},2025,2025-08-26,day,policy,Context-conditioned policies,"Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",https://arxiv.org/abs/2508.19236,https://arxiv.org/abs/2508.19236,existing primary-source date record
43,sridhar2025memer,{MemER: Scaling Up Memory for Robot Control via Experience Retrieval},2025,2025-10-23,day,policy,Context-conditioned policies,"Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",https://arxiv.org/abs/2510.20328,https://arxiv.org/abs/2510.20328,existing primary-source date record
44,torne2026mem,{MEM: Multi-Scale Embodied Memory for Vision Language Action Models},2026,2026-03-04,day,policy,Context-conditioned policies,"Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",https://arxiv.org/abs/2603.03596,https://arxiv.org/abs/2603.03596,existing primary-source date record
45,yin2026simplememvla,{SimpleMemVLA: A Simple but Effective Native-Video Memory for Vision-Language-Action Models},2026,2026-09-02,day,policy,Context-conditioned policies,"Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",https://arxiv.org/abs/2609.05533,https://arxiv.org/abs/2609.05533,existing primary-source date record
46,zha2023droc,{Distilling and Retrieving Generalizable Knowledge for Robot Manipulation via Language Corrections},2023,2023-11-17,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. A frozen LLM interprets language corrections, stores reusable knowledge and retrieves it to revise plans and skill calls. Distillation here produces textual memory, not neural-weight training.",https://arxiv.org/abs/2311.10678,https://arxiv.org/abs/2311.10678,existing primary-source date record
47,lu2026aspire,{ASPIRE: Agentic /Skills Discovery for Robotics},2026,2026-06-30,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Interaction traces condition program repair and reusable guidance. Count the fixed-model manipulation branch; distinguish held-out simulation transfer from further real-robot debugging.",https://arxiv.org/abs/2607.00272,https://arxiv.org/abs/2607.00272,existing primary-source date record
48,chen2026architect,{A Few Words Go a Long Way: Language Guided Robot Policy Synthesis},2026,2026-07-26,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. A frozen coding model uses corrections and execution traces to revise programs and retain rules/code patterns. Related-task transfer tests the acquired library without new correction.",https://arxiv.org/abs/2607.23784,https://arxiv.org/abs/2607.23784,existing primary-source date record
49,wang2026shaper,{Self-Evolving Embodied Agents via Skill-Harness Evolution},2026,2026-08-11,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Rollout feedback revises textual skills and context-construction code while planner and executor neural weights stay fixed. Count the VLABench branch: textual subgoals are delegated to a separate frozen VLA executor.",https://arxiv.org/abs/2608.11350,https://arxiv.org/abs/2608.11350,existing primary-source date record
50,tziafas2024lrll,{Lifelong Robot Library Learning: Bootstrapping Composable and Generalizable Skills for Embodied Control with Language Models},2024,2024-06-26,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Demonstration and exploration records condition a fixed LLM; abstraction changes a reusable function library and example memory. Count the robot manipulation branch, not neural training.",https://arxiv.org/abs/2406.18746,https://arxiv.org/abs/2406.18746,existing primary-source date record
51,arxiv250918597,{Growing with Your Embodied Agent: A Human-in-the-Loop Lifelong Code Generation Framework for Long-Horizon Manipulation Skills},2025,2025-09-23,day,agent,Skill- and agent-based execution,LYRA retains human-guided code refinements and retrieves instruction–code examples and reusable function interfaces.,https://arxiv.org/abs/2509.18597,https://arxiv.org/abs/2509.18597,"arXiv v1 submission date, verified 2026-09-20"
52,arxiv260619419,{Playful Agentic Robot Learning},2026,2026-06-17,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Task-agnostic play produces executable skills and failure memory consumed by a frozen coding agent at test. A fixed-executor library intervention and retry-budget control assess its contribution.",https://arxiv.org/abs/2606.19419,https://arxiv.org/abs/2606.19419,existing primary-source date record
53,arxiv260817209,{Teach and Grow: An Agent-Centered Architecture for General Robot Learning},2026,2026-08-17,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Acquired blocks change the structured execution vocabulary used by the frozen agent. Code only the reported compact library-transfer pilot; deterministic visual decomposition and a proposed lifetime law do not establish general neural induction or measured scaling.",https://arxiv.org/abs/2608.17209,https://arxiv.org/abs/2608.17209,existing primary-source date record
54,patel2026bpp,{Behavior Prompting Policy: Demonstrations as Prompts for Manipulation},2026,2026-06-29,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Behavior demonstrations condition an action policy without test-task fine-tuning.,https://arxiv.org/abs/2606.30457,https://arxiv.org/abs/2606.30457,existing primary-source date record
55,ding2026contextflow,{ContextFlow: In-Context Flow Matching for Robot Manipulation},2026,2026-09-06,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. Robot demonstrations containing images, proprioception and actions condition flow-matching prediction of continuous action chunks. Inference on a new task changes demonstration context, not learned neural parameters, and does not maintain a separate plan for an executor. This paper is distinct from the ContextFlow namesake arXiv:2605.19314.",https://arxiv.org/abs/2609.06852v1,https://arxiv.org/abs/2609.06852v1,existing primary-source date record
57,oxe2023,{Open X-Embodiment: Robotic Learning Datasets and RT-X Models},2023,2023-10-13,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2310.08864,https://arxiv.org/abs/2310.08864,existing primary-source date record
61,galaxea2025,{Galaxea Open-World Dataset and G0 Dual-System VLA Model},2025,2025-08-30,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2509.00576,https://arxiv.org/abs/2509.00576,existing primary-source date record
76,ahn2024autort,{AutoRT: Embodied Foundation Models for Large Scale Orchestration of Robotic Agents},2024,2024/01/23,day,agent,Skill- and agent-based execution,AutoRT uses scene understanding and language-model reasoning to propose tasks and orchestrate robot policy execution during data collection.,https://arxiv.org/abs/2401.12963,https://arxiv.org/abs/2401.12963,existing primary-source date record
77,qian2026synthicl,{SynthICL: Scalable In-context Imitation Learning with Synthetic Data},2026,2026-06-06,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. A visual demonstration conditions a flow-matching action policy. The auxiliary subgoal-image head is disabled at deployment, so image prediction is not an inference-time control intermediate. Synthetic robot demonstration pairs are rendered without physics simulation.",https://arxiv.org/abs/2606.08154,https://arxiv.org/abs/2606.08154,existing primary-source date record
80,kedia2024rhyme,{One-Shot Imitation under Mismatched Execution},2024,2024-09-10,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. At deployment, the skill-alignment transformer recomputes a continuous demonstration-conditioned feature from current observations. This feature directly conditions diffusion action generation; it is not independently retained, advanced or executed as a task specification.",https://arxiv.org/abs/2409.06615,https://arxiv.org/abs/2409.06615,existing primary-source date record
84,liu2023reflect,{REFLECT: Summarizing Robot Experiences for Failure Explanation and Correction},2023,2023-06-27,day,agent,Skill- and agent-based execution,REFLECT summarizes multisensory execution history and supplies failure explanations to a language-based correction planner.,https://arxiv.org/abs/2306.15724,https://arxiv.org/abs/2306.15724,existing primary-source date record
86,ren2023knowno,{Robots That Ask For Help: Uncertainty Alignment for Large Language Model Planners},2023,2023-07-04,day,agent,Skill- and agent-based execution,KnowNo combines language-based skill planning with calibrated requests for human clarification.,https://arxiv.org/abs/2307.01928,https://arxiv.org/abs/2307.01928,existing primary-source date record
87,dai2024racer,{RACER: Rich Language-Guided Failure Recovery Policies for Imitation Learning},2024,2024-09-23,day,agent,Skill- and agent-based execution,RACER uses an online VLM supervisor to issue language guidance to a low-level visuomotor actor; the supervisor–executor structure defines the primary family.,https://arxiv.org/abs/2409.14674,https://arxiv.org/abs/2409.14674,existing primary-source date record
88,chen2026zeva,{Zeva: In-Context Causal Learning for Generalizable Embodied Manipulation},2026,2026-08-31,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Action-effect memory is injected into a frozen policy's action generation; all model parameters stay fixed during deployment.,https://arxiv.org/abs/2608.30880,https://arxiv.org/abs/2608.30880,existing primary-source date record
89,xiao2026enpire,{ENPIRE: Agentic Robot Policy Self-Improvement in the Real World},2026,2026-06-18,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. The gradient-free code-policy branch uses execution feedback to revise external perception and control programs with a fixed neural language model. The executable policy can change while learned neural parameters remain unchanged. Behavioral-cloning and reinforcement-learning branches of the broader framework are not part of this record, and their results are not attributed to the code-policy branch.",https://arxiv.org/abs/2606.19980v1,https://arxiv.org/abs/2606.19980v1,existing primary-source date record
90,arxiv260816590,{Zetta $\zeta$: An Efficient Closed-Loop Embodied Harness for Self-Evolving Physical Intelligence},2026,2026-08-17,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Rollout evidence conditions a fixed coding agent that revises external monitoring/recovery implementations and tools. Selected routines transfer to related unevolved simulated tasks; do not treat code evolution as a neural-weight update.",https://arxiv.org/abs/2608.16590,https://arxiv.org/abs/2608.16590,existing primary-source date record
91,wang2026instantfold,{Instant-Fold: In-Context Imitation Learning for Deformable Object Manipulation},2026,2026-06-02,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A demonstration-conditioned flow-matching transformer predicts manipulation actions.,https://arxiv.org/abs/2606.04269,https://arxiv.org/abs/2606.04269,existing primary-source date record
92,palma2026bicicle,{Bimanual Robot Manipulation via Multi-Agent In-Context Learning},2026,2026-04-22,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Frozen language models use scene/action examples to predict coupled bimanual keyframe actions; multiple calls do not create a separate semantic-plan executor.,https://arxiv.org/abs/2604.20348,https://arxiv.org/abs/2604.20348,existing primary-source date record
93,chen2025manilong,{ManiLong-Shot: Interaction-Aware One-Shot Imitation Learning for Long-Horizon Manipulation},2025,2025-12-18,day,geometry,Geometric demonstration transfer,A demonstrated reference is geometrically transferred and executed. The one-shot method transfers interaction structure for long-horizon manipulation rather than emitting an undifferentiated action continuation.,https://ojs.aaai.org/index.php/AAAI/article/view/38881,https://arxiv.org/abs/2512.16302,existing primary-source date record
94,cheng2026gptpolicyeval,In-Context Robot Learning with VLM Agents,2026,2026-09-16,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Task references and online interaction history condition a frozen VLM that generates parameterized tool requests. A separate constrained executor returns observations and feedback for subsequent contextual decisions.",https://arxiv.org/abs/2609.19138,https://arxiv.org/abs/2609.19138,existing primary-source date record
96,tang2023saytap,{SayTap: Language to Quadrupedal Locomotion},2023,2023-06-13,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. An example-conditioned language model generates foot-contact patterns for a separately pretrained quadruped controller.",https://arxiv.org/abs/2306.07580,https://arxiv.org/abs/2306.07580,existing primary-source date record
97,wu2026adatracker,{AdaTracker: Learning Adaptive In-Context Policy for Cross-Embodiment Active Visual Tracking},2026,2026-04-22,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Visual/action history adapts velocity-command control to previously untrained viewpoints and robot dynamics; platform controllers stay fixed.,https://arxiv.org/abs/2604.20305,https://arxiv.org/abs/2604.20305,existing primary-source date record
98,generalist2026gen15,{GEN-1.5: Embodied Foundation Models are One-Shot Learners},2026,2026-08-19,day,policy,Context-conditioned policies,The official GEN-1.5 report describes sensorimotor demonstration prompting of an action policy. Classification concerns the prompting interface.,https://generalistai.com/blog/gen-1.5,https://generalistai.com/blog/gen-1.5,existing primary-source date record
99,skild2026s1,{Introducing S1: In-Context Learning for Robotics},2026,2026-08-18,day,policy,Context-conditioned policies,"The official S1 report describes a fixed policy conditioned on a task video, without post-training for the demonstrated task.",https://www.skild.ai/blogs/s1,https://www.skild.ai/blogs,Official blog index dates the S1 release.
100,jiang2022vima,{VIMA: General Robot Manipulation with Multimodal Prompts},2022,2022-10-06,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. Multimodal task examples condition an autoregressive robot-action policy; include demonstration-based task specifications, not language conditioning alone.",https://arxiv.org/abs/2210.03094,https://arxiv.org/abs/2210.03094,existing primary-source date record
105,gao2026gmp,{Gated Memory Policy: In-Context Memorization and Adaptation},2026,2026-04-21,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Gated history cross-attention conditions diffusion actions; include the across-attempt physical-adaptation setting.,https://arxiv.org/abs/2604.18933,https://arxiv.org/abs/2604.18933,existing primary-source date record
114,bousmalis2023robocat,{RoboCat: A Self-Improving Generalist Agent for Robotic Manipulation},2023,2023/06/20,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2306.11706,https://arxiv.org/abs/2306.11706,existing primary-source date record
117,liang2024lmpc,{Learning to Learn Faster from Human Feedback with Language Model Predictive Control},2024,2024/02/18,day,agent,Skill- and agent-based execution,LMPC uses interaction feedback to revise executable code within a teaching episode. Subsequent language-model training is a separate regime.,https://arxiv.org/abs/2402.11450,https://arxiv.org/abs/2402.11450,existing primary-source date record
118,kim2024openvla,{OpenVLA: An Open-Source Vision-Language-Action Model},2024,2024-06-13,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2406.09246,https://arxiv.org/abs/2406.09246,existing primary-source date record
119,black2024pi0,{$\pi_0$: A Vision-Language-Action Flow Model for General Robot Control},2024,2024-10-31,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2410.24164,https://arxiv.org/abs/2410.24164,existing primary-source date record
120,nvidia2025gr00t,{GR00T N1: An Open Foundation Model for Generalist Humanoid Robots},2025,2025-03-18,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2503.14734,https://arxiv.org/abs/2503.14734,existing primary-source date record
132,doshi2024crossformer,"{Scaling Cross-Embodied Learning: One Policy for Manipulation, Navigation, Locomotion and Aviation}",2024,2024-08-21,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2408.11812,https://arxiv.org/abs/2408.11812,"arXiv v1 submission date, verified 2026-09-20"
133,gupta2026kinematic,"{Demonstrate once, execute on many: Kinematic intelligence for cross-robot skill transfer}",2026,2026,year,geometry,Geometric demonstration transfer,A demonstrated skill is transferred across robot kinematics through explicit task and feasibility constraints.,https://doi.org/10.1126/scirobotics.aea1995,https://actu.epfl.ch/news/how-to-teach-the-same-skill-to-different-robots-2,Official EPFL publication announcement identifies Science Robotics (2026).
142,arxiv260829967,{Training-Free Action Correction for VLA Model Failures via Language Feedback},2026,2026-08-30,day,agent,Skill- and agent-based execution,CorrectVLA converts a task-level language correction to an explicit additive action adjustment around an existing frozen executor.,https://arxiv.org/abs/2608.29967,https://arxiv.org/abs/2608.29967,existing primary-source date record
146,yu2017uposi,{Preparing for the Unknown: Learning a Universal Policy with Online System Identification},2017,2017-02-08,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A trained online system-identification network converts recent state-action history into dynamics parameters supplied to a universal policy; no new-task model fitting is required.,https://arxiv.org/abs/1702.02453,https://arxiv.org/abs/1702.02453,existing primary-source date record
147,zhou2019wtl,"{Watch, Try, Learn: Meta-Learning from Demonstrations and Reward}",2019,2019-06-07,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. The demonstration and an attempted execution condition a subsequent policy without a test-task gradient update.,https://arxiv.org/abs/1906.03352,https://arxiv.org/abs/1906.03352,existing primary-source date record
148,jang2022bcz,{BC-Z: Zero-Shot Task Generalization with Robotic Imitation Learning},2022,2022-02-04,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Video task embeddings condition a shared robot policy; only the video-conditioned transfer setting is counted.,https://arxiv.org/abs/2202.02005,https://arxiv.org/abs/2202.02005,existing primary-source date record
149,pari2021vinn,{The Surprising Effectiveness of Representation Learning for Visual Imitation},2021,2021-12-02,day,policy,Context-conditioned policies,VINN encodes observations and returns actions retrieved from demonstration states; the control output is the retrieved action.,https://www.roboticsproceedings.org/rss18/p010.pdf,https://www.roboticsproceedings.org/rss18/p010.pdf,existing primary-source date record
152,park2026recap,"{Retrieve, Don't Retrain: Extending Vision Language Action Models to New Tasks at Test Time}",2026,2026-06-14,day,world,World-model-based control,"Runtime future prediction is required by the coded branch. The main WAM jointly denoises future observations and residual robot actions from retrieved state–action chunks. Count the main deployed pathway, not its action-only backbone comparison as another work.",https://arxiv.org/abs/2606.15631,https://arxiv.org/abs/2606.15631,existing primary-source date record
153,yin2024roboprompt,{In-Context Learning Enables Robot Action Prediction in LLMs},2024,2024-10-16,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A frozen language model generates robot end-effector keyframe actions from textual demonstrations.,https://arxiv.org/abs/2410.12782,https://arxiv.org/abs/2410.12782,existing primary-source date record
154,sridhar2024regent,{REGENT: A Retrieval-Augmented Generalist Agent That Can Act In-Context in New Environments},2024,2024-12-06,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Retrieved state–action examples condition a frozen learned agent in unseen MuJoCo environments; optional fine-tuning is a separate branch.,https://arxiv.org/abs/2412.04759,https://arxiv.org/abs/2412.04759,existing primary-source date record
155,park2025demodiffusion,{DemoDiffusion: One-Shot Human Imitation using pre-trained Diffusion Policy},2025,2025-06-25,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. Human motion is retargeted and noised; a pretrained robot diffusion policy denoises it under current observations. This is learned action-prior refinement with an engineered context interface, not a separately trained support-query interpreter.",https://arxiv.org/abs/2506.20668,https://arxiv.org/abs/2506.20668,existing primary-source date record
156,zhang2024imop,{One-Shot Imitation Learning with Invariance Matching for Robotic Manipulation},2024,2024-05-21,day,geometry,Geometric demonstration transfer,"A demonstrated reference is geometrically transferred and executed. A learned invariant-region matcher supplies cross-scene correspondences. Analytic point-set registration transfers the demonstrated end-effector pose to an executable target, while state routing advances through the demonstration.",https://www.roboticsproceedings.org/rss20/p134.html,https://www.roboticsproceedings.org/rss20/p134.html,existing primary-source date record
157,james2018tec,{Task-Embedded Control Networks for Few-Shot Imitation Learning},2018,2018-10-08,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A task embedding computed from examples conditions the control network.,https://arxiv.org/abs/1810.03237,https://arxiv.org/abs/1810.03237,existing primary-source date record
158,dasari2020tosil,{Transformers for One-Shot Visual Imitation},2020,2020-11-11,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Spatiotemporal attention aligns a demonstration with current observations for action prediction.,https://arxiv.org/abs/2011.05970,https://arxiv.org/abs/2011.05970,existing primary-source date record
159,chen2025vivla,"{See Once, Then Act: Vision-Language-Action Model with Task Learning from One-Shot Video Demonstrations}",2025,2025-12-08,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Demonstration and query videos condition latent-action and robot-action decoding without new-task weight updates; no deployed future-state generator is required.,https://arxiv.org/abs/2512.07582,https://arxiv.org/abs/2512.07582,existing primary-source date record
160,huang2026mint,"{Mimic Intent, Not Just Trajectories}",2026,2026-02-09,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. The MINT-Zero branch injects the coarse action token of a supplied demonstration and predicts remaining action tokens without per-task fitting.,https://www.roboticsproceedings.org/rss22/p206.html,https://www.roboticsproceedings.org/rss22/p206.html,existing primary-source date record
161,she2026matchingpolicy,{MatchingPolicy: Correspondence-Aware Policy Enables Cross-Object In-Context Learning},2026,2026-08-17,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Demonstration-to-query correspondences condition graph diffusion of end-effector actions. Receding action chunks and inverse kinematics do not introduce an independently selected goal or skill plan.,https://arxiv.org/abs/2608.16715,https://arxiv.org/abs/2608.16715,"arXiv v1 submission date, verified 2026-09-20"
162,arxiv260805738,{In-Context VLA: Endowing Vision-Language-Action Models with Language via In-Context Post-Training and Agentic Tool Use},2026,2026-08-06,day,policy,Context-conditioned policies,Grounded language supplied by contextual post-training and agentic tools conditions the VLA action generator; the action path remains policy inference.,https://arxiv.org/abs/2608.05738,https://arxiv.org/abs/2608.05738,existing primary-source date record
163,xu2026stellavla,{StellaVLA: In-Context Structured Demonstration for Generalizable Vision-Language-Action Models},2026,2026-08-12,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Structured demonstration descriptions condition a continuous action expert; this input structure does not require a separate symbolic executor.,https://arxiv.org/abs/2608.11671,https://arxiv.org/abs/2608.11671,existing primary-source date record
164,chang2023awda,{One-shot Visual Imitation via Attributed Waypoints and Demonstration Augmentation},2023,2023-02-09,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. A demonstration and query image determine attributed waypoints; explicit motor primitives execute the inferred waypoint sequence.",https://arxiv.org/abs/2302.04856,https://arxiv.org/abs/2302.04856,existing primary-source date record
165,zhu2024orion,{Vision-based Manipulation from Single Human Video with Open-World Object Graphs},2024,2024-05-30,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Human-video object relations become a graph of subgoals; SE(3) trajectory optimization realizes the graph without fitting policy weights.",https://arxiv.org/abs/2405.20321,https://arxiv.org/abs/2405.20321,existing primary-source date record
166,arxiv260322435,{CaP-X: A Framework for Benchmarking and Improving Coding Agents for Robot Manipulation},2026,2026-03-23,day,agent,Skill- and agent-based execution,The CaP-Agent0 branch of CaP-X revises robot programs from execution feedback and retains reusable code without neural training.,https://arxiv.org/abs/2603.22435,https://arxiv.org/abs/2603.22435,existing primary-source date record
168,allu2025hrt1,HRT1: One-Shot Human-to-Robot Trajectory Transfer for Mobile Manipulation,2025,2025-10-23,day,geometry,Geometric demonstration transfer,"A demonstrated reference is geometrically transferred and executed. Reconstruct human hands and object motion, transfer grasps and align end-effector references, then optimize robot configurations; adaptation changes trajectory variables, not neural parameters.",https://arxiv.org/abs/2510.21026,https://arxiv.org/abs/2510.21026,existing primary-source date record
169,vecerik2023robotap,{RoboTAP: Tracking Arbitrary Points for Few-Shot Visual Imitation},2023,2023-08-30,day,geometry,Geometric demonstration transfer,A demonstrated reference is geometrically transferred and executed. A fixed TAPIR tracker extracts active-point references; a staged visual-servo plan and gripper primitives execute the new demonstrations.,https://arxiv.org/abs/2308.15975,https://arxiv.org/abs/2308.15975,existing primary-source date record
170,vitiello2023pose,{One-Shot Imitation Learning: A Pose Estimation Perspective},2023,2023-10-18,day,geometry,Geometric demonstration transfer,A demonstrated reference is geometrically transferred and executed. Estimate the demo-to-query object transform and apply it to the demonstrated end-effector trajectory; neural perception remains fixed.,https://proceedings.mlr.press/v229/vitiello23a.html,https://arxiv.org/abs/2310.12077,existing primary-source date record
171,biza2023warping,{One-shot Imitation Learning via Interaction Warping},2023,2023-06-21,day,geometry,Geometric demonstration transfer,"A demonstrated reference is geometrically transferred and executed. Fit shape/pose latent variables under fixed category models, transfer demonstrated interaction keypoints, then plan grasps and placement; latent fitting does not retrain model parameters.",https://proceedings.mlr.press/v229/biza23a.html,https://arxiv.org/abs/2306.12392,existing primary-source date record
172,tang2025functo,{FUNCTO: Function-Centric One-Shot Imitation Learning for Tool Manipulation},2025,2025-02-17,day,geometry,Geometric demonstration transfer,A demonstrated reference is geometrically transferred and executed. Functional tool keypoints derived from a human RGB-D demonstration define a retargeted trajectory; fixed foundation models locate and match points.,https://arxiv.org/abs/2502.11744,https://arxiv.org/abs/2502.11744,existing primary-source date record
173,liu2024magic,{One-Shot Manipulation Strategy Learning by Making Contact Analogies},2024,2024-11-14,day,geometry,Geometric demonstration transfer,A demonstrated reference is geometrically transferred and executed. Fixed visual features and curvature matching transfer demonstrated contact waypoints; retargeted candidate motions are checked in simulation and executed.,https://arxiv.org/abs/2411.09627,https://arxiv.org/abs/2411.09627,existing primary-source date record
174,defarias2025gift,{GIFT: Geometry-Induced Functional Transfer for Category-level Object Manipulation},2025,2025,year,geometry,Geometric demonstration transfer,GIFT transfers functional surface interactions and constructs the corresponding motion through screw interpolation.,https://arxiv.org/abs/2503.15371,https://arxiv.org/abs/2503.15371,existing primary-source date record
175,zhu2026sparsedense,{Sparse Meets Dense: Correspondence Guided Robotic Manipulation with Rigid-Deformable Interactions},2026,2026-08-02,day,geometry,Geometric demonstration transfer,A demonstrated reference is geometrically transferred and executed. Offline learned dense correspondence transfers demonstrated sparse contact constraints; closed-loop optimization executes each stage. Final-state relative-pose annotation is supplied.,https://arxiv.org/abs/2608.01083,https://arxiv.org/abs/2608.01083,existing primary-source date record
176,oh2026vlaff,{VLAff: Vision-Language-Affordance Model for Unified Actionable Affordances},2026,2026-08-05,day,policy,Context-conditioned policies,"VLAff predicts actionable grasp poses and trajectories from visual observations and instructions, then converts these geometric action outputs to robot commands; it does not align a supplied demonstration reference.",https://arxiv.org/abs/2608.05215,https://arxiv.org/abs/2608.05215,existing primary-source date record
177,wichitwechkarn2025annotationfree,{Annotation-Free One-Shot Imitation Learning for Multi-Step Manipulation Tasks},2025,2025-09-29,day,geometry,Geometric demonstration transfer,A demonstrated reference is geometrically transferred and executed. Frozen vision-language models segment a demonstration and select keyframes; execute repeated keyframe alignment followed by relative motion replay.,https://arxiv.org/abs/2509.24972,https://arxiv.org/abs/2509.24972,existing primary-source date record
179,srinivas2018upn,{Universal Planning Networks},2018,2018-04-02,day,world,World-model-based control,Universal Planning Networks unroll a learned latent forward model and optimize an action plan toward an image goal.,https://arxiv.org/abs/1804.00645,https://arxiv.org/abs/1804.00645,existing primary-source date record
181,nguyen2026iclr,{ICLR: In-Context Imitation Learning with Visual Reasoning},2026,2026-03-08,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Image-plane gripper traces condition action prediction; the trace is not passed to a separate plan executor. The reasoning-dropout variant omits the query trace. Both are direct by this survey’s execution-interface rule.,https://arxiv.org/abs/2603.07530,https://arxiv.org/abs/2603.07530,existing primary-source date record
182,son2026seetraceact,{SeeTraceAct: Visibility-Aware Latent Planning from Cross-Embodiment Demonstration Videos},2026,2026-06-01,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Demonstration video and robot observations condition a flow-matching action expert; the future trace decoder is training-only and discarded at inference.,https://arxiv.org/abs/2606.02745,https://arxiv.org/abs/2606.02745,existing primary-source date record
183,choi2026ponderpounce,{PonderPounce: A Pretrained MLLM as an Episode Context Engine for Robot Control},2026,2026-08-25,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. The RoboCasa-DC branch conditions actions on a supplied demonstration via continuous cognition; subgoal text remains internal and is not passed to an executor.,https://arxiv.org/abs/2608.24115,https://arxiv.org/abs/2608.24115,existing primary-source date record
184,huang2023voxposer,{VoxPoser: Composable 3D Value Maps for Robotic Manipulation with Language Models},2023,2023-07-12,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Code examples guide a language model to compose spatial value maps used by a trajectory planner. Only the fixed-model planning branch is counted; optional online dynamics-model learning is excluded.",https://arxiv.org/abs/2307.05973,https://arxiv.org/abs/2307.05973,existing primary-source date record
185,ahn2022saycan,"{Do As I Can, Not As I Say: Grounding Language in Robotic Affordances}",2022,2022-04-04,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Example-conditioned language planning selects pretrained primitives using skill affordances; no new-task weight update.",https://arxiv.org/abs/2204.01691,https://arxiv.org/abs/2204.01691,existing primary-source date record
186,huang2022monologue,{Inner Monologue: Embodied Reasoning through Planning with Language Models},2022,2022-07-12,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Example plans and environmental/human feedback condition language planning over fixed skills.",https://arxiv.org/abs/2207.05608,https://arxiv.org/abs/2207.05608,existing primary-source date record
187,physcap2026,{PhysCaP: Grounding Code-as-Policy Agent with Physics-Informed Exploration},2026,2026-08-21,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Training-free physical measurements and accumulated interaction knowledge inform a frozen code-generating planner and fixed robot APIs.",https://arxiv.org/abs/2608.21031,https://arxiv.org/abs/2608.21031,existing primary-source date record
189,fang2024kalm,{Keypoint Abstraction using Large Models for Object-Relative Imitation Learning},2024,2024,year,policy,Context-conditioned policies,Keypoint representations support learned action inference. Their geometric representation is distinct from explicit demonstration retargeting at deployment.,https://arxiv.org/abs/2410.23254,https://arxiv.org/abs/2410.23254,existing primary-source date record
190,haldar2025pointpolicy,{Point Policy: Unifying Observations and Actions with Key Points for Robot Manipulation},2025,2025,year,policy,Context-conditioned policies,Keypoint representations support learned action inference. Their geometric representation is distinct from explicit demonstration retargeting at deployment.,https://arxiv.org/abs/2502.20391,https://arxiv.org/abs/2502.20391,existing primary-source date record
191,li2025emp,{Elastic Motion Policy: An Adaptive Dynamical System for Robust and Efficient One-Shot Imitation Learning},2025,2025,year,geometry,Geometric demonstration transfer,Elastic Motion Policy edits the demonstrated end-effector motion and adapts a dynamical-system reference to scene changes; parameter learning is a separate axis.,https://arxiv.org/abs/2503.08029,https://arxiv.org/abs/2503.08029,existing primary-source date record
193,qu2025spatialvla,SpatialVLA: Exploring Spatial Representations for Visual-Language-Action Model,2025,2025-01-27,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2501.15830,https://arxiv.org/abs/2501.15830,existing primary-source date record
195,fan2026rtcf,"{Retrieve in Time, Correct in Frequency}",2026,2026-08-05,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. Progress-aligned successful trajectories supply a clipped low-frequency action residual after the frozen VLA proposal; no separate task program, future model, or neural update.",https://arxiv.org/abs/2608.04527,https://arxiv.org/abs/2608.04527,existing primary-source date record
196,li2020focal,{FOCAL: Efficient Fully-Offline Meta-Reinforcement Learning via Distance Metric Learning and Behavior Regularization},2020,2020-10-02,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Meta-testing computes a deterministic task embedding from offline transitions and rolls out the conditioned policy; Algorithm 2 has no parameter update.,https://arxiv.org/abs/2010.01112,https://arxiv.org/abs/2010.01112,existing primary-source date record
197,yuan2022corro,{Robust Task Representations for Offline Meta-Reinforcement Learning via Contrastive Learning},2022,2022-06-21,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A learned transition encoder aggregates task information for a fixed context-conditioned policy; evaluates changing rewards and dynamics in MuJoCo.,https://arxiv.org/abs/2206.10442,https://arxiv.org/abs/2206.10442,existing primary-source date record
198,li2026rememvla,{ReMem-VLA: Empowering Vision-Language-Action Model with Memory via Dual-Level Recurrent Queries},2026,2026-03-13,day,policy,Context-conditioned policies,"Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",https://arxiv.org/abs/2603.12942,https://arxiv.org/abs/2603.12942,existing primary-source date record
199,cherepanov2026muvla,{$\mu$VLA: On Recurrent Memory for Partially Observable Manipulation in VLA Models},2026,2026-06-10,day,policy,Context-conditioned policies,"Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",https://arxiv.org/abs/2606.12497,https://arxiv.org/abs/2606.12497,existing primary-source date record
200,yang2026eventvla,{EventVLA: Event-Driven Visual Evidence Memory for Long-Horizon Vision-Language-Action Policies},2026,2026-06-18,day,policy,Context-conditioned policies,"Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",https://arxiv.org/abs/2606.20092,https://arxiv.org/abs/2606.20092,existing primary-source date record
201,oh2025rip,{Robust Instant Policy: Leveraging Student's t-Regression Model for Robust In-context Imitation Learning of Robot Manipulation},2025,2025-06-18,day,policy,Context-conditioned policies,"Context adapts auxiliary policy state or parameters, and the resulting policy directly generates actions.",https://arxiv.org/abs/2506.15157,https://arxiv.org/abs/2506.15157,existing primary-source date record
202,grigsby2023amago,{AMAGO: Scalable In-Context Reinforcement Learning for Adaptive Agents},2023,2023-10-15,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Observation–action–reward histories condition an off-policy contextual actor; the MetaWorld ML-1 branch establishes robotic task adaptation.,https://arxiv.org/abs/2310.09971,https://arxiv.org/abs/2310.09971,existing primary-source date record
203,elawady2024relic,{ReLIC: A Recipe for 64k Steps of In-Context Reinforcement Learning for Embodied AI},2024,2024-10-03,day,policy,Context-conditioned policies,ReLIC conditions a fixed policy on long embodied interaction histories; its task adaptation is implemented through sequence inference.,https://arxiv.org/abs/2410.02751,https://arxiv.org/abs/2410.02751,existing primary-source date record
204,shah2026halo,{Memory Retrieval in Visuomotor Policies for Long-Horizon Robot Control},2026,2026-06-23,day,policy,Context-conditioned policies,"Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",https://arxiv.org/abs/2606.25136,https://arxiv.org/abs/2606.25136,existing primary-source date record
205,arxiv260826821,{TemporalFlow-VLA: Learning Physically Grounded Execution History for Long-Horizon Robot Manipulation},2026,2026-08-27,day,policy,Context-conditioned policies,"Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",https://arxiv.org/abs/2608.26821,https://arxiv.org/abs/2608.26821,existing primary-source date record
206,arxiv260829537,{AGM: Achievement-Grounded Memory for Closed-Loop Agents with Frozen VLA Policies},2026,2026-08-30,day,agent,Skill- and agent-based execution,AGM uses achievement-grounded memory and verified task progress to organize calls to frozen VLA execution capabilities.,https://arxiv.org/abs/2608.29537,https://arxiv.org/abs/2608.29537,existing primary-source date record
207,arxiv260708448,{Harness VLA: Steering Frozen VLAs into Reliable Manipulation Primitives via Memory-Guided Agents},2026,2026-07-09,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Task traces and success/failure memory condition an agent that selects staging, primitive calls and retries for a frozen VLA executor. Memory acquired on an exploration seed is reused on evaluation seeds. Pre-evaluation VLA post-training is distinct from the coded frozen deployment; the reported simulation branch supplies the control evidence.",https://arxiv.org/abs/2607.08448v4,https://arxiv.org/abs/2607.08448v4,existing primary-source date record
208,arxiv260821204,{Beyond Imitation: Self-Improving Robot Policies via Off-Policy Q-Planning},2026,2026-08-21,day,policy,Context-conditioned policies,The method improves or selects actions proposed by a learned policy through a value or verification operation; it does not execute a transferred reference or a predicted future.,https://arxiv.org/abs/2608.21204,https://arxiv.org/abs/2608.21204,existing primary-source date record
209,shi2026memoryvlapp,{MemoryVLA++: Temporal Modeling via Memory and Imagination in Vision-Language-Action Models},2026,2026-06-08,day,world,World-model-based control,MemoryVLA++ predicts future latent states at inference and passes memory-guided imagined latents to the diffusion action expert.,https://arxiv.org/abs/2606.09827,https://arxiv.org/abs/2606.09827,existing primary-source date record
210,chen2026steerable,{Steerable Vision-Language-Action Policies for Embodied Reasoning and Hierarchical Control},2026,2026-02-13,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. An off-the-shelf VLM uses past experience to choose steering commands at different abstraction levels for a pretrained VLA. Count this ICL branch, not the separately fine-tuned reasoner.",https://arxiv.org/abs/2602.13193,https://arxiv.org/abs/2602.13193,existing primary-source date record
211,liu2026guava,{Guava: An Effective and Universal Harness for Embodied Manipulation},2026,2026-06-16,day,agent,Skill- and agent-based execution,A high-level reasoning system uses task evidence and execution feedback to orchestrate existing motor capabilities; subsequent policy training is a separate component.,https://arxiv.org/abs/2606.18363,https://arxiv.org/abs/2606.18363,existing primary-source date record
212,galanti2026physicalagency,{Addressing the Orchestration Gap in Generalist Robots via Physical Agency},2026,2026-07-23,day,agent,Skill- and agent-based execution,A high-level reasoning system uses task evidence and execution feedback to orchestrate existing motor capabilities; subsequent policy training is a separate component.,https://arxiv.org/abs/2607.21725,https://arxiv.org/abs/2607.21725,existing primary-source date record
213,singh2024malmm,{MALMM: Multi-Agent Large Language Models for Zero-Shot Robotics Manipulation},2024,2024-11-26,day,agent,Skill- and agent-based execution,MALMM revises a plan and Python controller after intermediate robot observations.,https://arxiv.org/abs/2411.17636,https://arxiv.org/abs/2411.17636,"arXiv v1 submission date, verified 2026-09-20"
214,curtis2025proc3s,{Trust the PRoC3S: Solving Long-Horizon Robotics Problems with LLMs and Constraint Satisfaction},2024,2024-06-08,day,agent,Skill- and agent-based execution,PRoC3S uses constraint violations to revise a generated robot program and its continuous sampling bounds.,https://proceedings.mlr.press/v270/curtis25a.html,https://arxiv.org/abs/2406.05572,"arXiv v1 submission date, verified 2026-09-20"
215,sarch2024ical,{VLM Agents Generate Their Own Memories: Distilling Experience into Embodied Programs of Thought},2024,2024-06-20,day,agent,Skill- and agent-based execution,The TEACh branch of ICAL retrieves annotated embodied programs and retains lessons distilled from feedback.,https://papers.nips.cc/paper_files/paper/2024/hash/8ac50fd0a4eeeb1f077b17bb7c5353c3-Abstract-Conference.html,https://arxiv.org/abs/2406.14596,"arXiv v1 submission date, verified 2026-09-20"
216,ju2026embodiskill,{EmbodiSkill: Skill-Aware Reflection for Self-Evolving Embodied Agents},2026,2026/05/11,day,agent,Skill- and agent-based execution,EmbodiSkill reflects on skill failures and revises the reusable guidance or skill library used by an embodied agent.,https://arxiv.org/abs/2605.10332,https://arxiv.org/abs/2605.10332,existing primary-source date record
217,xie2026uniskillrepo,{Uni-Skill: Building Self-Evolving Skill Repository for Generalizable Robotic Manipulation},2026,2026-03-03,day,agent,Skill- and agent-based execution,Uni-Skill retrieves annotated video evidence to construct and extend callable robot skills during deployment.,https://arxiv.org/abs/2603.02623,https://arxiv.org/abs/2603.02623,"arXiv v1 submission date, verified 2026-09-20"
218,kumar2026aor,{Act-Observe-Rewrite: Multimodal Coding Agents as In-Context Policy Learners for Robot Manipulation},2026,2026-03-03,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. A fixed multimodal coding agent uses episode outcomes and images to rewrite an executable controller between trials. The controller implementation changes; the model weights do not. The qualifying evaluation is simulated manipulation.",https://arxiv.org/abs/2603.04466,https://arxiv.org/abs/2603.04466,existing primary-source date record
219,hu2026orchestrating,{What Matters in Orchestrating Robot Policies: A Systematic Study of Hierarchical VLA Agents},2026,2026-06-09,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Ten prior same-task episodes are summarized into affordance guidance for a frozen planner and executor. The qualifying branch is contextual experience reuse, not the separately compared VLA post-training configurations.",https://arxiv.org/abs/2606.10267,https://arxiv.org/abs/2606.10267,existing primary-source date record
220,cui2026roboclaw,{RoboClaw: An Agentic Framework for Scalable Long-Horizon Robotic Tasks},2026,2026-03-12,day,agent,Skill- and agent-based execution,A high-level reasoning system uses task evidence and execution feedback to orchestrate existing motor capabilities; subsequent policy training is a separate component.,https://arxiv.org/abs/2603.11558,https://arxiv.org/abs/2603.11558,existing primary-source date record
233,yu2026walloss05,{Wall-OSS-0.5 Technical Report},2026,2026-05-29,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2605.30877v2,https://arxiv.org/abs/2605.30877v2,existing primary-source date record
235,torne2025ptp,{Learning Long-Context Diffusion Policies via Past-Token Prediction},2025,2025-05-14,day,policy,Context-conditioned policies,"Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",https://arxiv.org/abs/2505.09561,https://arxiv.org/abs/2505.09561,existing primary-source date record
243,bharadhwaj2023roboagent,{RoboAgent: Generalization and Efficiency in Robot Manipulation via Semantic Augmentations and Action Chunking},2023,2023-09-05,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2309.01918,https://arxiv.org/abs/2309.01918,existing primary-source date record
244,xu2026bimanualscaling,"{Scaling Bimanual Household Manipulation from 1,500 hours of Demonstrations to On-Policy Corrections}",2026,2026-09-03,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2609.03591,https://arxiv.org/abs/2609.03591,existing primary-source date record
245,shah2025mimicdroid,{MimicDroid: In-Context Learning for Humanoid Robot Manipulation from Human Play Videos},2025,2025-09-11,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Human play-video context and inferred human motion condition humanoid action prediction.,https://arxiv.org/abs/2509.09769,https://arxiv.org/abs/2509.09769,existing primary-source date record
247,xiaomi2026robotics1,{Xiaomi-Robotics-1: Scaling Vision-Language-Action Models with over 100K Hours of Real-World Trajectories},2026,2026-07-16,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2607.15330,https://arxiv.org/abs/2607.15330,existing primary-source date record
251,wang2023mimicplay,{MimicPlay: Long-Horizon Imitation Learning by Watching Human Play},2023,2023-02-24,day,agent,Skill- and agent-based execution,MimicPlay infers latent plans learned from human play and uses them to guide a low-level visuomotor controller.,https://arxiv.org/abs/2302.12422,https://arxiv.org/abs/2302.12422,existing primary-source date record
260,bonardi2019humans,{Learning One-Shot Imitation from Humans without Humans},2019,2019-11-04,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Task-embedding and control networks transfer simulated human teaching to real human-video conditioning.,https://arxiv.org/abs/1911.01103,https://arxiv.org/abs/1911.01103,existing primary-source date record
262,arxiv260831167,{SUN: Persistent Programs For Language-Grounded Control-to-Learning-to-Real Policies},2026,2026-08-31,day,agent,Skill- and agent-based execution,"SUN compiles language and scene semantics into typed task programs, control costs and transition conditions consumed by an executor; policy distillation is a later stage.",https://arxiv.org/abs/2608.31167,https://arxiv.org/abs/2608.31167,existing primary-source date record
270,arxiv260313528,{Learning Actionable Manipulation Recovery via Counterfactual Failure Synthesis},2026,2026-03-13,day,policy,Context-conditioned policies,Dream2Fix uses a trained visual model to predict executable recovery trajectories. The world model produces training data; deployed recovery follows action inference.,https://arxiv.org/abs/2603.13528,https://arxiv.org/abs/2603.13528,existing primary-source date record
272,arxiv260819891,{EXIMO: VLM Guided Exploration of VLA Policies},2026,2026-08-20,day,agent,Skill- and agent-based execution,A VLM guides exploratory deployment of existing VLA capabilities; exploration-generated data can subsequently improve the policy.,https://arxiv.org/abs/2608.19891,https://arxiv.org/abs/2608.19891,existing primary-source date record
273,arxiv251114759,{$\pi^{*}_{0.6}$: a VLA That Learns From Experience},2025,2025-11-17,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2511.14759,https://arxiv.org/abs/2511.14759,existing primary-source date record
274,zhao2023act,{Learning Fine-Grained Bimanual Manipulation with Low-Cost Hardware},2023,2023-04-23,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2304.13705,https://arxiv.org/abs/2304.13705,existing primary-source date record
275,octo2024,{Octo: An Open-Source Generalist Robot Policy},2024,2024-05-20,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2405.12213,https://arxiv.org/abs/2405.12213,existing primary-source date record
276,brohan2022rt1,{RT-1: Robotics Transformer for Real-World Control at Scale},2022,2022-12-13,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2212.06817,https://arxiv.org/abs/2212.06817,existing primary-source date record
277,brohan2023rt2,{RT-2: Vision-Language-Action Models Transfer Web Knowledge to Robotic Control},2023,2023-07-28,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2307.15818,https://arxiv.org/abs/2307.15818,existing primary-source date record
278,hpt2024,{Scaling Proprioceptive-Visual Learning with Heterogeneous Pre-trained Transformers},2024,2024-09-30,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2409.20537,https://arxiv.org/abs/2409.20537,existing primary-source date record
279,liu2024rdt,{RDT-1B: a Diffusion Foundation Model for Bimanual Manipulation},2024,2024-10-10,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2410.07864,https://arxiv.org/abs/2410.07864,existing primary-source date record
280,arxiv251222414,{Emergence of Human to Robot Transfer in Vision-Language-Action Models},2025,2025-12-27,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2512.22414,https://arxiv.org/abs/2512.22414,existing primary-source date record
281,arxiv260415483,{${\pi}_{0.7}$: a Steerable Generalist Robotic Foundation Model with Emergent Capabilities},2026,2026-04-16,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2604.15483,https://arxiv.org/abs/2604.15483,existing primary-source date record
282,vuong2025actiontokenizer,{Action Tokenizer Matters in In-Context Imitation Learning},2025,2025-03-03,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. An action-tokenizer contribution is evaluated within demonstration-conditioned ICRT control. Count the independent paper once, not each tokenizer ablation.",https://arxiv.org/abs/2503.01206,https://arxiv.org/abs/2503.01206,existing primary-source date record
283,fateh2026histat,{A Hierarchical Spatiotemporal Action Tokenizer for In-Context Imitation Learning in Robotics},2026,2026-04-16,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. Hierarchical action tokens are evaluated in contextual imitation; only the ICRT branch, not every ACT experiment, qualifies.",https://arxiv.org/abs/2604.15215,https://arxiv.org/abs/2604.15215,existing primary-source date record
290,arxiv260601247,{Where to Look: Can Foundation Models Reach a Target Viewpoint Through Active Exploration?},2026,2026-05-31,day,agent,Skill- and agent-based execution,The viewpoint-reproduction agent uses a target image and multi-turn observations to choose embodied movement commands.,https://arxiv.org/abs/2606.01247,https://arxiv.org/abs/2606.01247,existing primary-source date record
291,arxiv260817129,{PROBE: Manipulation-Grounded Visual Question Answering with VLM Agents},2026,2026-08-17,day,agent,Skill- and agent-based execution,PROBE uses observation-conditioned reasoning to invoke grasping and pushing tools before answering a physically grounded question.,https://arxiv.org/abs/2608.17129,https://arxiv.org/abs/2608.17129,existing primary-source date record
292,mai2026crvlaforce,{CR-VLA-Force: Learning Control-aware Compliance VLA Model for Robust Contact-rich Robotic Manipulation},2026,2026-09-05,day,policy,Context-conditioned policies,"Force or tactile observations enter action generation and execution-time correction, extending policy context beyond visual history.",https://arxiv.org/abs/2609.05832v1,https://arxiv.org/abs/2609.05832v1,existing primary-source date record
293,jain2025transitions,{Enabling Long(er) Horizon Imitation for Manipulation Tasks by Modeling Subgoal Transitions},2025,2025,year,agent,Skill- and agent-based execution,Subgoal transitions organize the execution of long-horizon manipulation behavior above the low-level controller.,https://proceedings.mlr.press/v305/jain25b.html,https://proceedings.mlr.press/v305/jain25b.html,existing primary-source date record
294,ebert2018retrying,{Robustness via Retrying: Closed-Loop Robotic Manipulation with Self-Supervised Learning},2018,2018,year,world,World-model-based control,Video-predictive control recomputes a continuation from the current state while image registration maintains the visual objective.,https://proceedings.mlr.press/v87/ebert18a.html,https://proceedings.mlr.press/v87/ebert18a.html,existing primary-source date record
295,bahety2024screwmimic,{ScrewMimic: Bimanual Imitation from Human Videos with Screw Space Projection},2024,2024,year,geometry,Geometric demonstration transfer,ScrewMimic transfers a demonstrated bimanual screw-motion representation and refines its physical realization through interaction.,https://www.roboticsproceedings.org/rss20/p078.html,https://www.roboticsproceedings.org/rss20/p078.html,existing primary-source date record
297,matsushima2020uncertainty,{Modeling Task Uncertainty for Safe Meta-Imitation Learning},2020,2020-11-27,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A probabilistic embedding of demonstrations conditions simulated pushing control and expresses task uncertainty.,https://doi.org/10.3389/frobt.2020.606361,https://doi.org/10.3389/frobt.2020.606361,existing primary-source date record
298,liang2024introplan,{Introspective Planning: Aligning Robots' Uncertainty with Inherent Task Ambiguity},2024,2024-02-09,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Retrieved reasoning examples derived from human choices inform plan selection and requests for help.",https://arxiv.org/abs/2402.06529,https://arxiv.org/abs/2402.06529,existing primary-source date record
299,arxiv260825798,{TacForcing: Streaming Action Generation with Execution-Time Tactile Feedback},2026,2026-08-26,day,policy,Context-conditioned policies,"Force or tactile observations enter action generation and execution-time correction, extending policy context beyond visual history.",https://arxiv.org/abs/2608.25798,https://arxiv.org/abs/2608.25798,existing primary-source date record
300,zhang2020metacure,{MetaCURE: Meta Reinforcement Learning with Empowerment-Driven Exploration},2020,2020-06-15,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Context inference is shared by separate exploration and exploitation policies; interaction identifies tasks in sparse-reward locomotion and Meta-World manipulation.,https://arxiv.org/abs/2006.08170,https://arxiv.org/abs/2006.08170,existing primary-source date record
302,core2026realignment,{Imagining Recovery: Inference-Time Counterfactual Realignment for Vision-Language-Action Models},2026,2026-08-14,day,world,World-model-based control,"CoRe synthesizes counterfactual continuations, chooses a rejoin state, and plans physical realignment before returning to the policy.",https://arxiv.org/abs/2608.14822,https://arxiv.org/abs/2608.14822,existing primary-source date record
303,arxiv260511951,{From Reaction to Anticipation: Proactive Failure Recovery through Agentic Task Graph for Robotic Manipulation},2026,2026-05-12,day,agent,Skill- and agent-based execution,"A task graph or high-level physical orchestrator uses memory and feedback to sequence, verify and revise calls to embodied execution capabilities.",https://arxiv.org/abs/2605.11951,https://arxiv.org/abs/2605.11951,existing primary-source date record
304,chen2026volo,{VoLo: A Physical Orchestrator for Open-Vocabulary Long-Horizon Manipulation},2026,2026-06-05,day,agent,Skill- and agent-based execution,"A task graph or high-level physical orchestrator uses memory and feedback to sequence, verify and revise calls to embodied execution capabilities.",https://arxiv.org/abs/2606.07723,https://arxiv.org/abs/2606.07723,existing primary-source date record
305,li2025iclhf,{In-situ Value-aligned Human-Robot Interactions with Physical Constraints},2025,2025-08-11,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Recorded human preferences and feedback condition an LLM planner; a pose synthesizer makes the symbolic scene plan physically specific. Preferences are summarized in context rather than fitted into model weights.",https://arxiv.org/abs/2508.07606,https://arxiv.org/abs/2508.07606,existing primary-source date record
307,arxiv260514504,{When Robots Do the Chores: A Benchmark and Agent for Long-Horizon Household Task Execution},2026,2026-05-14,day,agent,Skill- and agent-based execution,"A task graph or high-level physical orchestrator uses memory and feedback to sequence, verify and revise calls to embodied execution capabilities.",https://arxiv.org/abs/2605.14504,https://arxiv.org/abs/2605.14504,existing primary-source date record
315,arxiv250617811,{RoboMonkey: Scaling Test-Time Sampling and Verification for Vision-Language-Action Models},2025,2025-06-21,day,policy,Context-conditioned policies,The method improves or selects actions proposed by a learned policy through a value or verification operation; it does not execute a transferred reference or a predicted future.,https://arxiv.org/abs/2506.17811,https://arxiv.org/abs/2506.17811,existing primary-source date record
316,arxiv260816885,{\${$\tau$}\_0\$-VLA: a Hierarchical Robot Foundation Model with World-Model-Guided Test-Time Computation},2026,2026-08-17,day,world,World-model-based control,World-model-guided search evaluates candidate subtasks before a low-level policy executes the selected continuation.,https://arxiv.org/abs/2608.16885,https://arxiv.org/abs/2608.16885,existing primary-source date record
317,sato2026sail,{SAIL: Test-Time Scaling for In-Context Imitation Learning with VLM},2026,2026-03-09,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. A VLM predicts full end-effector trajectories conditioned on retrieved examples; search revises actions in a simulator. Count this fixed-model branch, not the separately distilled ACT policy.",https://arxiv.org/abs/2603.08269,https://arxiv.org/abs/2603.08269,existing primary-source date record
325,huang2026fastthinkact,{Fast-ThinkAct: Efficient Vision-Language-Action Reasoning via Verbalizable Latent Planning},2026,2026-01-14,day,policy,Context-conditioned policies,Latent reasoning conditions the VLA action decoder; the final action path is direct policy inference.,https://arxiv.org/abs/2601.09708v2,https://arxiv.org/abs/2601.09708v2,existing primary-source date record
327,luo2025silvr,{Self-Improving Loops for Visual Robotic Planning},2025,2025/06/07,day,world,World-model-based control,SILVR uses a generative video planner to specify robotic behavior; its online neural self-improvement is recorded as a separate update regime.,https://arxiv.org/abs/2506.06658,https://arxiv.org/abs/2506.06658,existing primary-source date record
328,arxiv260212063,{VLAW: Iterative Co-Improvement of Vision-Language-Action Policy and World Model},2026,2026-02-12,day,policy,Context-conditioned policies,The world model supplies training rollouts for policy refinement. Physical deployment uses the refined VLA; world-model training is retained as a secondary component.,https://arxiv.org/abs/2602.12063,https://arxiv.org/abs/2602.12063,"arXiv v1 submission date, verified 2026-09-20"
329,arxiv260206508,{World-VLA-Loop: Closed-Loop Learning of Video World Model and VLA Policy},2026,2026-02-06,day,policy,Context-conditioned policies,The world model supplies training rollouts for policy refinement. Physical deployment uses the refined VLA; world-model training is retained as a secondary component.,https://arxiv.org/abs/2602.06508,https://arxiv.org/abs/2602.06508,"arXiv v1 submission date, verified 2026-09-20"
330,bi2026motus2,{Motus2: A Self-Evolving General World Model for Dexterous Manipulation},2026,2026/08/31,day,world,World-model-based control,"Motus2 couples action proposals, predicted visual consequences and value evaluation in a joint decision loop.",https://arxiv.org/abs/2608.30237,https://arxiv.org/abs/2608.30237,existing primary-source date record
333,wagenmaker2025exploration,{Behavioral Exploration: Learning to Explore via In-Context Adaptation},2025,2025-07-11,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A long-context generative policy uses past interactions and exploration conditioning to select actions.,https://arxiv.org/abs/2507.09041,https://arxiv.org/abs/2507.09041,existing primary-source date record
334,zintgraf2019varibad,{VariBAD: A Very Good Method for Bayes-Adaptive Deep RL via Meta-Learning},2019,2019-10-18,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. An amortized recurrent posterior over task uncertainty conditions a fixed policy in MuJoCo control. The transition/reward decoder trains the embedding but is not used for planning at test time.,https://arxiv.org/abs/1910.08348,https://arxiv.org/abs/1910.08348,"arXiv v1 submission date, verified 2026-09-20"
335,arxiv260919824,TADreamer: Zero-Shot Language-Guided 3D Navigation for Terrestrial-Aerial Bimodal Robots via Video Imagination,2026,2026-09-17,day,world,World-model-based control,"Generated future video supplies reconstructed, calibrated waypoints to a navigation planner; predicted futures remain on the execution path.",https://arxiv.org/abs/2609.19824,https://arxiv.org/abs/2609.19824,arXiv v1 submission verified 2026-09-21
336,arxiv260919315,GAVEL: Graph World Models for Verified and Efficient Long-Horizon LLM Task Planning,2026,2026-09-16,day,world,World-model-based control,An explicit graph transition model predicts plan effects and verifies or repairs candidates before execution; symbolic predictive-control branch.,https://arxiv.org/abs/2609.19315,https://arxiv.org/abs/2609.19315,arXiv v1 submission verified 2026-09-21
337,arxiv260920791,StageGuard: Learning Stage Transitions for Long-Horizon Robot Tasks via Agentic Distillation,2026,2026-09-17,day,agent,Skill- and agent-based execution,"A context-conditioned stage monitor advances, continues, or skips skills in a hierarchical executor; student distillation is a training stage.",https://arxiv.org/abs/2609.20791,https://arxiv.org/abs/2609.20791,arXiv v1 submission verified 2026-09-21
338,arxiv260920388,Navi-Agent: Unlocalized Monocular Navigation Agent,2026,2026-09-17,day,agent,Skill- and agent-based execution,Instructions and visual-place memory select and verify local navigation subgoals for a separate executor.,https://arxiv.org/abs/2609.20388,https://arxiv.org/abs/2609.20388,arXiv v1 submission verified 2026-09-21
339,arxiv260919796,LIFD: Anchored Diffusion for 3D-Aware Scene Memory in Robotic Manipulation,2026,2026-09-17,day,policy,Context-conditioned policies,Recurrent scene memory and current evidence condition direct manipulation action prediction. Scene completion estimates present state rather than predicting future control outcomes.,https://arxiv.org/abs/2609.19796,https://arxiv.org/abs/2609.19796,arXiv v1 submission verified 2026-09-21
340,arxiv260920648,SkipVLA: Skipping VLA Steps with Classical Planning for Fast Robot Manipulation,2026,2026-09-17,day,policy,Context-conditioned policies,"The instruction-conditioned VLA branch infers contact-rich actions, with a separate classical planner handling transit. Hybrid comparison, not new-demonstration ICL evidence.",https://arxiv.org/abs/2609.20648,https://arxiv.org/abs/2609.20648,arXiv v1 submission verified 2026-09-21
341,arxiv260919906,Learning and Transferring Closed-Loop Robot Software,2026,2026-09-17,day,agent,Skill- and agent-based execution,Demonstrations and archived execution-improved code condition a coding agent; generated closed-loop programs are executed by a separate runtime.,https://arxiv.org/abs/2609.19906,https://arxiv.org/abs/2609.19906,arXiv v1 submission verified 2026-09-21
342,arxiv260920659,HIL-UMI: Bringing Human-in-the-Loop Post-Training of Vision-Language-Action Models to Universal Manipulation Interface,2026,2026-09-17,day,policy,Context-conditioned policies,"Parameter-adaptation comparison for instruction-conditioned action policies; policy-aware UMI collection leads to further behavioral cloning, not fixed-weight demonstration ICL.",https://arxiv.org/abs/2609.20659,https://arxiv.org/abs/2609.20659,arXiv v1 submission verified 2026-09-21
343,arxiv260919512,CoreSense: Traceable Failure Recall and Conflict-Aware Belief Gating for Auditable Robot Decisions,2026,2026-09-17,day,agent,Skill- and agent-based execution,"Decision-gating comparison for an agent executor: episodic evidence gates proceed, reobserve, abstain, or escalate. No physical robot commands or autonomous recovery are evaluated.",https://arxiv.org/abs/2609.19512,https://arxiv.org/abs/2609.19512,arXiv v1 submission verified 2026-09-21
344,arxiv260919554,"VABench: Measuring Embodied Spatial Intelligence through Visual Demonstrations, Active Perception, and Metric Control",2026,2026-09-17,day,agent,Skill- and agent-based execution,"The evaluated MLLM-agent interface uses demonstrations, active camera calls, Cartesian targets, and execution feedback with a fixed model-agnostic controller.",https://arxiv.org/abs/2609.19554,https://arxiv.org/abs/2609.19554,arXiv v1 submission verified 2026-09-21
345,arxiv260914633,REVOLVE: An Automated Closed-Loop Framework for Evolving Robot Manipulation with Minimal Human Intervention,2026,2026-09-13,day,agent,Skill- and agent-based execution,Agent supervision and mismatch-memory refinement govern correction and reset; policy retraining is an independent update branch.,https://arxiv.org/abs/2609.14633,https://arxiv.org/abs/2609.14633,arXiv v1 submission verified 2026-09-21
346,simeonov2023rndf,SE(3)-Equivariant Relational Rearrangement with Neural Descriptor Fields,2022,2022-11-17,day,geometry,Geometric demonstration transfer,Descriptor alignment transfers demonstrated local-frame relations to a new object pair.,https://proceedings.mlr.press/v205/simeonov23a.html,https://arxiv.org/abs/2211.09786,arXiv v1 submission verified 2026-09-21
347,thompson2026parttransfer,One-Shot Cross-Geometry Skill Transfer through Part Decomposition,2026,2026-04-16,day,geometry,Geometric demonstration transfer,Part decomposition and part warping preserve demonstrated interaction constraints on new object pairs.,https://arxiv.org/abs/2604.15455,https://arxiv.org/abs/2604.15455,arXiv v1 submission verified 2026-09-21
348,noematrix2026roborsi,"RoboRSI: Stable, Efficient, and Reusable Robot Self-Evolution in Complex Real-World Environments",2026,2026-09,month,agent,Skill- and agent-based execution,A multi-agent system revises task-skill trees and consolidates executable routines from interaction outcomes.,https://lab.noematrix.ai/blog/2-roborsi/,https://lab.noematrix.ai/blog/2-roborsi/,Official research blog publication month
349,chen2026eta,ETA: A New Agentic Paradigm for Embodied Tasks,2026,2026-08-04,day,agent,Skill- and agent-based execution,"The planner issues one robot tool call, the execution interface checks it, and fresh environment observations inform the next call.",https://arxiv.org/abs/2608.03924,https://arxiv.org/abs/2608.03924,arXiv v1 submission date
350,huang2026roboharness,RoboHarness: Memory-Driven Orchestration of Heterogeneous Robot Policies for Long-Horizon Planning,2026,2026-07-20,day,agent,Skill- and agent-based execution,Execution memory guides routing among heterogeneous policies and retrieves states for transitions between their operating distributions.,https://arxiv.org/abs/2607.18060,https://arxiv.org/abs/2607.18060,arXiv v1 submission date
351,zhou2024nolo,NOLO: Navigate Only Look Once,2024,2024-08-02,day,policy,Context-conditioned policies,A recurrent transformer reads a scene video with derived actions and predicts navigation actions under fixed deployment weights.,https://arxiv.org/abs/2408.01384,https://arxiv.org/abs/2408.01384,arXiv v1 submission date
352,buoso2024select2plan,Select2Plan: Training-Free ICL-Based Planning Through VQA and Memory Retrieval,2024,2024-11-06,day,agent,Skill- and agent-based execution,Retrieved image-answer demonstrations condition a VLM that selects marked movement commands or waypoint sequences for a separate executor.,https://arxiv.org/abs/2411.04006,https://arxiv.org/abs/2411.04006,arXiv v1 submission date
353,elnoor2024vlmgronav,VLM-GroNav: Robot Navigation Using Physically Grounded Vision-Language Models in Outdoor Environments,2024,2024-09-30,day,agent,Skill- and agent-based execution,A VLM revises terrain assessments from exemplars and selects global waypoint sequences; a separate local planner executes them using updated traversal costs.,https://arxiv.org/abs/2409.20445,https://arxiv.org/abs/2409.20445,arXiv v1 submission date
355,pathak2018zeroshot,Zero-Shot Visual Imitation,2018,2018-04-23,day,policy,Context-conditioned policies,Goal-conditioned action generation follows successive visual subgoals supplied by a demonstration.,https://arxiv.org/abs/1804.08606,https://arxiv.org/abs/1804.08606,Earliest verified arXiv v1 record
356,kumar2018rpf,Visual Memory for Robust Path Following,2018,2018-12-03,day,policy,Context-conditioned policies,A learned action policy attends to a demonstrated image/action path representation during noisy execution.,https://arxiv.org/abs/1812.00940,https://arxiv.org/abs/1812.00940,Earliest verified arXiv v1 record
357,yoo2020sparsepath,Path-Following Navigation Network Using Sparse Visual Memory,2020,2020-10-13,day,policy,Context-conditioned policies,"A recurrent policy uses sparse demonstration views, their indices, and the full demonstrated action sequence to predict navigation actions.",https://doi.org/10.23919/ICCAS50221.2020.9268247,https://doi.org/10.23919/ICCAS50221.2020.9268247,Official conference date
358,savinov2018sptm,Semi-parametric Topological Memory for Navigation,2018,2018-03-01,day,agent,Skill- and agent-based execution,An exploration-derived topological graph and learned retrieval module select visual waypoints for a separate local locomotion network.,https://arxiv.org/abs/1803.00653,https://arxiv.org/abs/1803.00653,Earliest verified arXiv v1 record
359,shah2022lmnav,"LM-Nav: Robotic Navigation with Large Pre-Trained Models of Language, Vision, and Action",2022,2022-07-10,day,agent,Skill- and agent-based execution,Instruction-landmark examples prompt GPT-3; CLIP grounds extracted landmarks in a graph and a pretrained ViNG navigator executes the planned route.,https://arxiv.org/abs/2207.04429,https://arxiv.org/abs/2207.04429,Earliest verified arXiv v1 record
360,chen2023a2nav,A²Nav: Action-Aware Zero-Shot Robot Navigation by Exploiting Vision-and-Language Ability of Foundation Models,2023,2023-08-15,day,agent,Skill- and agent-based execution,Example-based instruction parsing selects action-specific object navigation subtasks executed by pretrained specialized navigators.,https://arxiv.org/abs/2308.07997,https://arxiv.org/abs/2308.07997,Earliest verified arXiv v1 record
361,li2026cmmrvln,CMMR-VLN: Vision-and-Language Navigation via Continual Multimodal Memory Retrieval,2026,2026-03-09,day,agent,Skill- and agent-based execution,Retrieved successful trajectories and first-error notes become navigation guidance for an LLM selecting viewpoints or motion primitives.,https://arxiv.org/abs/2603.07997,https://arxiv.org/abs/2603.07997,Earliest verified arXiv v1 record
362,liu2026hamvln,HAM-VLN: Harnessing Hierarchical Agentic Memory for Zero-Shot Vision-and-Language Navigation,2026,2026-07-31,day,agent,Skill- and agent-based execution,"A prompted planner reads a depth-grounded place-object graph, including failure notes attached during backtracking, and selects subgoals for a separate executor.",https://arxiv.org/abs/2607.29600,https://arxiv.org/abs/2607.29600,Earliest verified arXiv v1 record
363,arxiv260924411,Zeva-Ego: Egocentric Mid-Training with In-Context Causal Learning for Robot Manipulation,2026,2026-09-21,day,policy,Context-conditioned policies,Egocentric mid-training establishes physical priors; a frozen action expert consumes within-attempt and same-instance cross-attempt action-effect context.,https://arxiv.org/abs/2609.24411,https://arxiv.org/abs/2609.24411,Verified arXiv v1 record
364,arxiv260923432,RopeFormer: Cross-Trial Adaptation from Interaction History for Dynamic Rope Manipulation,2026,2026-09-20,day,policy,Context-conditioned policies,A fixed Transformer-XL action policy retains ordered action-response history across physical trial resets.,https://arxiv.org/abs/2609.23432,https://arxiv.org/abs/2609.23432,Verified arXiv v1 record
365,arxiv260922966,Transferring the Intelligence of VLMs to Robotic Control,2026,2026-09-19,day,agent,Skill- and agent-based execution,A prompted VLM issues discrete end-effector and gripper commands through a robot interface and revises them from visual feedback.,https://arxiv.org/abs/2609.22966,https://arxiv.org/abs/2609.22966,Verified arXiv v1 record
367,arxiv260921740,Sandwich-Residuals: Parameter-Efficient Test-time Adaptation of World Models,2026,2026-09-18,day,world,World-model-based control,Online prediction error trains residual modules around a frozen world-model predictor used for planning.,https://arxiv.org/abs/2609.21740,https://arxiv.org/abs/2609.21740,Verified arXiv v1 record
368,arxiv260921122,MetaPusher: Meta Learning and Planning for Nonprehensile Manipulation of Unseen Objects with Rapid Online Adaption,2026,2026-09-17,day,world,World-model-based control,Observed pushing transitions update a meta-learned dynamics model; adaptive kinodynamic planning repairs and reuses its search tree.,https://arxiv.org/abs/2609.21122,https://arxiv.org/abs/2609.21122,Verified arXiv v1 record
376,huang2026affordanceharness,Affordance Agent Harness: Verification-Gated Skill Orchestration,2026,2026-05-01,day,agent,Skill- and agent-based execution,"Supporting skill-orchestration mechanism for affordance grounding: evidence acquisition, verification and episodic reuse; evaluated at the grounding interface.",https://arxiv.org/abs/2605.00663,https://arxiv.org/abs/2605.00663,arXiv v1 date verified 2026-09-24; published metadata used in bibliography when available
379,li2026roboharnessk1,Robo-Harness K1: Harnessing Robot-Use Agents via Perception Augmentation,2026,2026-09-24,day,agent,Skill- and agent-based execution,"Perception tools return calibrated geometry, persistent anchors, and grasp evidence to a fixed VLM that issues robot-tool requests. Student distillation is a separate training stage.",https://arxiv.org/abs/2609.29389,https://arxiv.org/abs/2609.29389,arXiv v1 submission history verified 2026-09-25
380,li2026racap,"RACaP: Agentic Reasoning, Acting, and Coding as Policies for Evolvable Robot Learning",2026,2026-09-24,day,agent,Skill- and agent-based execution,"A deployed ReAct agent selects typed Policy API calls from working memory, retrieved experience, and visual feedback. API, harness, and memory evolution precedes frozen-code deployment.",https://arxiv.org/abs/2609.29394,https://arxiv.org/abs/2609.29394,arXiv v1 submission history verified 2026-09-25
381,pala2026membodied,MemBodied: Recurrent Associative Memory for Vision-Language-Action Models,2026,2026-09-23,day,policy,Context-conditioned policies,A learned action policy reads a fixed-size recurrent associative state and an initial-scene anchor; execution updates memory state rather than neural parameters.,https://arxiv.org/abs/2609.28256,https://arxiv.org/abs/2609.28256,arXiv v1 submission history verified 2026-09-25
382,you2026embodiedswe,EmbodiedSWE: Coding Agents for Long Horizon Dexterous Robotics,2026,2026-09-23,day,agent,Skill- and agent-based execution,Coding agents synthesize and refine executable solutions using physical feedback. Diversifying verified solutions into VLA supervision is a separate consolidation contribution.,https://arxiv.org/abs/2609.27308,https://arxiv.org/abs/2609.27308,arXiv v1 submission history verified 2026-09-25
383,liu2026navprobe,NavProbe: Evidence-Grounded Reasoning with Active Memory Retrieval for Zero-Shot Navigation,2026,2026-09-23,day,agent,Skill- and agent-based execution,"A task executive actively retrieves visual and geometric records through a spatial index, revises subgoals, and invokes a navigation skill policy.",https://arxiv.org/abs/2609.27526,https://arxiv.org/abs/2609.27526,arXiv v1 submission history verified 2026-09-25
384,li2026talk2escape,Talk2Escape: Conversational Grounding for Vision-and-Language Navigation,2026,2026-09-23,day,agent,Skill- and agent-based execution,Dialogue intervention supplies landmark-grounded corrective evidence to an existing navigator when looping or divergence is detected.,https://arxiv.org/abs/2609.28296,https://arxiv.org/abs/2609.28296,arXiv v1 submission history verified 2026-09-25
386,wang2026tpflow,Task-Prototype Guided Flow Matching for Few-Shot Generalization in Vision-Language Robot Manipulation,2026,2026-08-18,day,policy,Context-conditioned policies,Support demonstrations form phase-level task prototypes that condition the initial flow prior and velocity field of a learned action generator; deployment recomputes prototypes without weight updates.,https://arxiv.org/abs/2609.27780,https://arxiv.org/abs/2609.27780,arXiv v1 submission history verified 2026-09-25
387,yi2026arms,"Watch, Recall, Act: Always-On Robots in Concurrent Embodied Streams",2026,2026-09-23,day,policy,Context-conditioned policies,"A streaming action policy conditions on asynchronously updated perceptual, embodied-state, and arm-specific action-history context. Learned providers are trained before deployment.",https://arxiv.org/abs/2609.28429,https://arxiv.org/abs/2609.28429,arXiv v1 submission history verified 2026-09-25
388,zhang2026waa,World Action Agent: Harnessing VLMs for Robot Manipulation via World Action Rehearsal,2026,2026-09-24,day,agent,Skill- and agent-based execution,"Frozen VLM agents generate robot-tool requests using calibrated views, editable action proposals, planning feedback, and retrieved multimodal skill guidance. Numerical planners execute the requested motions. Geometric rehearsal is not a learned future-dynamics model.",https://arxiv.org/abs/2609.29964,https://arxiv.org/abs/2609.29964,arXiv v1 submission history
389,knowin2026glow,GLOW: A Generative Learning Framework for General-Purpose Embodied Intelligence,2026,2026-09,month,policy,Context-conditioned policies,"The One-Shot Teaching section encodes one human video into reusable skill context, which conditions fixed-weight autoregressive end-effector action generation. Harness execution management and KnowinWorld rollouts are supporting components; no separate skill-program interface is required for this reported teaching pathway.",https://knowinai.com/tech.html,https://knowinai.com/tech.html,September 2026 date displayed on official web report; earliest public day not verified
390,arxiv260930249,RAPID: Robot Agentic Programming from Demonstrations,2026,2026-09-24,day,agent,Skill- and agent-based execution,"A demonstration supplies relational primitives, composition constraints, and a reconstructed verification environment; programs freeze before scene transfer.",https://arxiv.org/abs/2609.30249,https://arxiv.org/abs/2609.30249,arXiv v1 submission history
391,arxiv260930134,Training-free Behavior Cloning,2026,2026-09-24,day,policy,Context-conditioned policies,Retrieved histories determine regularized signed continuation coefficients; a fitted residual corrects the next action.,https://arxiv.org/abs/2609.30134,https://arxiv.org/abs/2609.30134,arXiv v1 submission history
392,arxiv260920646,TraceFlow: Guiding Frozen Flow-Matching Robot Policies with Success and Failure Traces,2026,2026-09-17,day,policy,Context-conditioned policies,Progress-aligned positive/negative trace densities steer a frozen flow action expert through bounded guidance.,https://arxiv.org/abs/2609.20646,https://arxiv.org/abs/2609.20646,arXiv v1 submission history
393,arxiv260930092,Self-Adaptive VLA for Robust Robot Deployment,2026,2026-09-24,day,policy,Context-conditioned policies,Post-training pairs injected-shift rollout context with compensated expert targets; deployment aggregates context tokens through AdaLN.,https://arxiv.org/abs/2609.30092,https://arxiv.org/abs/2609.30092,arXiv v1 submission history
394,arxiv260804933,Mimir: A Neuro-Symbolic Memory System with Dynamic Grounding for Embodied Agents in Interactive Environments,2026,2026-08-05,day,agent,Skill- and agent-based execution,"Separate task/world memories; active-goal recall, constrained binding, and feedback-supported postconditions determine abstract actions.",https://arxiv.org/abs/2608.04933,https://arxiv.org/abs/2608.04933,arXiv v1 submission history
395,arxiv260928798,OCC4M: Object-Centric 4D Memory for Spatiotemporal Reasoning in Long-Horizon Manipulation,2026,2026-09-23,day,agent,Skill- and agent-based execution,Persistent identities and world-frame coordinates are converted to current-view target cues for frozen skills; historical places and live object tracks have different update rules.,https://arxiv.org/abs/2609.28798,https://arxiv.org/abs/2609.28798,arXiv v1 submission history
396,arxiv260926408,SparseNav: Instruction-conditioned Sparse Semantic Perception for Training-Free Vision-Language Navigation,2026,2026-09-22,day,agent,Skill- and agent-based execution,Instruction progress selects semantic queries while a persistent geometric map supports traversability and candidate waypoints.,https://arxiv.org/abs/2609.26408,https://arxiv.org/abs/2609.26408,arXiv v1 submission history
397,arxiv260920820,Workspace Models: Lightweight Robotic Memory via Saliency-Driven Supervision,2026,2026-09-17,day,policy,Context-conditioned policies,VLM-curated salient visual patches supervise set reconstruction into latent workspace tokens before downstream policy training.,https://arxiv.org/abs/2609.20820,https://arxiv.org/abs/2609.20820,arXiv v1 submission history
398,arxiv260929166,HarnessPAI: An Evolving Harness for Physical AI,2026,2026-09-24,day,agent,Skill- and agent-based execution,"Programs stay fixed within a rollout, with observation-conditioned checks; cross-rollout feedback revises code and stage-indexed repair memory.",https://arxiv.org/abs/2609.29166,https://arxiv.org/abs/2609.29166,arXiv v1 submission history
401,arxiv260911561,Memory as Plans: World-Action Modeling with Memory-Grounded Planning,2026,2026-09-10,day,world,World-model-based control,Sparse observed segment history generates language/visual plans; progress-gated execution uses cached plan prefixes.,https://arxiv.org/abs/2609.11561,https://arxiv.org/abs/2609.11561,arXiv v1 submission history
402,arxiv260918016,Causal-History Test-Time Scaling for Failure Recovery in Autoregressive World-Action Models,2026,2026-09-16,day,world,World-model-based control,"A frozen WAM compares continuation, recovered-prefix, and reset caches under the same current observation using predicted outcomes.",https://arxiv.org/abs/2609.18016,https://arxiv.org/abs/2609.18016,arXiv v1 submission history
403,arxiv260911308,2AM: Grounding Agent-Side Memory as Guidance for Steerable Action Models in Long-Horizon Manipulation,2026,2026-09-10,day,agent,Skill- and agent-based execution,Agent-side memory is compiled into subtask language and 2D grasp/place/move hints for an episodically stateless learned action model.,https://arxiv.org/abs/2609.11308,https://arxiv.org/abs/2609.11308,arXiv v1 submission history
404,arxiv260930828,{HIRE: History-Conditioned Interaction Reasoning and High-Rate Execution for Visually Aliased Precision Manipulation},2026,2026-09-25,day,policy,Context-conditioned policies,Ordered wrench history conditions action generation; a high-rate manifold executor realizes contact motion.,https://arxiv.org/abs/2609.30828,https://arxiv.org/abs/2609.30828,"arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai"
405,arxiv260930404,{POIL: Point-based One-Shot Imitation Learning with Stable Dynamical Systems},2026,2026-09-24,day,geometry,Geometric demonstration transfer,Functional-part point correspondences transfer the demonstration trajectory; point-set feedback tracks the transferred reference.,https://arxiv.org/abs/2609.30404,https://arxiv.org/abs/2609.30404,"arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai"
406,arxiv260930428,{Actively Resolving Contextual Uncertainty for Underspecified Tasks in Natural Language},2026,2026-09-24,day,agent,Skill- and agent-based execution,An LLM-derived planner revises task hypotheses using an online language-embedded map and closed-loop exploration.,https://arxiv.org/abs/2609.30428,https://arxiv.org/abs/2609.30428,"arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai"
407,arxiv260930233,{Coding Agents for Generalized Task and Motion Planning Problems},2026,2026-09-24,day,agent,Skill- and agent-based execution,Coding agents use simulator interaction to synthesize programs; frozen programs are evaluated on held-out task instances.,https://arxiv.org/abs/2609.30233,https://arxiv.org/abs/2609.30233,"arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai"
408,arxiv260931337,{Representation-Guided Generation and Integration of Executable Programs for Robot Manipulation},2026,2026-09-25,day,agent,Skill- and agent-based execution,"Offline VLM-generated perception and planning programs share object poses and a relation graph, then run without runtime VLM regeneration.",https://arxiv.org/abs/2609.31337,https://arxiv.org/abs/2609.31337,"arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai"
409,arxiv260930594,{HuGo: LLMs as Whole-Body Policy Code Designers for Humanoid Loco-Manipulation},2026,2026-09-24,day,agent,Skill- and agent-based execution,Rollout trajectories and selected video frames guide localized updates to high-level policy code above a frozen whole-body controller.,https://arxiv.org/abs/2609.30594,https://arxiv.org/abs/2609.30594,"arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai"
410,arxiv260931112,{DualManip: Agentic Dynamic Manipulation via Dual-Path Semantic Reasoning and Geometric Adaptation},2026,2026-09-25,day,agent,Skill- and agent-based execution,"Semantic task planning invokes geometric grasp adaptation, with validation failures triggering replanning; geometric transfer is a secondary component.",https://arxiv.org/abs/2609.31112,https://arxiv.org/abs/2609.31112,"arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai"


==> anc/Supplement-S1/corpus.json <==
[
  {
    "number": 1,
    "key": "duan2017oneshot",
    "title": "{One-Shot Imitation Learning}",
    "year": 2017,
    "first_public_date": "2017-03-21",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/1703.07326",
    "source_url": "https://arxiv.org/abs/1703.07326",
    "bibliography_year": 2017,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. A demonstration and the current state condition a learned action policy.",
    "citation_locations": [
      {
        "file": "sections/01-introduction.tex",
        "line": 13,
        "context": "Two historical roots motivate a broad notion of context: one-shot imitation infers intended behavior, while meta-reinforcement learning infers tasks or dynamics from outcomes~\\citep{duan2017oneshot,duan2016rl2}. Sequence models retain trajectories and learning histories~\\citep{xu2022promptdt,laskin2022ad}; multimodal prompting combines task specifications and sensorimotor examples~\\citep{jiang2022vima,fu2024icrt}. With broader priors, teaching can direct generalist actions~\\citep{generalist2026gen15,skild2026s1}, predicted futures~\\citep{zhou2026zerowam}, or executable procedures~\\citep{chen2026showharness}. Physical experiments supply evidence for revising execution~\\citep{xiao2026enpire,chen2026zeva}. Language participates throughout as instructions, examples, corrections, and retained summaries. Figure~\\ref{fig:cover} situates these capabilities within complementary horizons of adaptation and longer-term learning."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 159,
        "context": "Early contextual policies amortized adaptation across a task distribution: training learned how to interpret evidence so that deployment could change behavior without relearning the entire controller. In one-shot imitation, paired executions taught how one instance specifies actions in another~\\citep{duan2017oneshot}. In meta-RL, recurrent state carried adaptation across episodes~\\citep{duan2016rl2}; probabilistic task inference separated evidence interpretation from control~\\citep{rakelly2019pearl} and made task uncertainty available to action selection~\\citep{zintgraf2019varibad}. The resulting adaptation rule inherits the distinctions made available during training. Extending it to human demonstrations requires correspondence across bodies~\\citep{yu2018domainadaptive}; extending it to changed robot dynamics requires evidence about action response~\\citep{kumar2021rma}. These extensions concern different unknowns, despite sharing rapid adaptation as their objective."
      },
      {
        "file": "sections/04-data.tex",
        "line": 75,
        "context": "Following the paired-execution principle of one-shot imitation~\\citep{duan2017oneshot}, let support demonstration $D^{\\mathrm{s}}$ and query observation--action trajectory $\\tau^{\\mathrm{q}}$ share task specification $\\psi$. The matched executions may differ in objects, timing, or embodiment. A common supervised objective predicts query actions from their history and support:"
      },
      {
        "file": "sections/04-data.tex",
        "line": 215,
        "context": "Pretraining can expand both executable behavior and the requirements inferred from teaching. Support--query episodes explicitly supervise the example--continuation relationship~\\citep{duan2017oneshot}; GPT-3 showed that broader pretraining can also support example-based specification at inference~\\citep{brown2020fewshot}. Both routes can yield fixed-parameter adaptation. Their transfer to unfamiliar rules is an empirical question distinct from the choice of training recipe."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 88,
        "context": "Contextual training is useful when it improves the model's response to task-defining evidence, beyond improving execution generally. Explicitly paired examples offer one route~\\citep{duan2017oneshot,mandi2021mosaic}; multimodal prompts, sensorimotor streams, and corrective histories expose other dependencies reviewed in Section~\\ref{sec:context-training}~\\citep{jiang2022vima,fu2024icrt,jiang2026robottt}. Each checkpoint can be evaluated on the same tasks with informative context, absent context, and context specifying a different feasible behavior. The within-checkpoint comparison measures the effect of evidence; comparing that effect across checkpoints tests whether training improved its use. Performance with a fully specified task separately checks the available execution competence."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 24,
        "context": "2017 & C & 4 & \\citep{duan2017oneshot,mishra2017snail,finn2017mil,yu2017uposi} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 2,
    "key": "duan2016rl2",
    "title": "{RL$^2$: Fast Reinforcement Learning via Slow Reinforcement Learning}",
    "year": 2016,
    "first_public_date": "2016-11-09",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/1611.02779",
    "source_url": "https://arxiv.org/abs/1611.02779",
    "bibliography_year": 2016,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A recurrent meta-RL policy uses prior actions and outcomes to infer task dynamics or reward; discussed in the historical development of contextual policies.",
    "citation_locations": [
      {
        "file": "sections/01-introduction.tex",
        "line": 13,
        "context": "Two historical roots motivate a broad notion of context: one-shot imitation infers intended behavior, while meta-reinforcement learning infers tasks or dynamics from outcomes~\\citep{duan2017oneshot,duan2016rl2}. Sequence models retain trajectories and learning histories~\\citep{xu2022promptdt,laskin2022ad}; multimodal prompting combines task specifications and sensorimotor examples~\\citep{jiang2022vima,fu2024icrt}. With broader priors, teaching can direct generalist actions~\\citep{generalist2026gen15,skild2026s1}, predicted futures~\\citep{zhou2026zerowam}, or executable procedures~\\citep{chen2026showharness}. Physical experiments supply evidence for revising execution~\\citep{xiao2026enpire,chen2026zeva}. Language participates throughout as instructions, examples, corrections, and retained summaries. Figure~\\ref{fig:cover} situates these capabilities within complementary horizons of adaptation and longer-term learning."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 159,
        "context": "Early contextual policies amortized adaptation across a task distribution: training learned how to interpret evidence so that deployment could change behavior without relearning the entire controller. In one-shot imitation, paired executions taught how one instance specifies actions in another~\\citep{duan2017oneshot}. In meta-RL, recurrent state carried adaptation across episodes~\\citep{duan2016rl2}; probabilistic task inference separated evidence interpretation from control~\\citep{rakelly2019pearl} and made task uncertainty available to action selection~\\citep{zintgraf2019varibad}. The resulting adaptation rule inherits the distinctions made available during training. Extending it to human demonstrations requires correspondence across bodies~\\citep{yu2018domainadaptive}; extending it to changed robot dynamics requires evidence about action response~\\citep{kumar2021rma}. These extensions concern different unknowns, despite sharing rapid adaptation as their objective."
      },
      {
        "file": "sections/04-data.tex",
        "line": 123,
        "context": "Learning from a failed action or a diagnostic probe extends context dependence across attempts. The training unit must link what was tried to what happened next, preserving reset boundaries and any change in the task or physical condition. Algorithm Distillation models such learning histories \\citep{laskin2022ad}; LocoFormer retains experience over varied morphologies and dynamics \\citep{liu2025locoformer}. Reward-based meta-training can value an informative action through its benefit to later attempts \\citep{duan2016rl2}. A short probe gains learning value when its outcome informs the next decision. Linked attempts expose \\mbox{this dependency during training.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 22,
        "context": "2016 & C & 1 & \\citep{duan2016rl2} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 3,
    "key": "mishra2017snail",
    "title": "{A Simple Neural Attentive Meta-Learner}",
    "year": 2017,
    "first_public_date": "2017-07-11",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/1707.03141",
    "source_url": "https://arxiv.org/abs/1707.03141",
    "bibliography_year": 2017,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Temporal convolutions and causal attention infer actions from experience; continuous-control experiments satisfy the application boundary.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 175,
        "context": "A sequence interface addresses a tension between compressing experience and revisiting a decisive event. SNAIL combined temporal convolutions, which aggregate the preceding sequence, with attention, which retrieves relevant earlier information~\\citep{mishra2017snail}. This made adaptation depend on both accumulated state and selective access. Transformers provide query-dependent access through attention~\\citep{vaswani2017attention}. Retaining more history increases the available evidence; attention and downstream computation determine which evidence informs the current decision."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 24,
        "context": "2017 & C & 4 & \\citep{duan2017oneshot,mishra2017snail,finn2017mil,yu2017uposi} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 4,
    "key": "rakelly2019pearl",
    "title": "{Efficient Off-Policy Meta-Reinforcement Learning via Probabilistic Context Variables}",
    "year": 2019,
    "first_public_date": "2019-03-19",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/1903.08254",
    "source_url": "https://arxiv.org/abs/1903.08254",
    "bibliography_year": 2019,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Probabilistic task inference conditions a policy; meta-test adaptation uses context inference in continuous control.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 159,
        "context": "Early contextual policies amortized adaptation across a task distribution: training learned how to interpret evidence so that deployment could change behavior without relearning the entire controller. In one-shot imitation, paired executions taught how one instance specifies actions in another~\\citep{duan2017oneshot}. In meta-RL, recurrent state carried adaptation across episodes~\\citep{duan2016rl2}; probabilistic task inference separated evidence interpretation from control~\\citep{rakelly2019pearl} and made task uncertainty available to action selection~\\citep{zintgraf2019varibad}. The resulting adaptation rule inherits the distinctions made available during training. Extending it to human demonstrations requires correspondence across bodies~\\citep{yu2018domainadaptive}; extending it to changed robot dynamics requires evidence about action response~\\citep{kumar2021rma}. These extensions concern different unknowns, despite sharing rapid adaptation as their objective."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 31,
        "context": "2019 & C & 4 & \\citep{rakelly2019pearl,zhou2019wtl,bonardi2019humans,zintgraf2019varibad} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 5,
    "key": "xu2022promptdt",
    "title": "{Prompting Decision Transformer for Few-Shot Policy Generalization}",
    "year": 2022,
    "first_public_date": "2022-06-27",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2206.13499",
    "source_url": "https://arxiv.org/abs/2206.13499",
    "bibliography_year": 2022,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. A short trajectory prefix conditions action prediction on continuous-control tasks.",
    "citation_locations": [
      {
        "file": "sections/01-introduction.tex",
        "line": 13,
        "context": "Two historical roots motivate a broad notion of context: one-shot imitation infers intended behavior, while meta-reinforcement learning infers tasks or dynamics from outcomes~\\citep{duan2017oneshot,duan2016rl2}. Sequence models retain trajectories and learning histories~\\citep{xu2022promptdt,laskin2022ad}; multimodal prompting combines task specifications and sensorimotor examples~\\citep{jiang2022vima,fu2024icrt}. With broader priors, teaching can direct generalist actions~\\citep{generalist2026gen15,skild2026s1}, predicted futures~\\citep{zhou2026zerowam}, or executable procedures~\\citep{chen2026showharness}. Physical experiments supply evidence for revising execution~\\citep{xiao2026enpire,chen2026zeva}. Language participates throughout as instructions, examples, corrections, and retained summaries. Figure~\\ref{fig:cover} situates these capabilities within complementary horizons of adaptation and longer-term learning."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 177,
        "context": "Broader teaching made a fixed task summary less sufficient: two demonstrations can have the same goal yet differ in order, contact, or tool use. Multimodal task specifications placed goals and procedures in the input \\citep{jang2022bcz,jiang2022vima}, while trajectory models retained earlier observations and actions as evidence for later decisions \\citep{xu2022promptdt,laskin2022ad}. The benefit of a sequence interface was access to distinctions that a single task label could erase. Its cost was an alignment problem: the robot had to recover which part of that evidence mattered at its own execution stage. Temporal video correspondence and causal sensorimotor modeling addressed this pressure through learned representations \\citep{jain2024vid2robot,fu2024icrt}; spatial representations imposed geometric correspondence before action prediction \\citep{vosylius2024instantpolicy}. These complementary approaches preserve temporal evidence and geometric correspondence at different stages of action generation."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 38,
        "context": "2022 & C & 6 & \\citep{xu2022promptdt,laskin2022ad,jiang2022vima,jang2022bcz,yuan2022corro,brohan2022rt1} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 6,
    "key": "laskin2022ad",
    "title": "{In-context Reinforcement Learning with Algorithm Distillation}",
    "year": 2022,
    "first_public_date": "2022-10-25",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2210.14215",
    "source_url": "https://arxiv.org/abs/2210.14215",
    "bibliography_year": 2022,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Algorithm Distillation predicts actions from learning histories with fixed transformer parameters at deployment; a foundational contextual policy.",
    "citation_locations": [
      {
        "file": "sections/01-introduction.tex",
        "line": 13,
        "context": "Two historical roots motivate a broad notion of context: one-shot imitation infers intended behavior, while meta-reinforcement learning infers tasks or dynamics from outcomes~\\citep{duan2017oneshot,duan2016rl2}. Sequence models retain trajectories and learning histories~\\citep{xu2022promptdt,laskin2022ad}; multimodal prompting combines task specifications and sensorimotor examples~\\citep{jiang2022vima,fu2024icrt}. With broader priors, teaching can direct generalist actions~\\citep{generalist2026gen15,skild2026s1}, predicted futures~\\citep{zhou2026zerowam}, or executable procedures~\\citep{chen2026showharness}. Physical experiments supply evidence for revising execution~\\citep{xiao2026enpire,chen2026zeva}. Language participates throughout as instructions, examples, corrections, and retained summaries. Figure~\\ref{fig:cover} situates these capabilities within complementary horizons of adaptation and longer-term learning."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 177,
        "context": "Broader teaching made a fixed task summary less sufficient: two demonstrations can have the same goal yet differ in order, contact, or tool use. Multimodal task specifications placed goals and procedures in the input \\citep{jang2022bcz,jiang2022vima}, while trajectory models retained earlier observations and actions as evidence for later decisions \\citep{xu2022promptdt,laskin2022ad}. The benefit of a sequence interface was access to distinctions that a single task label could erase. Its cost was an alignment problem: the robot had to recover which part of that evidence mattered at its own execution stage. Temporal video correspondence and causal sensorimotor modeling addressed this pressure through learned representations \\citep{jain2024vid2robot,fu2024icrt}; spatial representations imposed geometric correspondence before action prediction \\citep{vosylius2024instantpolicy}. These complementary approaches preserve temporal evidence and geometric correspondence at different stages of action generation."
      },
      {
        "file": "sections/04-data.tex",
        "line": 123,
        "context": "Learning from a failed action or a diagnostic probe extends context dependence across attempts. The training unit must link what was tried to what happened next, preserving reset boundaries and any change in the task or physical condition. Algorithm Distillation models such learning histories \\citep{laskin2022ad}; LocoFormer retains experience over varied morphologies and dynamics \\citep{liu2025locoformer}. Reward-based meta-training can value an informative action through its benefit to later attempts \\citep{duan2016rl2}. A short probe gains learning value when its outcome informs the next decision. Linked attempts expose \\mbox{this dependency during training.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 38,
        "context": "2022 & C & 6 & \\citep{xu2022promptdt,laskin2022ad,jiang2022vima,jang2022bcz,yuan2022corro,brohan2022rt1} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 7,
    "key": "finn2017mil",
    "title": "{One-Shot Visual Imitation Learning via Meta-Learning}",
    "year": 2017,
    "first_public_date": "2017-09-14",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/1709.04905",
    "source_url": "https://arxiv.org/abs/1709.04905",
    "bibliography_year": 2017,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A demonstration is absorbed through meta-learned policy adaptation; the action path is a learned policy. Parameter adaptation is recorded independently of the control family.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 106,
        "context": "One-shot specifies the amount of teaching, not its storage mechanism. Visual meta-imitation uses one demonstration for task-specific gradient updates~\\citep{finn2017mil}. RoboTTT restricts updates to a neural subset during long-context execution~\\citep{jiang2026robottt}; WAM-TTT adapts video-side fast weights from target-domain human video before rollout~\\citep{arxiv260706988}. Both follow the selective-update principle in (d), despite different update timing. Thus one demonstration can support either fixed-weight conditioning or parameter adaptation. The next taxonomy distinguishes how the resulting context reaches robot actions."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 95,
        "context": "Parameter adaptation requires a matched-input comparison and a distinct reset control. Meta-imitation changes an initialization through a demonstration loss~\\citep{finn2017mil,yu2018domainadaptive}; fast-weight approaches restrict the updated subset and its timing~\\citep{jiang2026robottt,arxiv260706988}. With demonstrations and test instances fixed, restoring pre-adaptation weights separately from removing context identifies the contribution of weight changes. Optimization and interaction costs characterize the resources required. This comparison isolates an optimization-based contribution; fixed-parameter ICL holds deployed neural weights \\mbox{unchanged in both conditions.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 24,
        "context": "2017 & C & 4 & \\citep{duan2017oneshot,mishra2017snail,finn2017mil,yu2017uposi} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": [
      "Parameter adaptation or task-specific training"
    ]
  },
  {
    "number": 8,
    "key": "yu2018domainadaptive",
    "title": "{One-Shot Imitation from Observing Humans via Domain-Adaptive Meta-Learning}",
    "year": 2018,
    "first_public_date": "2018-02-05",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/1802.01557",
    "source_url": "https://arxiv.org/abs/1802.01557",
    "bibliography_year": 2018,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A demonstration is absorbed through meta-learned policy adaptation; the action path is a learned policy. Parameter adaptation is recorded independently of the control family.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 159,
        "context": "Early contextual policies amortized adaptation across a task distribution: training learned how to interpret evidence so that deployment could change behavior without relearning the entire controller. In one-shot imitation, paired executions taught how one instance specifies actions in another~\\citep{duan2017oneshot}. In meta-RL, recurrent state carried adaptation across episodes~\\citep{duan2016rl2}; probabilistic task inference separated evidence interpretation from control~\\citep{rakelly2019pearl} and made task uncertainty available to action selection~\\citep{zintgraf2019varibad}. The resulting adaptation rule inherits the distinctions made available during training. Extending it to human demonstrations requires correspondence across bodies~\\citep{yu2018domainadaptive}; extending it to changed robot dynamics requires evidence about action response~\\citep{kumar2021rma}. These extensions concern different unknowns, despite sharing rapid adaptation as their objective."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 95,
        "context": "Parameter adaptation requires a matched-input comparison and a distinct reset control. Meta-imitation changes an initialization through a demonstration loss~\\citep{finn2017mil,yu2018domainadaptive}; fast-weight approaches restrict the updated subset and its timing~\\citep{jiang2026robottt,arxiv260706988}. With demonstrations and test instances fixed, restoring pre-adaptation weights separately from removing context identifies the contribution of weight changes. Optimization and interaction costs characterize the resources required. This comparison isolates an optimization-based contribution; fixed-parameter ICL holds deployed neural weights \\mbox{unchanged in both conditions.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 27,
        "context": "2018 & C & 4 & \\citep{yu2018domainadaptive,james2018tec,pathak2018zeroshot,kumar2018rpf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": [
      "Parameter adaptation or task-specific training"
    ]
  },
  {
    "number": 9,
    "key": "merwe2025icpi",
    "title": "{In-Context Iterative Policy Improvement for Dynamic Manipulation}",
    "year": 2025,
    "first_public_date": "2025-08-20",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://proceedings.mlr.press/v305/merwe25a.html",
    "source_url": "https://proceedings.mlr.press/v305/merwe25a.html",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. A frozen language model uses motion settings, execution errors and correction examples to revise parameters of an explicit motion primitive. Push angle, distance and duration are execution settings, not neural weights.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 96,
        "context": "A fixed model can revise a goal, skill sequence, or program after feedback; an executor turns that specification into actions. For example, a language model can use prior errors to adjust a motion primitive's settings~\\citep{merwe2025icpi}. Retaining the revised program lets later attempts reuse the correction without training neural weights. This stores task information in executable content, whereas fine-tuning stores it in model parameters."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 320,
        "context": "Feedback-driven revision changes either the procedure or the learned capability used to execute it. A frozen language model can adjust a primitive's direction, distance, or duration from outcome errors~\\citep{merwe2025icpi}; these values remain arguments of $g$. CaP-X contrasts feedback-driven code generation with reinforcement learning of the coding policy~\\citep{arxiv260322435}. ENPIRE exposes both choices within physical experimentation: revise perception and control programs, or collect experience to train a neural policy~\\citep{xiao2026enpire}. VoxPoser's online dynamics-learning extension similarly changes a learned component~\\citep{huang2023voxposer}. The practical distinction is what the correction must supply. Recombining available operations changes their use; acquiring a missing predictive or motor capability requires a learning process for that component."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 491,
        "context": "The first extension is from open-loop synthesis to outcome-conditioned revision. Textual feedback can revise a plan~\\citep{huang2022monologue}; intermediate observations can revise the plan and Python controller separately~\\citep{singh2024malmm}; program checks can make some responses executable without another model call~\\citep{singh2022progprompt}. Constraint violations narrow revisions to code and sampling bounds~\\citep{curtis2025proc3s}, while primitive-level errors narrow them to control settings~\\citep{merwe2025icpi}. These interfaces determine the available edit space. Section~\\ref{sec:recovery} addresses the separate question of which edit the observed failure justifies."
      },
      {
        "file": "sections/09-landscape.tex",
        "line": 61,
        "context": "Iterative in-context policy improvement links an observed error directly to a motion primitive's settings. A frozen language model uses primitive parameters, execution errors, and correction examples to propose an adjustment; its comparison favors relative errors over raw states and targets \\citep{merwe2025icpi}. The error is useful because it identifies a change the primitive can make. Neural parameters stay fixed, while the generated control settings change within the primitive's available range."
      },
      {
        "file": "tables/recovery.tex",
        "line": 13,
        "context": "ICPI~\\citep{merwe2025icpi} & Execution errors; correction examples & Motion-primitive parameters \\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 55,
        "context": " & S & 5 & \\citep{merwe2025icpi,kim2025uniskill,arxiv250918597,jain2025transitions,li2025iclhf} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 29,
        "context": "ICPI~\\citep{merwe2025icpi} & -- & -- & -- & $\\bullet$ & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 10,
    "key": "jiang2026robottt",
    "title": "{RoboTTT: Context Scaling for Robot Policies}",
    "year": 2026,
    "first_public_date": "2026-07-16",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2607.15275",
    "source_url": "https://arxiv.org/abs/2607.15275",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context adapts auxiliary policy state or parameters, and the resulting policy directly generates actions.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 106,
        "context": "One-shot specifies the amount of teaching, not its storage mechanism. Visual meta-imitation uses one demonstration for task-specific gradient updates~\\citep{finn2017mil}. RoboTTT restricts updates to a neural subset during long-context execution~\\citep{jiang2026robottt}; WAM-TTT adapts video-side fast weights from target-domain human video before rollout~\\citep{arxiv260706988}. Both follow the selective-update principle in (d), despite different update timing. Thus one demonstration can support either fixed-weight conditioning or parameter adaptation. The next taxonomy distinguishes how the resulting context reaches robot actions."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 122,
        "context": "\\caption{Four context-to-control mechanisms: (a) action inference, (b) motion transfer, (c) future prediction, and (d) skill/tool selection. Surrounding works locate representative methods; $\\dagger$ marks fast-weight adaptation in RoboTTT and WAM-TTT~\\citep{jiang2026robottt,arxiv260706988}.}"
      },
      {
        "file": "sections/03-methods.tex",
        "line": 429,
        "context": "Persistence is determined by the state that survives a boundary between decisions or attempts. Recurrent state and verified subgoal records retain information without changing the action generator~\\citep{arxiv260829537}; reference traces and task memory can also organize repeated calls to fixed primitives~\\citep{arxiv260708448}. Fast-weight methods encode evidence in an optimized parameter subset, either during the sequence~\\citep{jiang2026robottt} or before rollout~\\citep{arxiv260706988}. Learning a value function from deployment experience changes a further component while leaving the actor fixed~\\citep{arxiv260821204}. These choices differ in reset behavior and acquisition cost. Clearing observations, resetting adaptive weights, and restoring a critic to its initial state isolate these different adaptation components even when the actor remains unchanged."
      },
      {
        "file": "sections/04-data.tex",
        "line": 125,
        "context": "In recovery-conditioned supervision, the failed attempt and its feedback enter context while a later continuation supplies corrective targets. RoboTTT's DAgger Distillation uses the full rollout as context but applies action loss only to human corrections, also improving its GDN comparator \\citep{jiang2026robottt}. The failed actions record what was tried; the selected corrections specify what to imitate. This training organization can \\mbox{support different memory mechanisms.}"
      },
      {
        "file": "sections/05-applications.tex",
        "line": 100,
        "context": "A new procedure can require either a new arrangement of available operations or a motion the current policy has not acquired. Assembly adaptation through fast weights~\\citep{jiang2026robottt} and GEN-1.5's brush-to-dustpan example after five minutes of fine-tuning~\\citep{generalist2026gen15} place new evidence into parameters. They provide a useful comparison with fixed-weight teaching: context can select, order, and parameterize available operations, including new motions within the executor's capabilities; further policy learning can expand those capabilities. This separation localizes long-procedure failures to task interpretation or motor competence."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 88,
        "context": "Contextual training is useful when it improves the model's response to task-defining evidence, beyond improving execution generally. Explicitly paired examples offer one route~\\citep{duan2017oneshot,mandi2021mosaic}; multimodal prompts, sensorimotor streams, and corrective histories expose other dependencies reviewed in Section~\\ref{sec:context-training}~\\citep{jiang2022vima,fu2024icrt,jiang2026robottt}. Each checkpoint can be evaluated on the same tasks with informative context, absent context, and context specifying a different feasible behavior. The within-checkpoint comparison measures the effect of evidence; comparing that effect across checkpoints tests whether training improved its use. Performance with a fully specified task separately checks the available execution competence."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 95,
        "context": "Parameter adaptation requires a matched-input comparison and a distinct reset control. Meta-imitation changes an initialization through a demonstration loss~\\citep{finn2017mil,yu2018domainadaptive}; fast-weight approaches restrict the updated subset and its timing~\\citep{jiang2026robottt,arxiv260706988}. With demonstrations and test instances fixed, restoring pre-adaptation weights separately from removing context identifies the contribution of weight changes. Optimization and interaction costs characterize the resources required. This comparison isolates an optimization-based contribution; fixed-parameter ICL holds deployed neural weights \\mbox{unchanged in both conditions.}"
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 56,
        "context": "Panel (b) changes the destination to tray B before placement, retaining the order and quantities. DROC's language guidance, RACER's corrective supervision, and RoboTTT's separation of failed context from corrective targets offer components for learning such revisions~\\citep{zha2023droc,dai2024racer,jiang2026robottt}. Training should reward the targeted change together with unaffected requirements. Varying correction timing, scope, and precedence then tests \\emph{revision complexity}: reaching tray B while losing the taught count is an overbroad revision. Intervening tasks test whether the revised procedure remains available later."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 54,
        "context": "RoboTTT~\\citep{jiang2026robottt} & Video and rollout history & Sequential weight updates \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": [
      "Parameter adaptation or task-specific training"
    ]
  },
  {
    "number": 11,
    "key": "arxiv260706988",
    "title": "{WAM-TTT: Steering World-Action Models by Watching Human Play at Test Time}",
    "year": 2026,
    "first_public_date": "2026-07-08",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2607.06988",
    "source_url": "https://arxiv.org/abs/2607.06988",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "WAM-TTT adapts video-side memory and uses the world-action model to realize the supplied human-video evidence; fast-weight updates are recorded separately.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 106,
        "context": "One-shot specifies the amount of teaching, not its storage mechanism. Visual meta-imitation uses one demonstration for task-specific gradient updates~\\citep{finn2017mil}. RoboTTT restricts updates to a neural subset during long-context execution~\\citep{jiang2026robottt}; WAM-TTT adapts video-side fast weights from target-domain human video before rollout~\\citep{arxiv260706988}. Both follow the selective-update principle in (d), despite different update timing. Thus one demonstration can support either fixed-weight conditioning or parameter adaptation. The next taxonomy distinguishes how the resulting context reaches robot actions."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 122,
        "context": "\\caption{Four context-to-control mechanisms: (a) action inference, (b) motion transfer, (c) future prediction, and (d) skill/tool selection. Surrounding works locate representative methods; $\\dagger$ marks fast-weight adaptation in RoboTTT and WAM-TTT~\\citep{jiang2026robottt,arxiv260706988}.}"
      },
      {
        "file": "sections/03-methods.tex",
        "line": 429,
        "context": "Persistence is determined by the state that survives a boundary between decisions or attempts. Recurrent state and verified subgoal records retain information without changing the action generator~\\citep{arxiv260829537}; reference traces and task memory can also organize repeated calls to fixed primitives~\\citep{arxiv260708448}. Fast-weight methods encode evidence in an optimized parameter subset, either during the sequence~\\citep{jiang2026robottt} or before rollout~\\citep{arxiv260706988}. Learning a value function from deployment experience changes a further component while leaving the actor fixed~\\citep{arxiv260821204}. These choices differ in reset behavior and acquisition cost. Clearing observations, resetting adaptive weights, and restoring a critic to its initial state isolate these different adaptation components even when the actor remains unchanged."
      },
      {
        "file": "sections/04-data.tex",
        "line": 186,
        "context": "Human-video priors and demonstration following use this evidence differently. Learning latent plans from human play can reduce the robot experience needed for control \\citep{wang2023mimicplay}, even when human and robot executions are not paired. Following a newly supplied video additionally requires preserving the demonstrated choice in a compatible robot execution. WAM-TTT learns that connection through paired human--robot meta-training, while its deployment-time fast-weight update needs only action-free human video \\citep{arxiv260706988}. This is parameter adaptation under the distinction in Section~\\ref{sec:foundations}. Robot supervision establishes the connection during training; the later teaching input can omit recorded robot commands."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 95,
        "context": "Parameter adaptation requires a matched-input comparison and a distinct reset control. Meta-imitation changes an initialization through a demonstration loss~\\citep{finn2017mil,yu2018domainadaptive}; fast-weight approaches restrict the updated subset and its timing~\\citep{jiang2026robottt,arxiv260706988}. With demonstrations and test instances fixed, restoring pre-adaptation weights separately from removing context identifies the contribution of weight changes. Optimization and interaction costs characterize the resources required. This comparison isolates an optimization-based contribution; fixed-parameter ICL holds deployed neural weights \\mbox{unchanged in both conditions.}"
      },
      {
        "file": "sections/12-image-sources.tex",
        "line": 4,
        "context": "Method imagery comes from Vid2Robot, SemAnCorr, Zero-WAM, and UniSkill~\\citep{jain2024vid2robot,dong2026semancorr,zhou2026zerowam,kim2025uniskill}. Additional examples come from ICRT, MemoryVLA, WAM-TTT, DROC, MT3, and CorrectVLA~\\citep{fu2024icrt,shi2025memoryvla,arxiv260706988,zha2023droc,dreczkowski2025mt3,arxiv260829967}; research examples use VIMA, Instant Policy, and HoloAssist~\\citep{jiang2022vima,vosylius2024instantpolicy,holoassist2023}. Acquisition examples use DROID, UMI, Ego2Robot, and MimicGen~\\citep{khazatsky2024droid,chi2024umi,wang2026ego2robot,mandlekar2023mimicgen}. Other recordings come from Galaxea Open-World~\\citep{galaxea2025}, LIBERO-PRO~\\citep{zhou2025liberopro}, \\href{https://github.com/cheng-haha/GPT-Policy-Eval/blob/main/assets/hidden-goal.gif}{GPT-Policy}~\\citep{cheng2026gptpolicyeval}, and \\href{https://huggingface.co/datasets/dannyXSC/HumanAndRobot}{HumanAndRobot}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 61,
        "context": " & W & 16 & \\citep{arxiv260706988,he2026demojepa,chen2026host,zhou2026zerowam,arxiv260718840,park2026recap,shi2026memoryvlapp,core2026realignment,arxiv260816885,bi2026motus2,arxiv260919824,arxiv260919315,arxiv260921740,arxiv260921122,arxiv260911561,arxiv260918016} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 55,
        "context": "WAM-TTT~\\citep{arxiv260706988} & Human demonstration video & Adapt; freeze \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": [
      "Parameter adaptation or task-specific training"
    ]
  },
  {
    "number": 12,
    "key": "mandi2021mosaic",
    "title": "{Towards More Generalizable One-shot Visual Imitation Learning}",
    "year": 2021,
    "first_public_date": "2021-10-26",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2110.13423",
    "source_url": "https://arxiv.org/abs/2110.13423",
    "bibliography_year": 2021,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. A contrastively trained visual representation and demonstration-conditioned policy transfer between robot executions.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 82,
        "context": "Execution-dependent attention addresses the loss of phase information in a single task summary: each action can consult the relevant spatial and temporal evidence~\\citep{dasari2020tosil}. Cross-domain contrastive supervision makes that read more reliable when demonstration and query differ visually~\\citep{mandi2021mosaic}. Video cross-attention and causal sensorimotor sequences expose different evidence to the read, respectively visual progression and observations with recorded actions~\\citep{jain2024vid2robot,fu2024icrt}. Execution mismatch creates a further problem when frame similarity is misleading. RHyME constructs semantically compatible training videos through clip retrieval and composition, then uses learned alignment to condition its policy~\\citep{kedia2024rhyme}. These designs address complementary parts of correspondence: when to read, what to compare, and how training makes the comparison meaningful."
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 17,
        "context": "MOSAIC~\\citep{mandi2021mosaic} & D & V & Attend & Actions & Decode\\\\"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 45,
        "context": "Withholding a relation while preserving familiar objects and executable actions isolates relation novelty; substituting objects while retaining the relation tests its physical transfer. Cross-robot imitation and paired human-video interfaces then extend the change to embodiment and observation~\\citep{mandi2021mosaic,gu2026roboreel}. Whether the demonstration remains available is a further axis: executing with a supplied reference and retaining its lesson after that reference is removed are evaluated separately in Section~\\ref{sec:agentic-evaluation}."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 88,
        "context": "Contextual training is useful when it improves the model's response to task-defining evidence, beyond improving execution generally. Explicitly paired examples offer one route~\\citep{duan2017oneshot,mandi2021mosaic}; multimodal prompts, sensorimotor streams, and corrective histories expose other dependencies reviewed in Section~\\ref{sec:context-training}~\\citep{jiang2022vima,fu2024icrt,jiang2026robottt}. Each checkpoint can be evaluated on the same tasks with informative context, absent context, and context specifying a different feasible behavior. The within-checkpoint comparison measures the effect of evidence; comparing that effect across checkpoints tests whether training improved its use. Performance with a fully specified task separately checks the available execution competence."
      },
      {
        "file": "tables/benchmarks.tex",
        "line": 13,
        "context": "Relation transfer & Hold out relations & Relation adherence & VIMA~\\citep{jiang2022vima}; MOSAIC~\\citep{mandi2021mosaic}; Imitator Game~\\citep{zhou2026imitator} \\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 36,
        "context": "2021 & C & 3 & \\citep{mandi2021mosaic,kumar2021rma,pari2021vinn} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 13,
    "key": "fu2024icrt",
    "title": "{In-Context Imitation Learning via Next-Token Prediction}",
    "year": 2024,
    "first_public_date": "2024-08-28",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2408.15980",
    "source_url": "https://arxiv.org/abs/2408.15980",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Sensorimotor examples are prepended to a causal sequence policy that predicts actions.",
    "citation_locations": [
      {
        "file": "sections/01-introduction.tex",
        "line": 13,
        "context": "Two historical roots motivate a broad notion of context: one-shot imitation infers intended behavior, while meta-reinforcement learning infers tasks or dynamics from outcomes~\\citep{duan2017oneshot,duan2016rl2}. Sequence models retain trajectories and learning histories~\\citep{xu2022promptdt,laskin2022ad}; multimodal prompting combines task specifications and sensorimotor examples~\\citep{jiang2022vima,fu2024icrt}. With broader priors, teaching can direct generalist actions~\\citep{generalist2026gen15,skild2026s1}, predicted futures~\\citep{zhou2026zerowam}, or executable procedures~\\citep{chen2026showharness}. Physical experiments supply evidence for revising execution~\\citep{xiao2026enpire,chen2026zeva}. Language participates throughout as instructions, examples, corrections, and retained summaries. Figure~\\ref{fig:cover} situates these capabilities within complementary horizons of adaptation and longer-term learning."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 177,
        "context": "Broader teaching made a fixed task summary less sufficient: two demonstrations can have the same goal yet differ in order, contact, or tool use. Multimodal task specifications placed goals and procedures in the input \\citep{jang2022bcz,jiang2022vima}, while trajectory models retained earlier observations and actions as evidence for later decisions \\citep{xu2022promptdt,laskin2022ad}. The benefit of a sequence interface was access to distinctions that a single task label could erase. Its cost was an alignment problem: the robot had to recover which part of that evidence mattered at its own execution stage. Temporal video correspondence and causal sensorimotor modeling addressed this pressure through learned representations \\citep{jain2024vid2robot,fu2024icrt}; spatial representations imposed geometric correspondence before action prediction \\citep{vosylius2024instantpolicy}. These complementary approaches preserve temporal evidence and geometric correspondence at different stages of action generation."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 16,
        "context": "Language contributes according to the information it carries, independently of the control interface. In direct action inference, numerical states and action examples can be serialized for a language model, as in RoboPrompt~\\citep{yin2024roboprompt}; ICRT learns its sensorimotor interface without linguistic data~\\citep{fu2024icrt}. For a geometric archive, language can narrow the intended task before geometric matching resolves the motion, as in MT3~\\citep{dreczkowski2025mt3}. Command--program examples instead teach an executable mapping~\\citep{liang2022codeaspolicies}, while textual event memory preserves information missing from recent visual history~\\citep{torne2026mem}. These uses resolve task selection, action interpretation, and retention at different stages. The relevant comparison is what the text contributes to the decision, including whether it supplies a goal, a new convention, or a remembered outcome."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 82,
        "context": "Execution-dependent attention addresses the loss of phase information in a single task summary: each action can consult the relevant spatial and temporal evidence~\\citep{dasari2020tosil}. Cross-domain contrastive supervision makes that read more reliable when demonstration and query differ visually~\\citep{mandi2021mosaic}. Video cross-attention and causal sensorimotor sequences expose different evidence to the read, respectively visual progression and observations with recorded actions~\\citep{jain2024vid2robot,fu2024icrt}. Execution mismatch creates a further problem when frame similarity is misleading. RHyME constructs semantically compatible training videos through clip retrieval and composition, then uses learned alignment to condition its policy~\\citep{kedia2024rhyme}. These designs address complementary parts of correspondence: when to read, what to compare, and how training makes the comparison meaningful."
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 21,
        "context": "ICRT~\\citep{fu2024icrt} & D & V,S & Attend & Actions & Decode\\\\"
      },
      {
        "file": "sections/04-data.tex",
        "line": 92,
        "context": "Equation~\\eqref{eq:training} supervises query actions while leaving support channels open. Vid2Robot conditions on video without recorded support commands~\\citep{jain2024vid2robot}; ICRT supplies support actions in a sensorimotor prefix~\\citep{fu2024icrt}. Both supervise the query execution. Support content, the action loss, and the architecture that combines evidence are therefore separate choices."
      },
      {
        "file": "sections/04-data.tex",
        "line": 118,
        "context": "The evidence distinguishes behavioral diversity from visual variety. ICRT's selected DROID-only training condition fails its test tasks, whereas its multi-task scenes require different actions from similar initial observations \\citep{fu2024icrt}. BPP supplies a controlled allocation comparison: with 10,000 drawing demonstrations, mean Chamfer error is 9.5 pixels for 500 tasks with 20 demonstrations each, 5.1 for 1,000 tasks with ten each, and 3.4 for 2,000 tasks with five each (Figure~\\ref{fig:data-scaling}a). Its less diverse folding setting can instead favor language conditioning \\citep{patel2026bpp}. Demo-JEPA separately varies task classes and trajectories per task \\citep{he2026demojepa}. Across these studies, useful diversity adds decisions that an example must resolve, supported by enough executions to learn the relationship."
      },
      {
        "file": "sections/04-data.tex",
        "line": 272,
        "context": "Data construction must be matched by an interface through which teaching can change behavior. Three dependencies organize this integration: access to the evidence, preservation of its task distinction in the control intermediate, and an action encoding that can realize it. Access comes first. An observation-conditioned policy such as ACT needs an added context channel to distinguish procedures compatible with the same scene~\\citep{zhao2023act}. Language-conditioned policies expose goals and constraints~\\citep{kim2024openvla,black2024pi0}; goal images specify endpoints~\\citep{octo2024}; sequential demonstrations can supply order or contact preferences~\\citep{fu2024icrt,ding2026contextflow}. Adding an encoder provides access, while teaching-dependent targets establish use."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 74,
        "context": "The first group shows why evidence quantity and usefulness must be separated. ICRT's training-data comparison links context use to task alternatives within a scene; LMAct shows that adding expert episodes alone often yields little benefit~\\citep{fu2024icrt,ruoss2025lmact}. BPP's drawing comparison favors demonstrations that specify a trajectory, whereas Show-Harness's action-convention comparison exposes information needed to ground unfamiliar commands~\\citep{patel2026bpp,chen2026showharness}. NOLO\\textquotesingle{}s context-removal comparison extends this analysis to scene previews~\\citep{zhou2024nolo}. Together, these results connect improvement to the \\mbox{information supplied by context.}"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 88,
        "context": "Contextual training is useful when it improves the model's response to task-defining evidence, beyond improving execution generally. Explicitly paired examples offer one route~\\citep{duan2017oneshot,mandi2021mosaic}; multimodal prompts, sensorimotor streams, and corrective histories expose other dependencies reviewed in Section~\\ref{sec:context-training}~\\citep{jiang2022vima,fu2024icrt,jiang2026robottt}. Each checkpoint can be evaluated on the same tasks with informative context, absent context, and context specifying a different feasible behavior. The within-checkpoint comparison measures the effect of evidence; comparing that effect across checkpoints tests whether training improved its use. Performance with a fully specified task separately checks the available execution competence."
      },
      {
        "file": "tables/reported-evidence.tex",
        "line": 10,
        "context": "ICRT~\\citep{fu2024icrt} & Training data & DROID-only / multi-task & DROID-only: no progress & Shared test tasks\\\\"
      },
      {
        "file": "sections/12-image-sources.tex",
        "line": 4,
        "context": "Method imagery comes from Vid2Robot, SemAnCorr, Zero-WAM, and UniSkill~\\citep{jain2024vid2robot,dong2026semancorr,zhou2026zerowam,kim2025uniskill}. Additional examples come from ICRT, MemoryVLA, WAM-TTT, DROC, MT3, and CorrectVLA~\\citep{fu2024icrt,shi2025memoryvla,arxiv260706988,zha2023droc,dreczkowski2025mt3,arxiv260829967}; research examples use VIMA, Instant Policy, and HoloAssist~\\citep{jiang2022vima,vosylius2024instantpolicy,holoassist2023}. Acquisition examples use DROID, UMI, Ego2Robot, and MimicGen~\\citep{khazatsky2024droid,chi2024umi,wang2026ego2robot,mandlekar2023mimicgen}. Other recordings come from Galaxea Open-World~\\citep{galaxea2025}, LIBERO-PRO~\\citep{zhou2025liberopro}, \\href{https://github.com/cheng-haha/GPT-Policy-Eval/blob/main/assets/hidden-goal.gif}{GPT-Policy}~\\citep{cheng2026gptpolicyeval}, and \\href{https://huggingface.co/datasets/dannyXSC/HumanAndRobot}{HumanAndRobot}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 48,
        "context": "2024 & C & 16 & \\citep{fu2024icrt,jain2024vid2robot,dipalo2024keypoint,vosylius2024instantpolicy,kedia2024rhyme,kim2024openvla,black2024pi0,doshi2024crossformer,yin2024roboprompt,sridhar2024regent,fang2024kalm,elawady2024relic,octo2024,hpt2024,liu2024rdt,zhou2024nolo} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 22,
        "context": "ICRT~\\citep{fu2024icrt} & Demonstrations; own trajectory & Read prefix; append execution \\\\"
      },
      {
        "file": "tables/data.tex",
        "line": 28,
        "context": "ICRT data~\\citep{fu2024icrt} & Robot & Robot control & Robot demonstrations \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 14,
    "key": "jain2024vid2robot",
    "title": "{Vid2Robot: End-to-end Video-conditioned Policy Learning with Cross-Attention Transformers}",
    "year": 2024,
    "first_public_date": "2024-03-19",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2403.12943",
    "source_url": "https://arxiv.org/abs/2403.12943",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Cross-attention conditions robot actions on human demonstration video.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 177,
        "context": "Broader teaching made a fixed task summary less sufficient: two demonstrations can have the same goal yet differ in order, contact, or tool use. Multimodal task specifications placed goals and procedures in the input \\citep{jang2022bcz,jiang2022vima}, while trajectory models retained earlier observations and actions as evidence for later decisions \\citep{xu2022promptdt,laskin2022ad}. The benefit of a sequence interface was access to distinctions that a single task label could erase. Its cost was an alignment problem: the robot had to recover which part of that evidence mattered at its own execution stage. Temporal video correspondence and causal sensorimotor modeling addressed this pressure through learned representations \\citep{jain2024vid2robot,fu2024icrt}; spatial representations imposed geometric correspondence before action prediction \\citep{vosylius2024instantpolicy}. These complementary approaches preserve temporal evidence and geometric correspondence at different stages of action generation."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 82,
        "context": "Execution-dependent attention addresses the loss of phase information in a single task summary: each action can consult the relevant spatial and temporal evidence~\\citep{dasari2020tosil}. Cross-domain contrastive supervision makes that read more reliable when demonstration and query differ visually~\\citep{mandi2021mosaic}. Video cross-attention and causal sensorimotor sequences expose different evidence to the read, respectively visual progression and observations with recorded actions~\\citep{jain2024vid2robot,fu2024icrt}. Execution mismatch creates a further problem when frame similarity is misleading. RHyME constructs semantically compatible training videos through clip retrieval and composition, then uses learned alignment to condition its policy~\\citep{kedia2024rhyme}. These designs address complementary parts of correspondence: when to read, what to compare, and how training makes the comparison meaningful."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 315,
        "context": "\\caption{Four technical paradigms convert context into actions through (a) direct action inference, (b) geometric motion-reference transfer, (c) prediction-conditioned control, and (d) skill or tool execution. Representative implementations are Vid2Robot~\\citep{jain2024vid2robot}, SemAnCorr~\\citep{dong2026semancorr}, Zero-WAM~\\citep{zhou2026zerowam}, and UniSkill~\\citep{kim2025uniskill}, respectively.}"
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 20,
        "context": "\\rowcolor{black!3}Vid2Robot~\\citep{jain2024vid2robot} & D & V & Attend & Actions & Decode\\\\"
      },
      {
        "file": "sections/04-data.tex",
        "line": 92,
        "context": "Equation~\\eqref{eq:training} supervises query actions while leaving support channels open. Vid2Robot conditions on video without recorded support commands~\\citep{jain2024vid2robot}; ICRT supplies support actions in a sensorimotor prefix~\\citep{fu2024icrt}. Both supervise the query execution. Support content, the action loss, and the architecture that combines evidence are therefore separate choices."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 92,
        "context": "Supplied teaching and retained history require different interventions. Changing an example with the checkpoint, scene, and executor fixed tests whether its task requirement affects behavior; video-conditioned policies and predictive interfaces provide concrete settings for this comparison~\\citep{jain2024vid2robot,zhou2026zerowam}. Clearing history at a matched state instead tests access to earlier evidence. Dynamics-revealing transitions~\\citep{kumar2021rma,arxiv260923432} and remembered task events~\\citep{shi2025memoryvla,torne2026mem} resolve different unknowns. Memory-focused settings distinguish these requirements~\\citep{dai2026robomme,sun2026memobench}; evaluating the action selected under each history tests whether the recalled evidence is used appropriately. Counterfactual Memory Audit compares alternative histories that yield identical current inputs~\\citep{zhang2026cma}. It controls policy-sampling randomness and tests the resulting actions under both histories. This distinguishes an action change caused by memory from a justified choice and its physical benefit."
      },
      {
        "file": "sections/12-image-sources.tex",
        "line": 4,
        "context": "Method imagery comes from Vid2Robot, SemAnCorr, Zero-WAM, and UniSkill~\\citep{jain2024vid2robot,dong2026semancorr,zhou2026zerowam,kim2025uniskill}. Additional examples come from ICRT, MemoryVLA, WAM-TTT, DROC, MT3, and CorrectVLA~\\citep{fu2024icrt,shi2025memoryvla,arxiv260706988,zha2023droc,dreczkowski2025mt3,arxiv260829967}; research examples use VIMA, Instant Policy, and HoloAssist~\\citep{jiang2022vima,vosylius2024instantpolicy,holoassist2023}. Acquisition examples use DROID, UMI, Ego2Robot, and MimicGen~\\citep{khazatsky2024droid,chi2024umi,wang2026ego2robot,mandlekar2023mimicgen}. Other recordings come from Galaxea Open-World~\\citep{galaxea2025}, LIBERO-PRO~\\citep{zhou2025liberopro}, \\href{https://github.com/cheng-haha/GPT-Policy-Eval/blob/main/assets/hidden-goal.gif}{GPT-Policy}~\\citep{cheng2026gptpolicyeval}, and \\href{https://huggingface.co/datasets/dannyXSC/HumanAndRobot}{HumanAndRobot}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 48,
        "context": "2024 & C & 16 & \\citep{fu2024icrt,jain2024vid2robot,dipalo2024keypoint,vosylius2024instantpolicy,kedia2024rhyme,kim2024openvla,black2024pi0,doshi2024crossformer,yin2024roboprompt,sridhar2024regent,fang2024kalm,elawady2024relic,octo2024,hpt2024,liu2024rdt,zhou2024nolo} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 15,
    "key": "dipalo2024keypoint",
    "title": "{Keypoint Action Tokens Enable In-Context Imitation Learning in Robotics}",
    "year": 2024,
    "first_public_date": "2024-03-28",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2403.19578",
    "source_url": "https://arxiv.org/abs/2403.19578",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. The language model predicts keypoint action tokens directly; an explicit action representation is not a separate task planner.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 84,
        "context": "The context representation determines which distinctions action generation can recover. RGB retains appearance and temporal evidence but leaves motion implicit; compatible sensorimotor records expose the action itself. Keypoints and spatial graphs supply correspondence before generation~\\citep{dipalo2024keypoint,vosylius2024instantpolicy}, reducing the need to infer task geometry from appearance. Motion latents pursue a different compression: cross-domain decoding ties human and robot movement together~\\citep{chen2025vivla}, while hierarchical tokens separate persistent demonstration structure from finer execution decisions~\\citep{huang2026mint}. Continuous flow matching generates actions from encoded images, proprioception, and commands~\\citep{ding2026contextflow}. TP-Flow additionally extracts phase-level prototypes from support demonstrations and conditions both the initial flow prior and velocity field on them~\\citep{wang2026tpflow}. Episodic training teaches this dependence; deployment recomputes prototypes with fixed weights. Representation and generator are therefore coupled choices: richer action generation depends on preserving the taught distinction during context encoding."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 105,
        "context": "Teaching budget can change the preferred adaptation mechanism. KAT compares a text-pretrained model reading keypoint--action examples with KeyAct-DP, a diffusion policy trained on similar representations~\\citep{dipalo2024keypoint}. Contextual inference is competitive with few examples; policy training becomes stronger with more. The crossover differs against an image-based diffusion policy, indicating that both representation and adaptation mechanism determine the useful demonstration budget."
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 22,
        "context": "\\rowcolor{black!3}KAT~\\citep{dipalo2024keypoint} & D & G,S & Encode & Actions & Decode\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 48,
        "context": "2024 & C & 16 & \\citep{fu2024icrt,jain2024vid2robot,dipalo2024keypoint,vosylius2024instantpolicy,kedia2024rhyme,kim2024openvla,black2024pi0,doshi2024crossformer,yin2024roboprompt,sridhar2024regent,fang2024kalm,elawady2024relic,octo2024,hpt2024,liu2024rdt,zhou2024nolo} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 21,
        "context": "KAT~\\citep{dipalo2024keypoint} & Keypoint--action examples & Load before rollout \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 16,
    "key": "vosylius2024instantpolicy",
    "title": "{Instant Policy: In-Context Imitation Learning via Graph Diffusion}",
    "year": 2024,
    "first_public_date": "2024-11-19",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2411.12633",
    "source_url": "https://arxiv.org/abs/2411.12633",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. A graph-diffusion policy conditions gripper actions on one or two robot demonstrations.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 177,
        "context": "Broader teaching made a fixed task summary less sufficient: two demonstrations can have the same goal yet differ in order, contact, or tool use. Multimodal task specifications placed goals and procedures in the input \\citep{jang2022bcz,jiang2022vima}, while trajectory models retained earlier observations and actions as evidence for later decisions \\citep{xu2022promptdt,laskin2022ad}. The benefit of a sequence interface was access to distinctions that a single task label could erase. Its cost was an alignment problem: the robot had to recover which part of that evidence mattered at its own execution stage. Temporal video correspondence and causal sensorimotor modeling addressed this pressure through learned representations \\citep{jain2024vid2robot,fu2024icrt}; spatial representations imposed geometric correspondence before action prediction \\citep{vosylius2024instantpolicy}. These complementary approaches preserve temporal evidence and geometric correspondence at different stages of action generation."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 84,
        "context": "The context representation determines which distinctions action generation can recover. RGB retains appearance and temporal evidence but leaves motion implicit; compatible sensorimotor records expose the action itself. Keypoints and spatial graphs supply correspondence before generation~\\citep{dipalo2024keypoint,vosylius2024instantpolicy}, reducing the need to infer task geometry from appearance. Motion latents pursue a different compression: cross-domain decoding ties human and robot movement together~\\citep{chen2025vivla}, while hierarchical tokens separate persistent demonstration structure from finer execution decisions~\\citep{huang2026mint}. Continuous flow matching generates actions from encoded images, proprioception, and commands~\\citep{ding2026contextflow}. TP-Flow additionally extracts phase-level prototypes from support demonstrations and conditions both the initial flow prior and velocity field on them~\\citep{wang2026tpflow}. Episodic training teaches this dependence; deployment recomputes prototypes with fixed weights. Representation and generator are therefore coupled choices: richer action generation depends on preserving the taught distinction during context encoding."
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 23,
        "context": "Instant Policy~\\citep{vosylius2024instantpolicy} & D & G,S & Encode & Actions & Decode\\\\"
      },
      {
        "file": "sections/04-data.tex",
        "line": 97,
        "context": "Pairing requires both semantic agreement and compatible action meaning. Additional demonstrations can distinguish task interpretations left ambiguous by one example, as Instant Policy illustrates with differently shaped boxes~\\citep{vosylius2024instantpolicy}. The resulting query target must still express the same intervention in consistent coordinates, timing, and gripper semantics. WALL-OSS-0.5 addresses this physical side through synchronized video and actions, camera repair, and end-effector calibration~\\citep{yu2026walloss05}. These requirements are complementary: semantic pairing determines which behavior is intended, while calibration determines what command realizes it. With shared action coordinates, each body retains its own reachability and contact mechanics."
      },
      {
        "file": "sections/04-data.tex",
        "line": 161,
        "context": "Removing the collection device shifts this burden from measurement to inference. Tracked hands and segmented point clouds can be converted into gripper poses \\citep{vosylius2024instantpolicy}; motion inferred from human play can supply pseudo-actions, retrieved context--query relations, and retargeted humanoid supervision \\citep{shah2025mimicdroid}. These approaches broaden the usable recording pool, but the action evidence inherits reconstruction and retargeting error. The trade-off is most consequential near contact, where a small positional error can change whether a grasp or insertion is feasible. A common action format enables joint use of these records while their reconstruction reliability determines their supervisory value."
      },
      {
        "file": "sections/04-data.tex",
        "line": 250,
        "context": "Task-preserving synthesis needs both controlled variation and a criterion for what remains unchanged. Randomized human-arm renderings vary embodiment appearance~\\citep{bonardi2019humans}; geometric pseudo-demonstrations and waypoint renderings construct motion-correspondent pairs~\\citep{vosylius2024instantpolicy,qian2026synthicl}. Executing transformed segments in a simulator adds physical consequences and a success filter~\\citep{mandlekar2023mimicgen}. Environment generation and compilation of task semantics into costs and transition conditions broaden the available variations~\\citep{arxiv260509423,arxiv260831167}. These operations preserve different evidence. Rendering supplies correspondence, while executed validation tests realization under modeled dynamics; contextual supervision requires both to remain tied to the governing task specification."
      },
      {
        "file": "sections/12-image-sources.tex",
        "line": 4,
        "context": "Method imagery comes from Vid2Robot, SemAnCorr, Zero-WAM, and UniSkill~\\citep{jain2024vid2robot,dong2026semancorr,zhou2026zerowam,kim2025uniskill}. Additional examples come from ICRT, MemoryVLA, WAM-TTT, DROC, MT3, and CorrectVLA~\\citep{fu2024icrt,shi2025memoryvla,arxiv260706988,zha2023droc,dreczkowski2025mt3,arxiv260829967}; research examples use VIMA, Instant Policy, and HoloAssist~\\citep{jiang2022vima,vosylius2024instantpolicy,holoassist2023}. Acquisition examples use DROID, UMI, Ego2Robot, and MimicGen~\\citep{khazatsky2024droid,chi2024umi,wang2026ego2robot,mandlekar2023mimicgen}. Other recordings come from Galaxea Open-World~\\citep{galaxea2025}, LIBERO-PRO~\\citep{zhou2025liberopro}, \\href{https://github.com/cheng-haha/GPT-Policy-Eval/blob/main/assets/hidden-goal.gif}{GPT-Policy}~\\citep{cheng2026gptpolicyeval}, and \\href{https://huggingface.co/datasets/dannyXSC/HumanAndRobot}{HumanAndRobot}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 48,
        "context": "2024 & C & 16 & \\citep{fu2024icrt,jain2024vid2robot,dipalo2024keypoint,vosylius2024instantpolicy,kedia2024rhyme,kim2024openvla,black2024pi0,doshi2024crossformer,yin2024roboprompt,sridhar2024regent,fang2024kalm,elawady2024relic,octo2024,hpt2024,liu2024rdt,zhou2024nolo} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 17,
    "key": "sridhar2025ricl",
    "title": "{RICL: Adding In-Context Adaptability to Pre-Trained Vision-Language-Action Models}",
    "year": 2025,
    "first_public_date": "2025-08-04",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2508.02062",
    "source_url": "https://arxiv.org/abs/2508.02062",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Retrieved demonstrations condition a pretrained VLA; count the ICL setting, not optional task fine-tuning.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 181,
        "context": "Broad pretraining changes what adaptation must accomplish. When perception and a useful range of motion are already available, a new example can specialize an action model \\citep{sridhar2025ricl} or constrain an anticipated robot-domain future \\citep{zhou2026zerowam}, rather than supply every ingredient of a new skill. Interaction histories similarly let reusable controllers account for a deployed body's response \\citep{liu2025locoformer,chen2026zeva}. Broader pretraining therefore expands the behaviors available to teaching, but also strengthens familiar continuations that may conflict with a new example. Evaluation must establish whether the example \\mbox{can redirect this competence.}"
      },
      {
        "file": "sections/03-methods.tex",
        "line": 46,
        "context": "Action reuse assumes that proximity in a representation implies compatible control. The workflow encodes the current scene, retrieves comparable demonstration states, and returns their recorded actions \\citep{pari2021vinn}. Its generalization rests on representation quality and archive coverage. A retrieved demonstration can instead condition a learned generator \\citep{sridhar2025ricl}, which must infer how the example applies rather than return its action directly. This introduces a second source of generalization: transforming available \\mbox{experience beyond local replay.}"
      },
      {
        "file": "sections/03-methods.tex",
        "line": 99,
        "context": "Broader robot and language priors change what must be learned for demonstration following. An existing action generator can be conditioned on retrieved executions \\citep{sridhar2025ricl}; grounded spatial descriptions can supply scene information missing from the current visual input \\citep{arxiv260805738}. These inputs resolve different unknowns. A demonstration may change the requested procedure, while a scene description may clarify how to execute an already known procedure. The contribution of each channel depends on the decision its information resolves."
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 13,
        "context": "\\rowcolor{black!3}RICL~\\citep{sridhar2025ricl} & D & V,S & Retrieve / Encode & Actions & Decode\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 52,
        "context": "2025 & C & 18 & \\citep{sridhar2025ricl,liu2025locoformer,shi2025memoryvla,sridhar2025memer,galaxea2025,nvidia2025gr00t,park2025demodiffusion,chen2025vivla,haldar2025pointpolicy,qu2025spatialvla,oh2025rip,torne2025ptp,shah2025mimicdroid,arxiv251114759,arxiv251222414,vuong2025actiontokenizer,arxiv250617811,wagenmaker2025exploration} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 23,
        "context": "RICL~\\citep{sridhar2025ricl} & Retrieved demonstrations & Query-dependent selection \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 18,
    "key": "yang2026icivla",
    "title": "{ICI-VLA: In-Context Imitation with Spatiotemporally Aligned Demonstrations for Vision-Language-Action Models}",
    "year": 2026,
    "first_public_date": "2026-09-07",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2609.07581",
    "source_url": "https://arxiv.org/abs/2609.07581",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Offline retriever and policy training; test-time query-only retrieval and fixed policy. DTW target trajectories are used only for offline supervision. Count contextual imitation, not the offline masking update.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 86,
        "context": "Temporal selection addresses a different limit from action encoding. A complete trajectory may contain many locally irrelevant stages, so ICI-VLA retrieves phase-aligned micro-demonstrations using a retriever trained with dynamic-time-warping supervision \\citep{yang2026icivla}. The deployed policy reads examples selected from observable query inputs; target-action masking during training reduces reliance on exact action-prefix continuation. Phase selection determines which evidence reaches the generator, whereas token prediction or flow matching determines how that evidence becomes an action block."
      },
      {
        "file": "sections/04-data.tex",
        "line": 274,
        "context": "The missing dependency determines which training records a method needs. Foundation policies supply perception and motor interfaces~\\citep{brohan2022rt1,brohan2023rt2,octo2024,kim2024openvla,hpt2024,liu2024rdt}, but the four families consume different task-specific intermediates: actions, geometric references, futures, or executable specifications. Subtask annotations and skill representations expose higher-level structure~\\citep{agibot2025,galaxea2025,robomind2025v2,kim2025uniskill}; phase-aligned examples connect that structure to a current decision~\\citep{yang2026icivla}. Direct supervision of an intermediate is one way to establish this connection. Joint training, pretrained interpretation, and geometric construction can also supply it. The requirement shared by the four interfaces is that the execution intermediate preserve the distinction selected by the evidence."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 19,
    "key": "mu2022domino",
    "title": "Decomposed Mutual Information Optimization for Generalized Context in Meta-Reinforcement Learning",
    "year": 2022,
    "first_public_date": "2022-10-09",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2210.04209",
    "source_url": "https://arxiv.org/abs/2210.04209",
    "bibliography_year": 2022,
    "publication_type": "scholarly_work",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "Runtime future prediction is required by the coded branch. NeurIPS 2022 paper Section 4.2, equation 10 and Section 5.2: contextual dynamics inference and CEM action selection; zero-shot adaptation uses recent experience and model-head selection.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 141,
        "context": "The boundary between policy conditioning and geometric transfer is the object being executed. Matching points to condition a diffusion policy remains context-conditioned policy inference; transferring a recorded object-relative trajectory and tracking it is geometric demonstration transfer. Similarly, estimating current dynamics for an action policy differs from predicting future consequences for control. RMA and the physical-context inference in ICWM illustrate the former~\\citep{kumar2021rma,wang2026icwm}; DOMINO and Zero-WAM illustrate the latter~\\citep{mu2022domino,zhou2026zerowam}. An auxiliary future-prediction head contributes to training; a deployed future predictor contributes to world-model-based control when its output guides action generation or selection."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 185,
        "context": "World-model-based control exposes the consequences of behavior before executing it. Contextual dynamics models first made recent transitions useful for evaluating candidate action sequences~\\citep{mu2022domino,ni2023metadiffuser}. Demonstration-conditioned models then added a second role for context: specifying which future should be realized~\\citep{goswami2025osviwm,zhou2026zerowam}. This development joins physical prediction with task interpretation. The controller must preserve the procedure inferred from the example while predicting how it can unfold in the robot's current scene."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 203,
        "context": "Unknown dynamics changes which candidate trajectories are credible. One response is to infer dynamics context from recent transitions and evaluate actions with a context-conditioned world model, as in DOMINO~\\citep{mu2022domino}. Another is to condition trajectory generation on those transitions and use reward and dynamics guidance during sampling, as in MetaDiffuser~\\citep{ni2023metadiffuser}. Both specialize prediction through new evidence while leaving the learned parameters fixed. Their difference is where feasibility and preference enter the computation: in evaluation of candidates or in their generation and refinement."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 40,
        "context": " & W & 1 & \\citep{mu2022domino} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 20,
    "key": "ni2023metadiffuser",
    "title": "MetaDiffuser: Diffusion Model as Conditional Planner for Offline Meta-RL",
    "year": 2023,
    "first_public_date": "2023-05-31",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://proceedings.mlr.press/v202/ni23a.html",
    "source_url": "https://proceedings.mlr.press/v202/ni23a.html",
    "bibliography_year": 2023,
    "publication_type": "scholarly_work",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "Runtime future prediction is required by the coded branch. ICML 2023 paper Sections 4.1–4.3 and Appendix I Algorithms 2–3: warm-start transition context conditions diffusion trajectory generation; sampling updates trajectories, not network weights.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 185,
        "context": "World-model-based control exposes the consequences of behavior before executing it. Contextual dynamics models first made recent transitions useful for evaluating candidate action sequences~\\citep{mu2022domino,ni2023metadiffuser}. Demonstration-conditioned models then added a second role for context: specifying which future should be realized~\\citep{goswami2025osviwm,zhou2026zerowam}. This development joins physical prediction with task interpretation. The controller must preserve the procedure inferred from the example while predicting how it can unfold in the robot's current scene."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 203,
        "context": "Unknown dynamics changes which candidate trajectories are credible. One response is to infer dynamics context from recent transitions and evaluate actions with a context-conditioned world model, as in DOMINO~\\citep{mu2022domino}. Another is to condition trajectory generation on those transitions and use reward and dynamics guidance during sampling, as in MetaDiffuser~\\citep{ni2023metadiffuser}. Both specialize prediction through new evidence while leaving the learned parameters fixed. Their difference is where feasibility and preference enter the computation: in evaluation of candidates or in their generation and refinement."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 45,
        "context": " & W & 1 & \\citep{ni2023metadiffuser} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 21,
    "key": "goswami2025osviwm",
    "title": "{OSVI-WM: One-Shot Visual Imitation for Unseen Tasks using World-Model-Guided Trajectory Generation}",
    "year": 2025,
    "first_public_date": "2025-05-26",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2505.20425",
    "source_url": "https://arxiv.org/abs/2505.20425",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "Runtime future prediction is required by the coded branch. A demonstration-conditioned latent action/world model generates future latent states, decoded into attributed waypoints executed by a controller. Both intermediate stages occur at deployment.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 185,
        "context": "World-model-based control exposes the consequences of behavior before executing it. Contextual dynamics models first made recent transitions useful for evaluating candidate action sequences~\\citep{mu2022domino,ni2023metadiffuser}. Demonstration-conditioned models then added a second role for context: specifying which future should be realized~\\citep{goswami2025osviwm,zhou2026zerowam}. This development joins physical prediction with task interpretation. The controller must preserve the procedure inferred from the example while predicting how it can unfold in the robot's current scene."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 210,
        "context": "This inference can remain in a latent space. OSVI-WM predicts demonstration-conditioned latent states and decodes them into attributed waypoints \\citep{goswami2025osviwm}. Demo-JEPA instead passes a predicted latent goal to a cross-entropy-method planner, retaining that goal until an achievement threshold permits progression \\citep{he2026demojepa}. Both combine world-model-based control with an explicit waypoint or goal executor: the predicted future supplies targets for a separate execution stage, rather than only features inside an action head. In Demo-JEPA's real-robot comparison, the diffusion action head has higher mean success on familiar behavior grounding, while planning has higher mean success on unseen tasks. The familiar-task advantage does not persist in its simulation comparison. The relative value of search and learned decoding depends on both task novelty and the execution setting, even when the two share \\mbox{a future representation.}"
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 16,
        "context": "\\rowcolor{black!3}TOSIL~\\citep{dasari2020tosil,goswami2025osviwm} & D & V & Attend & Actions & Decode\\\\"
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 11,
        "context": "\\rowcolor{black!3}OSVI-WM~\\citep{goswami2025osviwm} & D & V & Encode & Future & Plan\\\\"
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 21,
        "context": "AWDA~\\citep{chang2023awda,goswami2025osviwm} & D & V & Encode & Motion & Track\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 54,
        "context": " & W & 2 & \\citep{goswami2025osviwm,luo2025silvr} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 22,
    "key": "he2026demojepa",
    "title": "{Demo-JEPA: Joint-Embedding Predictive Architecture for One-shot Cross-Embodiment Imitation}",
    "year": 2026,
    "first_public_date": "2026-05-20",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2605.20811",
    "source_url": "https://arxiv.org/abs/2605.20811",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "Runtime future prediction is required by the coded branch. A demonstration-derived latent goal stays active until an attainment threshold is met. A separate CEM executor searches actions using frozen learned dynamics, then advances the goal. These are deployed predictive and structured roles, not an internal action-head feature.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 210,
        "context": "This inference can remain in a latent space. OSVI-WM predicts demonstration-conditioned latent states and decodes them into attributed waypoints \\citep{goswami2025osviwm}. Demo-JEPA instead passes a predicted latent goal to a cross-entropy-method planner, retaining that goal until an achievement threshold permits progression \\citep{he2026demojepa}. Both combine world-model-based control with an explicit waypoint or goal executor: the predicted future supplies targets for a separate execution stage, rather than only features inside an action head. In Demo-JEPA's real-robot comparison, the diffusion action head has higher mean success on familiar behavior grounding, while planning has higher mean success on unseen tasks. The familiar-task advantage does not persist in its simulation comparison. The relative value of search and learned decoding depends on both task novelty and the execution setting, even when the two share \\mbox{a future representation.}"
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 12,
        "context": "Demo-JEPA~\\citep{he2026demojepa} & D & V & Encode & Future & Plan\\\\"
      },
      {
        "file": "sections/04-data.tex",
        "line": 118,
        "context": "The evidence distinguishes behavioral diversity from visual variety. ICRT's selected DROID-only training condition fails its test tasks, whereas its multi-task scenes require different actions from similar initial observations \\citep{fu2024icrt}. BPP supplies a controlled allocation comparison: with 10,000 drawing demonstrations, mean Chamfer error is 9.5 pixels for 500 tasks with 20 demonstrations each, 5.1 for 1,000 tasks with ten each, and 3.4 for 2,000 tasks with five each (Figure~\\ref{fig:data-scaling}a). Its less diverse folding setting can instead favor language conditioning \\citep{patel2026bpp}. Demo-JEPA separately varies task classes and trajectories per task \\citep{he2026demojepa}. Across these studies, useful diversity adds decisions that an example must resolve, supported by enough executions to learn the relationship."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 76,
        "context": "The second group connects transfer to the execution interface. MT3's low-demonstration advantage relies on alignment followed by interaction replay~\\citep{dreczkowski2025mt3}; part-wise warping improves the tested transfers with supplied part correspondence~\\citep{thompson2026parttransfer}. Demo-JEPA's comparison with an action head shows that the preferred realization can change with task familiarity~\\citep{he2026demojepa}. RAPID's scene-variant ablation adds a complementary question: whether the acquired program is verified beyond the demonstrated configuration~\\citep{arxiv260930249}. Transfer therefore depends jointly on the represented relation, correspondence assistance, motor competence, and conditions used to validate the result."
      },
      {
        "file": "tables/reported-evidence.tex",
        "line": 24,
        "context": "Demo-JEPA~\\citep{he2026demojepa} & Action interface & Action head / planning & Known, real: head $>$ plan;"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 61,
        "context": " & W & 16 & \\citep{arxiv260706988,he2026demojepa,chen2026host,zhou2026zerowam,arxiv260718840,park2026recap,shi2026memoryvlapp,core2026realignment,arxiv260816885,bi2026motus2,arxiv260919824,arxiv260919315,arxiv260921740,arxiv260921122,arxiv260911561,arxiv260918016} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 23,
    "key": "chen2026host",
    "title": "{HOST: Robots Acquire Manipulation Skills in Seconds from a Single Human Video}",
    "year": 2026,
    "first_public_date": "2026-07-22",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2607.20033",
    "source_url": "https://arxiv.org/abs/2607.20033",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "Runtime future prediction is required by the coded branch. A human video conditions a progress-aligned robot-domain future used to obtain actions.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 214,
        "context": "Human-video world-action systems broaden the intermediate toward robot-domain visual evolution. Two dependencies become central: current robot progress must determine which part of the demonstration remains relevant \\citep{chen2026host}, and the demonstrated procedure must change the predicted future even when the current scene admits a familiar continuation \\citep{zhou2026zerowam}. These dependencies connect the older goal-reaching formulation to one-shot task transfer. The predicted evolution must preserve the procedure selected by the example."
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 13,
        "context": "\\rowcolor{black!3}HOST~\\citep{chen2026host} & D & V & Encode & Future & Decode\\\\"
      },
      {
        "file": "sections/05-applications.tex",
        "line": 133,
        "context": "Sensorimotor and video prompts specify tasks without retraining~\\citep{generalist2026gen15,skild2026s1}; HOST instead predicts task evolution before decoding actions~\\citep{chen2026host}. GLOW reports watering and box-storage examples that reuse encoded skill context across changed objects or positions~\\citep{knowin2026glow}. The qualitative cases illustrate reuse of supplied teaching, while aggregate benchmark scores summarize broader capability. Context interventions isolate the demonstration's contribution (Section~\\ref{sec:context-transfer-evaluation})."
      },
      {
        "file": "tables/industrial-teaching.tex",
        "line": 16,
        "context": "HOST~\\citep{chen2026host} & Human video; robot progress & Predict; decode & Demonstration\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 61,
        "context": " & W & 16 & \\citep{arxiv260706988,he2026demojepa,chen2026host,zhou2026zerowam,arxiv260718840,park2026recap,shi2026memoryvlapp,core2026realignment,arxiv260816885,bi2026motus2,arxiv260919824,arxiv260919315,arxiv260921740,arxiv260921122,arxiv260911561,arxiv260918016} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 24,
    "key": "zhou2026zerowam",
    "title": "{Zero-WAM: In-Context World-Action Modeling from Human Videos for Open-Ended Task Generalization}",
    "year": 2026,
    "first_public_date": "2026-08-26",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.26103",
    "source_url": "https://arxiv.org/abs/2608.26103",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "Runtime future prediction is required by the coded branch. Demonstration-dependent world-action prediction connects the human example to future robot observations and actions.",
    "citation_locations": [
      {
        "file": "sections/01-introduction.tex",
        "line": 13,
        "context": "Two historical roots motivate a broad notion of context: one-shot imitation infers intended behavior, while meta-reinforcement learning infers tasks or dynamics from outcomes~\\citep{duan2017oneshot,duan2016rl2}. Sequence models retain trajectories and learning histories~\\citep{xu2022promptdt,laskin2022ad}; multimodal prompting combines task specifications and sensorimotor examples~\\citep{jiang2022vima,fu2024icrt}. With broader priors, teaching can direct generalist actions~\\citep{generalist2026gen15,skild2026s1}, predicted futures~\\citep{zhou2026zerowam}, or executable procedures~\\citep{chen2026showharness}. Physical experiments supply evidence for revising execution~\\citep{xiao2026enpire,chen2026zeva}. Language participates throughout as instructions, examples, corrections, and retained summaries. Figure~\\ref{fig:cover} situates these capabilities within complementary horizons of adaptation and longer-term learning."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 141,
        "context": "The boundary between policy conditioning and geometric transfer is the object being executed. Matching points to condition a diffusion policy remains context-conditioned policy inference; transferring a recorded object-relative trajectory and tracking it is geometric demonstration transfer. Similarly, estimating current dynamics for an action policy differs from predicting future consequences for control. RMA and the physical-context inference in ICWM illustrate the former~\\citep{kumar2021rma,wang2026icwm}; DOMINO and Zero-WAM illustrate the latter~\\citep{mu2022domino,zhou2026zerowam}. An auxiliary future-prediction head contributes to training; a deployed future predictor contributes to world-model-based control when its output guides action generation or selection."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 181,
        "context": "Broad pretraining changes what adaptation must accomplish. When perception and a useful range of motion are already available, a new example can specialize an action model \\citep{sridhar2025ricl} or constrain an anticipated robot-domain future \\citep{zhou2026zerowam}, rather than supply every ingredient of a new skill. Interaction histories similarly let reusable controllers account for a deployed body's response \\citep{liu2025locoformer,chen2026zeva}. Broader pretraining therefore expands the behaviors available to teaching, but also strengthens familiar continuations that may conflict with a new example. Evaluation must establish whether the example \\mbox{can redirect this competence.}"
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 185,
        "context": "World-model-based control exposes the consequences of behavior before executing it. Contextual dynamics models first made recent transitions useful for evaluating candidate action sequences~\\citep{mu2022domino,ni2023metadiffuser}. Demonstration-conditioned models then added a second role for context: specifying which future should be realized~\\citep{goswami2025osviwm,zhou2026zerowam}. This development joins physical prediction with task interpretation. The controller must preserve the procedure inferred from the example while predicting how it can unfold in the robot's current scene."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 214,
        "context": "Human-video world-action systems broaden the intermediate toward robot-domain visual evolution. Two dependencies become central: current robot progress must determine which part of the demonstration remains relevant \\citep{chen2026host}, and the demonstrated procedure must change the predicted future even when the current scene admits a familiar continuation \\citep{zhou2026zerowam}. These dependencies connect the older goal-reaching formulation to one-shot task transfer. The predicted evolution must preserve the procedure selected by the example."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 229,
        "context": "\\caption{Two roles of visual prediction: training (left) and deployment (right). Flames mark trainable modules; snowflakes mark fixed modules. (a) SynthICL trains the context layers and both heads, then removes the subgoal head; its frozen DINOv3 backbone is omitted~\\citep{qian2026synthicl}. (b) Zero-WAM trains the video and action branches, then freezes both and replaces recorded future video with generated video~\\citep{zhou2026zerowam}.}"
      },
      {
        "file": "sections/03-methods.tex",
        "line": 315,
        "context": "\\caption{Four technical paradigms convert context into actions through (a) direct action inference, (b) geometric motion-reference transfer, (c) prediction-conditioned control, and (d) skill or tool execution. Representative implementations are Vid2Robot~\\citep{jain2024vid2robot}, SemAnCorr~\\citep{dong2026semancorr}, Zero-WAM~\\citep{zhou2026zerowam}, and UniSkill~\\citep{kim2025uniskill}, respectively.}"
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 14,
        "context": "Zero-WAM~\\citep{zhou2026zerowam} & D & V & Encode & Future & Decode\\\\"
      },
      {
        "file": "sections/04-data.tex",
        "line": 256,
        "context": "Cross-embodiment synthesis must distinguish a changed appearance from a newly validated interaction. Generating human-video counterparts for robot tasks starts from a robot execution~\\citep{zhou2026zerowam}; retargeting human motion and rendering robot arms into its scene starts from a human execution~\\citep{wang2026ego2robot}. In the latter, visible object responses remain those of the human recording. Physical-consistency and forward--inverse checks can test whether a converted transition admits a compatible action~\\citep{arxiv260519242,arxiv260401985}. The teaching relation adds another requirement: the conversion must preserve order, goal, and binding contacts. A physically plausible transition can still be the wrong continuation for the supplied demonstration."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 92,
        "context": "Supplied teaching and retained history require different interventions. Changing an example with the checkpoint, scene, and executor fixed tests whether its task requirement affects behavior; video-conditioned policies and predictive interfaces provide concrete settings for this comparison~\\citep{jain2024vid2robot,zhou2026zerowam}. Clearing history at a matched state instead tests access to earlier evidence. Dynamics-revealing transitions~\\citep{kumar2021rma,arxiv260923432} and remembered task events~\\citep{shi2025memoryvla,torne2026mem} resolve different unknowns. Memory-focused settings distinguish these requirements~\\citep{dai2026robomme,sun2026memobench}; evaluating the action selected under each history tests whether the recalled evidence is used appropriately. Counterfactual Memory Audit compares alternative histories that yield identical current inputs~\\citep{zhang2026cma}. It controls policy-sampling randomness and tests the resulting actions under both histories. This distinguishes an action change caused by memory from a justified choice and its physical benefit."
      },
      {
        "file": "sections/12-image-sources.tex",
        "line": 4,
        "context": "Method imagery comes from Vid2Robot, SemAnCorr, Zero-WAM, and UniSkill~\\citep{jain2024vid2robot,dong2026semancorr,zhou2026zerowam,kim2025uniskill}. Additional examples come from ICRT, MemoryVLA, WAM-TTT, DROC, MT3, and CorrectVLA~\\citep{fu2024icrt,shi2025memoryvla,arxiv260706988,zha2023droc,dreczkowski2025mt3,arxiv260829967}; research examples use VIMA, Instant Policy, and HoloAssist~\\citep{jiang2022vima,vosylius2024instantpolicy,holoassist2023}. Acquisition examples use DROID, UMI, Ego2Robot, and MimicGen~\\citep{khazatsky2024droid,chi2024umi,wang2026ego2robot,mandlekar2023mimicgen}. Other recordings come from Galaxea Open-World~\\citep{galaxea2025}, LIBERO-PRO~\\citep{zhou2025liberopro}, \\href{https://github.com/cheng-haha/GPT-Policy-Eval/blob/main/assets/hidden-goal.gif}{GPT-Policy}~\\citep{cheng2026gptpolicyeval}, and \\href{https://huggingface.co/datasets/dannyXSC/HumanAndRobot}{HumanAndRobot}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 61,
        "context": " & W & 16 & \\citep{arxiv260706988,he2026demojepa,chen2026host,zhou2026zerowam,arxiv260718840,park2026recap,shi2026memoryvlapp,core2026realignment,arxiv260816885,bi2026motus2,arxiv260919824,arxiv260919315,arxiv260921740,arxiv260921122,arxiv260911561,arxiv260918016} \\\\"
      },
      {
        "file": "tables/data.tex",
        "line": 44,
        "context": "HumanGen~\\citep{zhou2026zerowam} & Human + robot & Robot control & Synth. support \\\\*"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 25,
    "key": "arxiv260718840",
    "title": "{WorldScape Policy 2.0: Empowering Steerable World Action Modeling with Reasoning-Augmented Memory}",
    "year": 2026,
    "first_public_date": "2026-07-21",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2607.18840",
    "source_url": "https://arxiv.org/abs/2607.18840",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "Runtime future prediction is required by the coded branch. The real-robot demonstration-conditioned stacking branch retains visual context and jointly generates future video and actions. Event/reasoning tokens condition generation internally; this branch does not separately maintain and execute a goal specification.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 216,
        "context": "The two dependencies operate over different timescales. A demonstration supplies a procedure that should persist, whereas recent robot observations determine the next physically relevant transition. WorldScape Policy 2.0 combines persistent demonstration context, event-level memory, and short-term visual dynamics within a joint video--action model \\citep{arxiv260718840}. This moves the design problem beyond choosing RGB or latent futures: the model must keep the taught procedure stable while updating its account of the scene. Memory preserves the procedure while prediction tracks its current physical realization."
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 15,
        "context": "\\rowcolor{black!3}WorldScape Policy 2.0~\\citep{arxiv260718840} & D,H & V,L & Encode & Future / Actions & Decode\\\\"
      },
      {
        "file": "sections/04-data.tex",
        "line": 148,
        "context": "Human--robot pairing exposes an asymmetry between teaching and supervision. A human video can specify the intended interaction, while robot measurements reveal the commands and contact response needed to realize it. RH20T provides corresponding human videos together with robot images, joints, gripper state, force--torque signals, audio, and tactile sensing in one configuration~\\citep{fang2023rh20t}. These richer query records can supervise a policy whose eventual human support contains fewer channels. Task-level human--robot organization helps define the transfer setting~\\citep{zhou2026imitator}, but a shared label such as \\emph{fold} can still merge different procedures. Matching ordered events and terminal outcomes, as in WorldScape's robot and UMI pairs, preserves a finer teaching relation~\\citep{arxiv260718840}. Pairing granularity therefore determines whether the model learns an activity category, a procedure, or an interaction detail."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 61,
        "context": " & W & 16 & \\citep{arxiv260706988,he2026demojepa,chen2026host,zhou2026zerowam,arxiv260718840,park2026recap,shi2026memoryvlapp,core2026realignment,arxiv260816885,bi2026motus2,arxiv260919824,arxiv260919315,arxiv260921740,arxiv260921122,arxiv260911561,arxiv260918016} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 26,
    "key": "xu2017ntp",
    "title": "{Neural Task Programming: Learning to Generalize Across Hierarchical Tasks}",
    "year": 2017,
    "first_public_date": "2017-10-04",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/1710.01813",
    "source_url": "https://arxiv.org/abs/1710.01813",
    "bibliography_year": 2017,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. Demonstrations specify a recursive program executed through callable primitives.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 187,
        "context": "Task structure offers a different way to reuse competence: preserve the procedure while delegating its physical realization. Demonstration-derived hierarchies express a new task through existing routines~\\citep{xu2017ntp}. Language-model programming expands the procedure to include perception calls, arithmetic, and feedback logic~\\citep{liang2022codeaspolicies}; video-derived outlines let visual teaching specify that procedure for an existing planner and executor~\\citep{chen2026showharness}. The gain is compositional reuse of capabilities. Its condition is that the intermediate preserve the task's binding details, because the executor cannot recover a contact or ordering requirement that was omitted during interpretation. Section~\\ref{sec:methods} develops this trade-off across the four interfaces."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 283,
        "context": "An early insight was that rearranging existing motor capabilities can express a new task. Neural Task Programming~\\citep{xu2017ntp} made this explicit in 2017: a demonstration instantiated a hierarchy whose leaves invoked robot routines. The transferable knowledge was the decomposition and its arguments, while execution reused the available primitives. This separated generalization in task length, ordering, and object assignments from learning \\mbox{the physical skills themselves.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 25,
        "context": " & S & 1 & \\citep{xu2017ntp} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 27,
    "key": "liang2022codeaspolicies",
    "title": "{Code as Policies: Language Model Programs for Embodied Control}",
    "year": 2022,
    "first_public_date": "2022-09-16",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2209.07753",
    "source_url": "https://arxiv.org/abs/2209.07753",
    "bibliography_year": 2022,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. In-context code examples guide a language model that generates executable calls to perception and robot-control primitives.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 187,
        "context": "Task structure offers a different way to reuse competence: preserve the procedure while delegating its physical realization. Demonstration-derived hierarchies express a new task through existing routines~\\citep{xu2017ntp}. Language-model programming expands the procedure to include perception calls, arithmetic, and feedback logic~\\citep{liang2022codeaspolicies}; video-derived outlines let visual teaching specify that procedure for an existing planner and executor~\\citep{chen2026showharness}. The gain is compositional reuse of capabilities. Its condition is that the intermediate preserve the task's binding details, because the executor cannot recover a contact or ordering requirement that was omitted during interpretation. Section~\\ref{sec:methods} develops this trade-off across the four interfaces."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 16,
        "context": "Language contributes according to the information it carries, independently of the control interface. In direct action inference, numerical states and action examples can be serialized for a language model, as in RoboPrompt~\\citep{yin2024roboprompt}; ICRT learns its sensorimotor interface without linguistic data~\\citep{fu2024icrt}. For a geometric archive, language can narrow the intended task before geometric matching resolves the motion, as in MT3~\\citep{dreczkowski2025mt3}. Command--program examples instead teach an executable mapping~\\citep{liang2022codeaspolicies}, while textual event memory preserves information missing from recent visual history~\\citep{torne2026mem}. These uses resolve task selection, action interpretation, and retention at different stages. The relevant comparison is what the text contributes to the decision, including whether it supplies a goal, a new convention, or a remembered outcome."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 294,
        "context": "Language-model pretraining expanded adaptation to program generation in 2022. Code as Policies~\\citep{liang2022codeaspolicies} uses command--program examples to recombine perception, control, arithmetic, and feedback logic; program examples also specify available objects and interfaces~\\citep{singh2022progprompt}. Multimodal reasoning extends this route to demonstrated procedures. Show-Harness converts video frames into a textual outline for an unchanged planner and an embodiment-specific action interpreter~\\citep{chen2026showharness}. The outline carries procedural structure into execution; spatial and contact constraints must also appear in this representation to guide the action interpreter."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 498,
        "context": "Executable reuse makes recurring behavior callable. Function synthesis supplies missing operations~\\citep{liang2022codeaspolicies}; program clustering and human feedback refine reusable candidates~\\citep{tziafas2024lrll,arxiv250918597}. Video-grounded retrieval supplies implementation details such as contacts and target poses~\\citep{xie2026uniskillrepo}, while repeated successful code can enter a library~\\citep{arxiv260322435}. Transfer then depends on scene-specific arguments and valid execution preconditions."
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 25,
        "context": "\\rowcolor{black!3}Code as Policies~\\citep{liang2022codeaspolicies} & D,I & L & Parse & Program & Invoke\\\\"
      },
      {
        "file": "tables/external-knowledge-summary.tex",
        "line": 10,
        "context": "Plans and programs & Procedure; controller & Code as Policies~\\citep{liang2022codeaspolicies}; ProgPrompt~\\citep{singh2022progprompt}; Show-Harness~\\citep{chen2026showharness} \\\\"
      },
      {
        "file": "sections/04-data.tex",
        "line": 22,
        "context": "Language can accompany every acquisition source. Instructions specify constraints, command--program examples establish conventions, corrections revise decisions, and summaries retain earlier events. Code as Policies, DROC, and MEM illustrate the latter three roles~\\citep{liang2022codeaspolicies,zha2023droc,torne2026mem}. Records should preserve each statement's source, time, and referent: a teacher's requested change and a model's interpretation of an \\mbox{event carry different evidence.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 41,
        "context": " & S & 5 & \\citep{liang2022codeaspolicies,singh2022progprompt,ahn2022saycan,huang2022monologue,shah2022lmnav} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 22,
        "context": "Code as Policies~\\citep{liang2022codeaspolicies} & -- & -- & $\\bullet$ & $\\bullet$ & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 28,
    "key": "singh2022progprompt",
    "title": "{ProgPrompt: Generating Situated Robot Task Plans using Large Language Models}",
    "year": 2022,
    "first_public_date": "2022-09-22",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2209.11302",
    "source_url": "https://arxiv.org/abs/2209.11302",
    "bibliography_year": 2022,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. Example executable programs, available APIs and objects condition a frozen language model. Count the program-generation branch, not the trained GPT-2 baseline. Includes physical tabletop execution.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 294,
        "context": "Language-model pretraining expanded adaptation to program generation in 2022. Code as Policies~\\citep{liang2022codeaspolicies} uses command--program examples to recombine perception, control, arithmetic, and feedback logic; program examples also specify available objects and interfaces~\\citep{singh2022progprompt}. Multimodal reasoning extends this route to demonstrated procedures. Show-Harness converts video frames into a textual outline for an unchanged planner and an embodiment-specific action interpreter~\\citep{chen2026showharness}. The outline carries procedural structure into execution; spatial and contact constraints must also appear in this representation to guide the action interpreter."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 491,
        "context": "The first extension is from open-loop synthesis to outcome-conditioned revision. Textual feedback can revise a plan~\\citep{huang2022monologue}; intermediate observations can revise the plan and Python controller separately~\\citep{singh2024malmm}; program checks can make some responses executable without another model call~\\citep{singh2022progprompt}. Constraint violations narrow revisions to code and sampling bounds~\\citep{curtis2025proc3s}, while primitive-level errors narrow them to control settings~\\citep{merwe2025icpi}. These interfaces determine the available edit space. Section~\\ref{sec:recovery} addresses the separate question of which edit the observed failure justifies."
      },
      {
        "file": "tables/external-knowledge-summary.tex",
        "line": 10,
        "context": "Plans and programs & Procedure; controller & Code as Policies~\\citep{liang2022codeaspolicies}; ProgPrompt~\\citep{singh2022progprompt}; Show-Harness~\\citep{chen2026showharness} \\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 41,
        "context": " & S & 5 & \\citep{liang2022codeaspolicies,singh2022progprompt,ahn2022saycan,huang2022monologue,shah2022lmnav} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 23,
        "context": "ProgPrompt~\\citep{singh2022progprompt} & -- & -- & -- & $\\bullet$ & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 29,
    "key": "xu2023xskill",
    "title": "{XSkill: Cross Embodiment Skill Discovery}",
    "year": 2023,
    "first_public_date": "2023-07-19",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://proceedings.mlr.press/v229/xu23a.html",
    "source_url": "https://proceedings.mlr.press/v229/xu23a.html",
    "bibliography_year": 2023,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. A human video specifies an ordered skill-prototype sequence; a skill-alignment model selects the prototype executed by a conditional policy.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 27,
        "context": "Automated practice~\\citep{sharma2023medal,bousmalis2023robocat}, reward and experiment design~\\citep{ma2023eureka,ma2024dreureka,xiao2026enpire}, and retained guidance~\\citep{lu2026aspire,wang2026shaper} support a further objective: physical recursive self-improvement (S5), in which experience improves how the next task is learned. Collective knowledge evolution (S6) extends this learning cycle to a group of robots. Its premise is that an execution contains knowledge another body can use, even when the original motion cannot be copied. Shared progress and skill representations preserve what should be accomplished~\\citep{zakka2021xirl,xu2023xskill,kim2025uniskill}; pooled policy learning supplies competence across sensing and action spaces~\\citep{oxe2023,doshi2024crossformer}; morphology-aware transfer changes the physical realization~\\citep{liu2022revolver,gupta2026kinematic}. These are complementary foundations for exchanging demonstrations and corrections. Whether such exchanges improve the group's subsequent learning is the S6 research objective in Figure~\\ref{fig:cover}."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 285,
        "context": "Human-video teaching requires recognizing behavior across bodies, scenes, and timing. XSkill learns shared human--robot skill prototypes~\\citep{xu2023xskill}; UniSkill scales skill representation learning to unaligned cross-embodiment video~\\citep{kim2025uniskill}. Both use human examples to guide a robot-side skill-conditioned policy, extending the interface from reordering known routines to recognizing transferable behavior in another body's demonstration."
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 20,
        "context": "\\rowcolor{black!3}XSkill~\\citep{xu2023xskill} & D & V & Encode & Skill & Decode\\\\"
      },
      {
        "file": "sections/09-landscape.tex",
        "line": 15,
        "context": "A transferable task reference must distinguish progress toward a goal from adherence to the taught procedure. Cross-view progress representations can align executions despite appearance or embodiment changes~\\citep{sermanet2017tcn,zakka2021xirl}; demonstration-conditioned skill inference selects which procedure that progress belongs to~\\citep{xu2023xskill,kedia2024rhyme}. Current observations must then establish whether its prerequisites occurred and its required contacts remain valid. Terminal appearance can conceal an incorrect order, so verification must use the relations supplied by teaching~\\citep{arxiv260518746}. This connects correspondence in Section~\\ref{sec:context-mechanisms} to recovery: a deviation is meaningful only relative to the procedure the robot was \\mbox{actually asked to follow.}"
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 126,
        "context": "Shared progress and skill representations preserve task content across appearances~\\citep{zakka2021xirl,xu2023xskill,kim2025uniskill}; multi-robot training supplies compatible competence~\\citep{oxe2023,doshi2024crossformer}; morphology interpolation and kinematic constraints support physical realization~\\citep{liu2022revolver,gupta2026kinematic}. Collective knowledge evolution adds a reciprocal loop: each execution helps revise knowledge another robot can use. Measuring transfer in both directions, with the teaching and practice required by each body, tests whether the exchange improves the group's subsequent learning."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 46,
        "context": " & S & 9 & \\citep{xu2023xskill,zha2023droc,liu2023reflect,ren2023knowno,tang2023saytap,chang2023awda,huang2023voxposer,wang2023mimicplay,chen2023a2nav} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 30,
    "key": "kim2025uniskill",
    "title": "{UniSkill: Imitating Human Videos via Cross-Embodiment Skill Representations}",
    "year": 2025,
    "first_public_date": "2025-05-13",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2505.08787",
    "source_url": "https://arxiv.org/abs/2505.08787",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. A demonstration is translated into an ordered sequence of cross-embodiment skills, supplied stepwise to a separately trained skill-conditioned robot policy.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 27,
        "context": "Automated practice~\\citep{sharma2023medal,bousmalis2023robocat}, reward and experiment design~\\citep{ma2023eureka,ma2024dreureka,xiao2026enpire}, and retained guidance~\\citep{lu2026aspire,wang2026shaper} support a further objective: physical recursive self-improvement (S5), in which experience improves how the next task is learned. Collective knowledge evolution (S6) extends this learning cycle to a group of robots. Its premise is that an execution contains knowledge another body can use, even when the original motion cannot be copied. Shared progress and skill representations preserve what should be accomplished~\\citep{zakka2021xirl,xu2023xskill,kim2025uniskill}; pooled policy learning supplies competence across sensing and action spaces~\\citep{oxe2023,doshi2024crossformer}; morphology-aware transfer changes the physical realization~\\citep{liu2022revolver,gupta2026kinematic}. These are complementary foundations for exchanging demonstrations and corrections. Whether such exchanges improve the group's subsequent learning is the S6 research objective in Figure~\\ref{fig:cover}."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 285,
        "context": "Human-video teaching requires recognizing behavior across bodies, scenes, and timing. XSkill learns shared human--robot skill prototypes~\\citep{xu2023xskill}; UniSkill scales skill representation learning to unaligned cross-embodiment video~\\citep{kim2025uniskill}. Both use human examples to guide a robot-side skill-conditioned policy, extending the interface from reordering known routines to recognizing transferable behavior in another body's demonstration."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 315,
        "context": "\\caption{Four technical paradigms convert context into actions through (a) direct action inference, (b) geometric motion-reference transfer, (c) prediction-conditioned control, and (d) skill or tool execution. Representative implementations are Vid2Robot~\\citep{jain2024vid2robot}, SemAnCorr~\\citep{dong2026semancorr}, Zero-WAM~\\citep{zhou2026zerowam}, and UniSkill~\\citep{kim2025uniskill}, respectively.}"
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 23,
        "context": "UniSkill~\\citep{kim2025uniskill} & D & V & Encode & Skill & Decode\\\\"
      },
      {
        "file": "sections/04-data.tex",
        "line": 274,
        "context": "The missing dependency determines which training records a method needs. Foundation policies supply perception and motor interfaces~\\citep{brohan2022rt1,brohan2023rt2,octo2024,kim2024openvla,hpt2024,liu2024rdt}, but the four families consume different task-specific intermediates: actions, geometric references, futures, or executable specifications. Subtask annotations and skill representations expose higher-level structure~\\citep{agibot2025,galaxea2025,robomind2025v2,kim2025uniskill}; phase-aligned examples connect that structure to a current decision~\\citep{yang2026icivla}. Direct supervision of an intermediate is one way to establish this connection. Joint training, pretrained interpretation, and geometric construction can also supply it. The requirement shared by the four interfaces is that the execution intermediate preserve the distinction selected by the evidence."
      },
      {
        "file": "sections/05-applications.tex",
        "line": 19,
        "context": "\\caption{Cross-embodiment skill transfer in UniSkill~\\citep{kim2025uniskill}: (a) tissue pulling, (b) lid closing, and (c) cloth placement. Human demonstrations above and robot executions below preserve the interaction despite changes in \\mbox{embodiment and object appearance.}}"
      },
      {
        "file": "sections/05-applications.tex",
        "line": 86,
        "context": "\\caption{Three decision roles of context: (a) task specification selects the object and destination; (b) interaction guidance conveys how the cloth should move onto the plate; (c) execution-state tracking uses the result of removing the towel to advance from uncovering the target to placing the lemon. Representative implementations are VIMA~\\citep{jiang2022vima}, UniSkill~\\citep{kim2025uniskill}, and GPT-Policy~\\citep{cheng2026gptpolicyeval}, respectively.}"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 11,
        "context": "\\caption{Two tests of contextual transfer. (a) Changing the demonstration while holding the robot scene fixed changes UniSkill\\textquotesingle{}s predicted continuation~\\citep{kim2025uniskill}. (b) LIBERO-PRO changes objects to test target selection~\\citep{zhou2025liberopro}. Together, these axes motivate tests that vary teaching and object identity independently, measuring both the inferred requirement and its physical realization.}"
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 126,
        "context": "Shared progress and skill representations preserve task content across appearances~\\citep{zakka2021xirl,xu2023xskill,kim2025uniskill}; multi-robot training supplies compatible competence~\\citep{oxe2023,doshi2024crossformer}; morphology interpolation and kinematic constraints support physical realization~\\citep{liu2022revolver,gupta2026kinematic}. Collective knowledge evolution adds a reciprocal loop: each execution helps revise knowledge another robot can use. Measuring transfer in both directions, with the teaching and practice required by each body, tests whether the exchange improves the group's subsequent learning."
      },
      {
        "file": "sections/12-image-sources.tex",
        "line": 4,
        "context": "Method imagery comes from Vid2Robot, SemAnCorr, Zero-WAM, and UniSkill~\\citep{jain2024vid2robot,dong2026semancorr,zhou2026zerowam,kim2025uniskill}. Additional examples come from ICRT, MemoryVLA, WAM-TTT, DROC, MT3, and CorrectVLA~\\citep{fu2024icrt,shi2025memoryvla,arxiv260706988,zha2023droc,dreczkowski2025mt3,arxiv260829967}; research examples use VIMA, Instant Policy, and HoloAssist~\\citep{jiang2022vima,vosylius2024instantpolicy,holoassist2023}. Acquisition examples use DROID, UMI, Ego2Robot, and MimicGen~\\citep{khazatsky2024droid,chi2024umi,wang2026ego2robot,mandlekar2023mimicgen}. Other recordings come from Galaxea Open-World~\\citep{galaxea2025}, LIBERO-PRO~\\citep{zhou2025liberopro}, \\href{https://github.com/cheng-haha/GPT-Policy-Eval/blob/main/assets/hidden-goal.gif}{GPT-Policy}~\\citep{cheng2026gptpolicyeval}, and \\href{https://huggingface.co/datasets/dannyXSC/HumanAndRobot}{HumanAndRobot}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 55,
        "context": " & S & 5 & \\citep{merwe2025icpi,kim2025uniskill,arxiv250918597,jain2025transitions,li2025iclhf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 31,
    "key": "chen2026showharness",
    "title": "{Show-Harness: Just a VLM Agent Can Play Robots}",
    "year": 2026,
    "first_public_date": "2026-09-09",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2609.10522v1",
    "source_url": "https://arxiv.org/abs/2609.10522v1",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. A demonstration-derived execution brief and current observations condition a frozen VLM planner. Its ordered subtask plan and semantic actions pass through an embodiment interpreter to robot control. The task-order experiment uses the default Gemini 3.1 Pro configuration; the absent-video condition does not specify the target order.",
    "citation_locations": [
      {
        "file": "sections/01-introduction.tex",
        "line": 13,
        "context": "Two historical roots motivate a broad notion of context: one-shot imitation infers intended behavior, while meta-reinforcement learning infers tasks or dynamics from outcomes~\\citep{duan2017oneshot,duan2016rl2}. Sequence models retain trajectories and learning histories~\\citep{xu2022promptdt,laskin2022ad}; multimodal prompting combines task specifications and sensorimotor examples~\\citep{jiang2022vima,fu2024icrt}. With broader priors, teaching can direct generalist actions~\\citep{generalist2026gen15,skild2026s1}, predicted futures~\\citep{zhou2026zerowam}, or executable procedures~\\citep{chen2026showharness}. Physical experiments supply evidence for revising execution~\\citep{xiao2026enpire,chen2026zeva}. Language participates throughout as instructions, examples, corrections, and retained summaries. Figure~\\ref{fig:cover} situates these capabilities within complementary horizons of adaptation and longer-term learning."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 187,
        "context": "Task structure offers a different way to reuse competence: preserve the procedure while delegating its physical realization. Demonstration-derived hierarchies express a new task through existing routines~\\citep{xu2017ntp}. Language-model programming expands the procedure to include perception calls, arithmetic, and feedback logic~\\citep{liang2022codeaspolicies}; video-derived outlines let visual teaching specify that procedure for an existing planner and executor~\\citep{chen2026showharness}. The gain is compositional reuse of capabilities. Its condition is that the intermediate preserve the task's binding details, because the executor cannot recover a contact or ordering requirement that was omitted during interpretation. Section~\\ref{sec:methods} develops this trade-off across the four interfaces."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 20,
        "context": "Semantic abstraction preserves object roles, prerequisites, and skill order while allowing grasps or paths to change. Object-centric plans and video outlines expose that structure at different resolutions~\\citep{zhu2024orion,chen2026showharness}. Their executor must receive every binding constraint: plate-first teaching specifies order, while a handle-grasp requirement additionally restricts contact. A generic pick-and-place request can erase either distinction. This motivates tracing the taught requirement through the intermediate to the command it changes."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 294,
        "context": "Language-model pretraining expanded adaptation to program generation in 2022. Code as Policies~\\citep{liang2022codeaspolicies} uses command--program examples to recombine perception, control, arithmetic, and feedback logic; program examples also specify available objects and interfaces~\\citep{singh2022progprompt}. Multimodal reasoning extends this route to demonstrated procedures. Show-Harness converts video frames into a textual outline for an unchanged planner and an embodiment-specific action interpreter~\\citep{chen2026showharness}. The outline carries procedural structure into execution; spatial and contact constraints must also appear in this representation to guide the action interpreter."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 485,
        "context": "Show-Harness makes the distinction concrete. Its VLM selects semantic motion commands, while a body-specific interpreter supplies calibrated execution. Video can specify an otherwise missing task order. Yet the action-representation experiment shows that reading explicit command conventions is substantially easier than discovering arbitrary command meanings through probing \\citep{chen2026showharness}. The former supplies a correspondence; the latter requires inferring it from action effects. The interpreter supplies the low-level control in both conditions."
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 26,
        "context": "Show-Harness~\\citep{chen2026showharness} & D & V & Parse & Program & Invoke\\\\"
      },
      {
        "file": "tables/external-knowledge-summary.tex",
        "line": 10,
        "context": "Plans and programs & Procedure; controller & Code as Policies~\\citep{liang2022codeaspolicies}; ProgPrompt~\\citep{singh2022progprompt}; Show-Harness~\\citep{chen2026showharness} \\\\"
      },
      {
        "file": "sections/04-data.tex",
        "line": 258,
        "context": "Agent collection can obtain additional executions through shared interfaces. GUMI records pre-action observations and semantic commands for humans and agents \\citep{chen2026showharness}. An ICL collection could use this interface to execute contrasting valid orders in comparable scenes, retaining each task specification, recording, and outcome. Pairing each successful execution with its governing specification would preserve the distinction needed for contextual supervision."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 30,
        "context": "Show-Harness's video-order comparison provides task information left unspecified by the no-video instruction \\citep{chen2026showharness}. An equally informative textual order is the relevant control for a claim about video's particular advantage. Comparing language-only, demonstration-only, and joint context with matched task information separates modality from information content. Holding the instruction fixed while changing the demonstrated convention tests learning from examples; holding the demonstration fixed while changing a correction tests use of feedback. Discovering an unfamiliar action convention proved harder: without supplied conventions, the system succeeds in one of 20 episodes and infers 23.3\\% of mappings correctly. Interpreting a demonstrated procedure and discovering an unfamiliar action interface thus require separate evidence."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 74,
        "context": "The first group shows why evidence quantity and usefulness must be separated. ICRT's training-data comparison links context use to task alternatives within a scene; LMAct shows that adding expert episodes alone often yields little benefit~\\citep{fu2024icrt,ruoss2025lmact}. BPP's drawing comparison favors demonstrations that specify a trajectory, whereas Show-Harness's action-convention comparison exposes information needed to ground unfamiliar commands~\\citep{patel2026bpp,chen2026showharness}. NOLO\\textquotesingle{}s context-removal comparison extends this analysis to scene previews~\\citep{zhou2024nolo}. Together, these results connect improvement to the \\mbox{information supplied by context.}"
      },
      {
        "file": "tables/reported-evidence.tex",
        "line": 16,
        "context": "\\mbox{Show-Harness} \\citep{chen2026showharness} & API semantics & Arbitrary names; no conventions & $1/20$ successes & Fixed harness\\\\"
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 86,
        "context": "Physical transfer preserves a requirement across changes in its realization; temporal reuse must also accommodate new teaching. Video outlines and lower-cost planning latents retain different details~\\citep{chen2026showharness,huang2026fastthinkact}. A later correction can make an initially incidental contact or pause decisive, after a task-specific summary has discarded it. Delayed corrections can test what new teaching compact summaries and retrievable source segments support at matched storage and access costs. Preserving current task meaning and enabling future reinterpretation impose different requirements on retained evidence."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 27,
        "context": "Show-Harness (video, ZS)~\\citep{chen2026showharness} & $\\bullet$ & -- & -- & -- & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 32,
    "key": "argus2020flowcontrol",
    "title": "{FlowControl: Optical Flow Based Visual Servoing}",
    "year": 2020,
    "first_public_date": "2020-07-01",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2007.00291",
    "source_url": "https://arxiv.org/abs/2007.00291",
    "bibliography_year": 2020,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "A demonstrated reference is geometrically transferred and executed. Use frozen FlowNet2 correspondence to align each demonstration image with live RGB-D; advance through the demonstration reference with visual servoing.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 145,
        "context": "Geometric reuse begins with an applicability assumption: restoring the relevant relative configuration makes the demonstrated interaction useful again. Image-based approaches enforce this through visual feedback. FlowControl aligns live RGB-D observations to successive masked reference frames \\citep{argus2020flowcontrol}; DOME separates a learned visual servo to a bottleneck pose from subsequent velocity replay \\citep{valassakis2022dome}. The difference is where feedback acts: throughout reference following or primarily before the interaction segment. Tracking active points and gripper events allows RoboTAP to change the visual reference as a task advances \\citep{vecerik2023robotap}. POIL closes the loop on the transferred object points themselves: functional-part correspondences establish a reference, and point-set feedback converts tracking errors into a rigid-body twist~\\citep{arxiv260930404}. Using the same points for transfer and execution ties disturbance recovery to the demonstrated interaction."
      },
      {
        "file": "tables/geometric-transfer.tex",
        "line": 11,
        "context": "\\rowcolor{black!3}FlowControl~\\citep{argus2020flowcontrol} & D & V,G & Align & Motion & Track\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 34,
        "context": " & G & 1 & \\citep{argus2020flowcontrol} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 33,
    "key": "valassakis2022dome",
    "title": "{Demonstrate Once, Imitate Immediately (DOME): Learning Visual Servoing for One-Shot Imitation Learning}",
    "year": 2022,
    "first_public_date": "2022-04-06",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2204.02863",
    "source_url": "https://arxiv.org/abs/2204.02863",
    "bibliography_year": 2022,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "A demonstrated reference is geometrically transferred and executed. Simulation-trained segmentation and visual servoing align to a demonstrated bottleneck, then replay recorded end-effector velocities; no task-specific neural update.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 145,
        "context": "Geometric reuse begins with an applicability assumption: restoring the relevant relative configuration makes the demonstrated interaction useful again. Image-based approaches enforce this through visual feedback. FlowControl aligns live RGB-D observations to successive masked reference frames \\citep{argus2020flowcontrol}; DOME separates a learned visual servo to a bottleneck pose from subsequent velocity replay \\citep{valassakis2022dome}. The difference is where feedback acts: throughout reference following or primarily before the interaction segment. Tracking active points and gripper events allows RoboTAP to change the visual reference as a task advances \\citep{vecerik2023robotap}. POIL closes the loop on the transferred object points themselves: functional-part correspondences establish a reference, and point-set feedback converts tracking errors into a rigid-body twist~\\citep{arxiv260930404}. Using the same points for transfer and execution ties disturbance recovery to the demonstrated interaction."
      },
      {
        "file": "tables/geometric-transfer.tex",
        "line": 12,
        "context": "DOME~\\citep{valassakis2022dome} & D & V,S & Align & Motion & Track / Replay\\\\"
      },
      {
        "file": "sections/09-landscape.tex",
        "line": 37,
        "context": "Geometric one-shot methods distinguish initial alignment from recovery during execution. DOME and ODIL first establish a relative starting configuration, whereas staged alignment can re-establish it at later subtask boundaries~\\citep{valassakis2022dome,wang2025odil,wichitwechkarn2025annotationfree}. A transport segment also depends on the object remaining grasped: after a slip, geometric alignment can persist while the segment's entry condition fails. Its entry condition and intended completion therefore carry different information: the former establishes whether the recorded motion can begin, and the latter whether the next segment should follow. Learned subgoal transitions similarly govern progression within trained long-horizon policies~\\citep{jain2025transitions}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 39,
        "context": " & G & 2 & \\citep{valassakis2022dome,simeonov2023rndf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 34,
    "key": "dipalo2023dinobot",
    "title": "{DINOBot: Robot Manipulation via Retrieval and Alignment with Vision Foundation Models}",
    "year": 2023,
    "first_public_date": "2023",
    "date_precision": "year",
    "date_basis": "NeurIPS 2023 Robot Learning Workshop accepted paper; the later arXiv version is dated 2024. Verified 2026-09-22.",
    "date_source_url": "https://www.robot-learning.ml/2023/files/paper33.pdf",
    "source_url": "https://arxiv.org/abs/2402.13181",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "A demonstrated reference is geometrically transferred and executed. Frozen visual features select a recorded demonstration, align the wrist view, and execute recorded velocities.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 183,
        "context": "Geometric reuse and learned contextual inference allocate generalization differently. Visual nearest-neighbor methods rely on a representation in which nearby observations admit compatible actions~\\citep{pari2021vinn}. Explicit alignment instead restores the conditions under which a recorded robot motion or human-demonstrated object trajectory remains usable~\\citep{dipalo2023dinobot,heppert2024ditto}. When those conditions are insufficient, a video can initialize further interaction learning, as in WHIRL~\\citep{bahl2022whirl}. The same one-example interface can therefore support replay, transformed reference execution, or new policy learning. What distinguishes these routes is the assumption that makes the demonstrated behavior executable in the new setting."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 162,
        "context": "A reusable geometric repertoire separates two uncertainties: which recorded interaction applies, and how to enter its starting configuration. DINOBot couples visual retrieval with wrist-view alignment before replay~\\citep{dipalo2023dinobot}. MT3 scales this decomposition using language filtering, geometric retrieval, pose alignment, and recorded interaction motion~\\citep{dreczkowski2025mt3}. Its comparison of retrieval and behavioral cloning treats alignment and interaction as separate phases; its repertoire reaches 1,000 single-interaction tasks in less than 24 hours of human demonstration time. Multi-stage tasks use a demonstration for each stage. The scalability comes from adding applicable references without retraining a task policy, while success still depends on restoring the conditions under which each interaction can be reused."
      },
      {
        "file": "tables/geometric-transfer.tex",
        "line": 13,
        "context": "\\rowcolor{black!3}DINOBot~\\citep{dipalo2023dinobot} & D & V,S & Retrieve / Align & Motion & Track / Replay\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 44,
        "context": " & G & 4 & \\citep{dipalo2023dinobot,vecerik2023robotap,vitiello2023pose,biza2023warping} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 35,
    "key": "heppert2024ditto",
    "title": "{DITTO: Demonstration Imitation by Trajectory Transformation}",
    "year": 2024,
    "first_public_date": "2024-03-22",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://ditto.cs.uni-freiburg.de/",
    "source_url": "https://ditto.cs.uni-freiburg.de/",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "A demonstrated reference is geometrically transferred and executed. Recover object-relative motion from human RGB-D video, align to query objects and generate a robot trajectory with fixed perception.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 183,
        "context": "Geometric reuse and learned contextual inference allocate generalization differently. Visual nearest-neighbor methods rely on a representation in which nearby observations admit compatible actions~\\citep{pari2021vinn}. Explicit alignment instead restores the conditions under which a recorded robot motion or human-demonstrated object trajectory remains usable~\\citep{dipalo2023dinobot,heppert2024ditto}. When those conditions are insufficient, a video can initialize further interaction learning, as in WHIRL~\\citep{bahl2022whirl}. The same one-example interface can therefore support replay, transformed reference execution, or new policy learning. What distinguishes these routes is the assumption that makes the demonstrated behavior executable in the new setting."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 127,
        "context": "Here $E_\\theta^{\\mathrm m}$ is the motion-descriptor extractor, with $\\mathrm m$ identifying its role. It produces one descriptor $\\zeta_i$ for each of the $L$ demonstration elements, such as hand poses, object-relative poses, or contact locations. The operator $\\operatorname{Retarget}$ retargets that sequence to the current scene $o_t$ and robot description $\\mathcal B$, which specifies kinematics and control constraints. Its output $g$ is a robot motion reference consumed by executor $\\kappa$. Object-centric transfer and hand-based retargeting differ in what $\\zeta_i$ preserves: the motion of a manipulated object, or the demonstrator's grasp and hand motion~\\citep{heppert2024ditto,allu2025hrt1}. Fitting a pose, grasp, or trajectory changes these inferred variables while the estimator's neural parameters can remain fixed."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 147,
        "context": "An object-relative invariant makes applicability more explicit than image agreement. Pose-based transfer preserves a recorded end-effector trajectory~\\citep{vitiello2023pose}; category-level shape fitting extends correspondence to interaction keypoints~\\citep{biza2023warping}. DITTO reconstructs manipulated-object motion from an RGB-D human demonstration, transfers that trajectory to the detected objects in the robot scene, and realizes it through grasping and motion planning~\\citep{heppert2024ditto}. Hand-based retargeting instead reconstructs the demonstrator's grasp and movement before converting them into robot configurations~\\citep{allu2025hrt1}. The embodiment gap thus appears in different places: realizing an object effect in DITTO, or translating a demonstrated hand configuration. In either case, successful transfer requires both a preserved interaction and a feasible realization."
      },
      {
        "file": "tables/geometric-transfer.tex",
        "line": 18,
        "context": "\\rowcolor{black!3}DITTO~\\citep{heppert2024ditto} & D & V,G & Align & Motion & Plan / Track\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 49,
        "context": " & G & 4 & \\citep{heppert2024ditto,zhang2024imop,liu2024magic,bahety2024screwmimic} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 36,
    "key": "dreczkowski2025mt3",
    "title": "{Learning a Thousand Tasks in a Day}",
    "year": 2025,
    "first_public_date": "2025-11-12",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2511.10110",
    "source_url": "https://arxiv.org/abs/2511.10110",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "A demonstrated reference is geometrically transferred and executed. Language and geometric retrieval select a demonstration; object-pose alignment precedes open-loop interaction replay. The Ret–Ret branch requires no new task-policy training.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 16,
        "context": "Language contributes according to the information it carries, independently of the control interface. In direct action inference, numerical states and action examples can be serialized for a language model, as in RoboPrompt~\\citep{yin2024roboprompt}; ICRT learns its sensorimotor interface without linguistic data~\\citep{fu2024icrt}. For a geometric archive, language can narrow the intended task before geometric matching resolves the motion, as in MT3~\\citep{dreczkowski2025mt3}. Command--program examples instead teach an executable mapping~\\citep{liang2022codeaspolicies}, while textual event memory preserves information missing from recent visual history~\\citep{torne2026mem}. These uses resolve task selection, action interpretation, and retention at different stages. The relevant comparison is what the text contributes to the decision, including whether it supplies a goal, a new convention, or a remembered outcome."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 162,
        "context": "A reusable geometric repertoire separates two uncertainties: which recorded interaction applies, and how to enter its starting configuration. DINOBot couples visual retrieval with wrist-view alignment before replay~\\citep{dipalo2023dinobot}. MT3 scales this decomposition using language filtering, geometric retrieval, pose alignment, and recorded interaction motion~\\citep{dreczkowski2025mt3}. Its comparison of retrieval and behavioral cloning treats alignment and interaction as separate phases; its repertoire reaches 1,000 single-interaction tasks in less than 24 hours of human demonstration time. Multi-stage tasks use a demonstration for each stage. The scalability comes from adding applicable references without retraining a task policy, while success still depends on restoring the conditions under which each interaction can be reused."
      },
      {
        "file": "tables/geometric-transfer.tex",
        "line": 15,
        "context": "MT3~\\citep{dreczkowski2025mt3} & D & G,S & Retrieve / Align & Motion & Track / Replay\\\\"
      },
      {
        "file": "sections/04-data.tex",
        "line": 247,
        "context": "A single demonstration can be reused as an executable reference or as a seed for training data. Retrieval and alignment support the first route in MT3~\\citep{dreczkowski2025mt3}. The second route generates additional trajectories by preserving bimanual coordination across object-dependent changes~\\citep{zhou2025yoto,zhou2026bidemosyn}, or by varying reconstructed scenes and embodiments~\\citep{robosplat2025}. These routes place generalization in different objects: a runtime reference or a policy fitted to its transformed executions. For contextual training, each generated trajectory remains associated with the demonstration whose task relation it realizes. This association turns motion augmentation into supervision for interpreting new teaching."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 76,
        "context": "The second group connects transfer to the execution interface. MT3's low-demonstration advantage relies on alignment followed by interaction replay~\\citep{dreczkowski2025mt3}; part-wise warping improves the tested transfers with supplied part correspondence~\\citep{thompson2026parttransfer}. Demo-JEPA's comparison with an action head shows that the preferred realization can change with task familiarity~\\citep{he2026demojepa}. RAPID's scene-variant ablation adds a complementary question: whether the acquired program is verified beyond the demonstrated configuration~\\citep{arxiv260930249}. Transfer therefore depends jointly on the represented relation, correspondence assistance, motor competence, and conditions used to validate the result."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 98,
        "context": "Artifact ablations distinguish a retained lesson from an expanded execution repertoire. Withholding guidance tests whether acquired knowledge improves fresh inference, as motivated by correction memory and repair guidance~\\citep{zha2023droc,lu2026aspire}. Restoring the pre-acquisition library instead tests newly acquired routines while preserving the original skills~\\citep{tziafas2024lrll,arxiv260619419}. A geometric archive can be treated similarly~\\citep{dreczkowski2025mt3}. Fresh task instances, the base executor, and attempt budgets are held fixed so that the contrast concerns reuse rather than additional opportunities to solve the task. Table~\\ref{tab:agentic-mechanisms} identifies the artifact associated with each branch."
      },
      {
        "file": "tables/reported-evidence.tex",
        "line": 20,
        "context": "MT3~\\citep{dreczkowski2025mt3} & Action reuse & BC $\\to$ retrieval;\\newline whole $\\to$ phases & SR $\\uparrow$; demos $\\downarrow$ & New instances; align + interact\\\\"
      },
      {
        "file": "sections/12-image-sources.tex",
        "line": 4,
        "context": "Method imagery comes from Vid2Robot, SemAnCorr, Zero-WAM, and UniSkill~\\citep{jain2024vid2robot,dong2026semancorr,zhou2026zerowam,kim2025uniskill}. Additional examples come from ICRT, MemoryVLA, WAM-TTT, DROC, MT3, and CorrectVLA~\\citep{fu2024icrt,shi2025memoryvla,arxiv260706988,zha2023droc,dreczkowski2025mt3,arxiv260829967}; research examples use VIMA, Instant Policy, and HoloAssist~\\citep{jiang2022vima,vosylius2024instantpolicy,holoassist2023}. Acquisition examples use DROID, UMI, Ego2Robot, and MimicGen~\\citep{khazatsky2024droid,chi2024umi,wang2026ego2robot,mandlekar2023mimicgen}. Other recordings come from Galaxea Open-World~\\citep{galaxea2025}, LIBERO-PRO~\\citep{zhou2025liberopro}, \\href{https://github.com/cheng-haha/GPT-Policy-Eval/blob/main/assets/hidden-goal.gif}{GPT-Policy}~\\citep{cheng2026gptpolicyeval}, and \\href{https://huggingface.co/datasets/dannyXSC/HumanAndRobot}{HumanAndRobot}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 53,
        "context": " & G & 8 & \\citep{dreczkowski2025mt3,wang2025odil,chen2025manilong,allu2025hrt1,tang2025functo,defarias2025gift,wichitwechkarn2025annotationfree,li2025emp} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 37,
    "key": "wang2025odil",
    "title": "{One-Shot Dual-Arm Imitation Learning}",
    "year": 2025,
    "first_public_date": "2025-03-10",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2503.06831",
    "source_url": "https://arxiv.org/abs/2503.06831",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "A demonstrated reference is geometrically transferred and executed. Three-stage visual servoing aligns a coordinated bimanual trajectory, followed by replay; no further model training after the demonstration.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 165,
        "context": "Independent object motion and arm coordination expose the limit of one global alignment. A grasp and a later insertion must refer to different objects when the part and receptacle move independently; dual-arm interaction must additionally preserve relative coordination. Multi-stage visual servoing establishes a coordinated reference before ODIL's replay \\citep{wang2025odil}. Interaction segmentation with invariant-region matching, and VLM-based keyframe selection with repeated alignment, extend the reference-switching principle to longer demonstrations \\citep{chen2025manilong,wichitwechkarn2025annotationfree}. Table~\\ref{tab:geometric-transfer} compares how individual systems bind and execute these references, while Table~\\ref{tab:correspondence-interfaces} in Appendix~\\ref{app:comparisons} contrasts the computational roles of correspondence. The key decision is when a change of interaction requires a different reference."
      },
      {
        "file": "tables/geometric-transfer.tex",
        "line": 26,
        "context": "\\rowcolor{black!3}ODIL~\\citep{wang2025odil} & D & V,S & Align & Motion & Track / Replay\\\\"
      },
      {
        "file": "sections/09-landscape.tex",
        "line": 37,
        "context": "Geometric one-shot methods distinguish initial alignment from recovery during execution. DOME and ODIL first establish a relative starting configuration, whereas staged alignment can re-establish it at later subtask boundaries~\\citep{valassakis2022dome,wang2025odil,wichitwechkarn2025annotationfree}. A transport segment also depends on the object remaining grasped: after a slip, geometric alignment can persist while the segment's entry condition fails. Its entry condition and intended completion therefore carry different information: the former establishes whether the recorded motion can begin, and the latter whether the next segment should follow. Learned subgoal transitions similarly govern progression within trained long-horizon policies~\\citep{jain2025transitions}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 53,
        "context": " & G & 8 & \\citep{dreczkowski2025mt3,wang2025odil,chen2025manilong,allu2025hrt1,tang2025functo,defarias2025gift,wichitwechkarn2025annotationfree,li2025emp} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 38,
    "key": "dong2026semancorr",
    "title": "{SemAnCorr: Semantic Anchored Correspondence for Zero-Shot Manipulation Skill Transfer}",
    "year": 2026,
    "first_public_date": "2026-07-30",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2607.28382",
    "source_url": "https://arxiv.org/abs/2607.28382",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "A demonstrated reference is geometrically transferred and executed. Dense semantic/geometric surface correspondence transfers demonstrated contact keyframes; feasible grasp selection and relative motion execution realize the transferred skill.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 150,
        "context": "Rigid pose transfer preserves a motion only when the source and target support the same local interaction. A different handle or articulated part requires correspondence within the object. SemAnCorr~\\citep{dong2026semancorr} selects semantically consistent surface anchors and propagates them through a functional map. Its manipulation pipeline transfers contact regions and local frames, selects a feasible grasp, and reuses motion relative to that grasp. Contact keyframes and relative motions form its execution specification. Semantic correspondence supplies the local geometry needed to extend the rigid transfer in Equation~\\eqref{eq:object-relative-transfer} across object shapes."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 315,
        "context": "\\caption{Four technical paradigms convert context into actions through (a) direct action inference, (b) geometric motion-reference transfer, (c) prediction-conditioned control, and (d) skill or tool execution. Representative implementations are Vid2Robot~\\citep{jain2024vid2robot}, SemAnCorr~\\citep{dong2026semancorr}, Zero-WAM~\\citep{zhou2026zerowam}, and UniSkill~\\citep{kim2025uniskill}, respectively.}"
      },
      {
        "file": "sections/03-methods.tex",
        "line": 352,
        "context": "Category changes make the preserved role more important than whole-object similarity. FUNCTO transfers tool use from an actionless human RGB-D video and task description, distinguishing spatial, instance, and category generalization~\\citep{tang2025functo}. Its functional keypoints locate how a replacement tool should be grasped and used; the experiments emphasize tool variation, with less emphasis on changes to the receiving object. SemAnCorr transfers a pouring motion from a kettle to a toy cup and a cutting motion from scissors to a nail clipper, using recorded contact and motion from kinesthetic teaching~\\citep{dong2026semancorr}. These different evidence interfaces support functional correspondence without requiring a common demonstration format. Cross-category matching can also be supplied: the part-decomposition study evaluates pre-pouring alignment for a watering-can substitution using provided part equivalencies~\\citep{thompson2026parttransfer}. This protocol isolates geometric alignment with the cross-object correspondence already specified."
      },
      {
        "file": "tables/geometric-transfer.tex",
        "line": 24,
        "context": "SemAnCorr~\\citep{dong2026semancorr} & D & G & Align & Motion & Plan / Track\\\\"
      },
      {
        "file": "sections/12-image-sources.tex",
        "line": 4,
        "context": "Method imagery comes from Vid2Robot, SemAnCorr, Zero-WAM, and UniSkill~\\citep{jain2024vid2robot,dong2026semancorr,zhou2026zerowam,kim2025uniskill}. Additional examples come from ICRT, MemoryVLA, WAM-TTT, DROC, MT3, and CorrectVLA~\\citep{fu2024icrt,shi2025memoryvla,arxiv260706988,zha2023droc,dreczkowski2025mt3,arxiv260829967}; research examples use VIMA, Instant Policy, and HoloAssist~\\citep{jiang2022vima,vosylius2024instantpolicy,holoassist2023}. Acquisition examples use DROID, UMI, Ego2Robot, and MimicGen~\\citep{khazatsky2024droid,chi2024umi,wang2026ego2robot,mandlekar2023mimicgen}. Other recordings come from Galaxea Open-World~\\citep{galaxea2025}, LIBERO-PRO~\\citep{zhou2025liberopro}, \\href{https://github.com/cheng-haha/GPT-Policy-Eval/blob/main/assets/hidden-goal.gif}{GPT-Policy}~\\citep{cheng2026gptpolicyeval}, and \\href{https://huggingface.co/datasets/dannyXSC/HumanAndRobot}{HumanAndRobot}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 60,
        "context": " & G & 5 & \\citep{dong2026semancorr,gupta2026kinematic,zhu2026sparsedense,thompson2026parttransfer,arxiv260930404} \\\\"
      },
      {
        "file": "tables/correspondence-interfaces.tex",
        "line": 29,
        "context": "SemAnCorr~\\citep{dong2026semancorr} & Surfaces; local frames & Grasp; relative motion\\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 39,
    "key": "kumar2021rma",
    "title": "{RMA: Rapid Motor Adaptation for Legged Robots}",
    "year": 2021,
    "first_public_date": "2021-07-08",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2107.04034",
    "source_url": "https://arxiv.org/abs/2107.04034",
    "bibliography_year": 2021,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. An adaptation module estimates latent physical conditions from recent history for the locomotion policy.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 141,
        "context": "The boundary between policy conditioning and geometric transfer is the object being executed. Matching points to condition a diffusion policy remains context-conditioned policy inference; transferring a recorded object-relative trajectory and tracking it is geometric demonstration transfer. Similarly, estimating current dynamics for an action policy differs from predicting future consequences for control. RMA and the physical-context inference in ICWM illustrate the former~\\citep{kumar2021rma,wang2026icwm}; DOMINO and Zero-WAM illustrate the latter~\\citep{mu2022domino,zhou2026zerowam}. An auxiliary future-prediction head contributes to training; a deployed future predictor contributes to world-model-based control when its output guides action generation or selection."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 159,
        "context": "Early contextual policies amortized adaptation across a task distribution: training learned how to interpret evidence so that deployment could change behavior without relearning the entire controller. In one-shot imitation, paired executions taught how one instance specifies actions in another~\\citep{duan2017oneshot}. In meta-RL, recurrent state carried adaptation across episodes~\\citep{duan2016rl2}; probabilistic task inference separated evidence interpretation from control~\\citep{rakelly2019pearl} and made task uncertainty available to action selection~\\citep{zintgraf2019varibad}. The resulting adaptation rule inherits the distinctions made available during training. Extending it to human demonstrations requires correspondence across bodies~\\citep{yu2018domainadaptive}; extending it to changed robot dynamics requires evidence about action response~\\citep{kumar2021rma}. These extensions concern different unknowns, despite sharing rapid adaptation as their objective."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 94,
        "context": "Temporal and spatial correspondence can identify a desired motion while leaving its physical effect uncertain. Interaction history supplies the complementary evidence when the goal is known but the current body's response is not. System identification makes this unknown explicit through physical parameters, whereas a learned adaptation latent can retain the response information needed by a policy~\\citep{yu2017uposi,kumar2021rma}. ICWM extends physical-context inference to changes in observation and embodiment~\\citep{wang2026icwm}. These approaches require transitions that reveal how commands affect the present system; a task demonstration alone may leave that uncertainty unresolved. Their representation conditions an action policy directly. Predicting and evaluating candidate futures introduces the additional computational stage considered in Section~\\ref{sec:predictive-methods}."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 391,
        "context": "Physical adaptation depends on when evidence is acquired and how long it remains relevant. RMA uses recent task transitions; ICWM collects task-agnostic probes; LocoFormer carries interaction across trials~\\citep{kumar2021rma,wang2026icwm,liu2025locoformer}. RopeFormer extends cross-trial action--response conditioning to dynamic ropes, retaining policy context while resetting the physical trial~\\citep{arxiv260923432}. Zeva and Zeva-Ego instead encode action effects at two timescales; the latter combines recent within-attempt traces with phase-matched memory across attempts on the same task instance~\\citep{chen2026zeva,arxiv260924411}. These fixed-weight interfaces trade the cost of collecting evidence against its \\mbox{relevance to subsequent control.}"
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 29,
        "context": "\\rowcolor{black!3}RMA~\\citep{kumar2021rma} & H & S & Estimate & Actions & Decode\\\\"
      },
      {
        "file": "sections/04-data.tex",
        "line": 64,
        "context": "Table~\\ref{tab:context-organization} groups records by what they contribute to learning. Support can specify behavior or reveal an environment; query history locates execution; transitions reveal action consequences. These units overlap: history contains transitions, and retrieved segments can come from demonstrations or earlier attempts. Their role is independent of modality. Images or synchronized robot records can supply a demonstration, while state--action history can support physical adaptation without one, as in RMA~\\citep{kumar2021rma}."
      },
      {
        "file": "sections/05-applications.tex",
        "line": 107,
        "context": "Body adaptation isolates physical response while keeping the requested task specified. Locomotion makes this separation explicit; manipulation introduces analogous uncertainty through payloads and contact. Their combination in mobile manipulation then requires procedure and progress memory alongside the physical estimate. A direction or speed command can already specify the goal; recent action consequences reveal how the current body and terrain respond. Learned adaptation modules address this physical uncertainty \\citep{kumar2021rma}, while longer-context experience broadens the setting toward different morphologies, actuator changes, and evidence retained across attempts \\citep{liu2025locoformer}. A broader range of bodies expands the response variations that the policy must infer from its interaction history."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 92,
        "context": "Supplied teaching and retained history require different interventions. Changing an example with the checkpoint, scene, and executor fixed tests whether its task requirement affects behavior; video-conditioned policies and predictive interfaces provide concrete settings for this comparison~\\citep{jain2024vid2robot,zhou2026zerowam}. Clearing history at a matched state instead tests access to earlier evidence. Dynamics-revealing transitions~\\citep{kumar2021rma,arxiv260923432} and remembered task events~\\citep{shi2025memoryvla,torne2026mem} resolve different unknowns. Memory-focused settings distinguish these requirements~\\citep{dai2026robomme,sun2026memobench}; evaluating the action selected under each history tests whether the recalled evidence is used appropriately. Counterfactual Memory Audit compares alternative histories that yield identical current inputs~\\citep{zhang2026cma}. It controls policy-sampling randomness and tests the resulting actions under both histories. This distinguishes an action change caused by memory from a justified choice and its physical benefit."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 36,
        "context": "2021 & C & 3 & \\citep{mandi2021mosaic,kumar2021rma,pari2021vinn} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 29,
        "context": "RMA~\\citep{kumar2021rma} & Recent state--action history & Online dynamics estimation \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 40,
    "key": "liu2025locoformer",
    "title": "{LocoFormer: Generalist Locomotion via Long-context Adaptation}",
    "year": 2025,
    "first_public_date": "2025-09-28",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2509.23745",
    "source_url": "https://arxiv.org/abs/2509.23745",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. A locomotion policy adapts using a long observation-action context with fixed deployed weights.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 181,
        "context": "Broad pretraining changes what adaptation must accomplish. When perception and a useful range of motion are already available, a new example can specialize an action model \\citep{sridhar2025ricl} or constrain an anticipated robot-domain future \\citep{zhou2026zerowam}, rather than supply every ingredient of a new skill. Interaction histories similarly let reusable controllers account for a deployed body's response \\citep{liu2025locoformer,chen2026zeva}. Broader pretraining therefore expands the behaviors available to teaching, but also strengthens familiar continuations that may conflict with a new example. Evaluation must establish whether the example \\mbox{can redirect this competence.}"
      },
      {
        "file": "sections/03-methods.tex",
        "line": 391,
        "context": "Physical adaptation depends on when evidence is acquired and how long it remains relevant. RMA uses recent task transitions; ICWM collects task-agnostic probes; LocoFormer carries interaction across trials~\\citep{kumar2021rma,wang2026icwm,liu2025locoformer}. RopeFormer extends cross-trial action--response conditioning to dynamic ropes, retaining policy context while resetting the physical trial~\\citep{arxiv260923432}. Zeva and Zeva-Ego instead encode action effects at two timescales; the latter combines recent within-attempt traces with phase-matched memory across attempts on the same task instance~\\citep{chen2026zeva,arxiv260924411}. These fixed-weight interfaces trade the cost of collecting evidence against its \\mbox{relevance to subsequent control.}"
      },
      {
        "file": "sections/04-data.tex",
        "line": 123,
        "context": "Learning from a failed action or a diagnostic probe extends context dependence across attempts. The training unit must link what was tried to what happened next, preserving reset boundaries and any change in the task or physical condition. Algorithm Distillation models such learning histories \\citep{laskin2022ad}; LocoFormer retains experience over varied morphologies and dynamics \\citep{liu2025locoformer}. Reward-based meta-training can value an informative action through its benefit to later attempts \\citep{duan2016rl2}. A short probe gains learning value when its outcome informs the next decision. Linked attempts expose \\mbox{this dependency during training.}"
      },
      {
        "file": "sections/05-applications.tex",
        "line": 107,
        "context": "Body adaptation isolates physical response while keeping the requested task specified. Locomotion makes this separation explicit; manipulation introduces analogous uncertainty through payloads and contact. Their combination in mobile manipulation then requires procedure and progress memory alongside the physical estimate. A direction or speed command can already specify the goal; recent action consequences reveal how the current body and terrain respond. Learned adaptation modules address this physical uncertainty \\citep{kumar2021rma}, while longer-context experience broadens the setting toward different morphologies, actuator changes, and evidence retained across attempts \\citep{liu2025locoformer}. A broader range of bodies expands the response variations that the policy must infer from its interaction history."
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 68,
        "context": "The crossed comparisons in Section~\\ref{sec:context-transfer-evaluation} locate these limits by separating changed requirements from changed objects. Beyond successful substitution, a learner must recognize when the available objects cannot satisfy the demonstrated relation and acquire the missing information. Contrasting demonstrations or a clarification can establish whether a pause or contact is required; interaction can reveal whether a geometrically compatible replacement has unfamiliar resistance or dynamics~\\citep{liu2025locoformer,chen2026zeva}. Correspondence and physical feedback therefore answer different questions: where an interaction should occur, and whether that interaction \\mbox{realizes the intended effect.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 52,
        "context": "2025 & C & 18 & \\citep{sridhar2025ricl,liu2025locoformer,shi2025memoryvla,sridhar2025memer,galaxea2025,nvidia2025gr00t,park2025demodiffusion,chen2025vivla,haldar2025pointpolicy,qu2025spatialvla,oh2025rip,torne2025ptp,shah2025mimicdroid,arxiv251114759,arxiv251222414,vuong2025actiontokenizer,arxiv250617811,wagenmaker2025exploration} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 32,
        "context": "LocoFormer~\\citep{liu2025locoformer} & Recurrent rollout state & Carry across trials \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 41,
    "key": "wang2026icwm",
    "title": "{In-Context World Modeling for Robotic Control}",
    "year": 2026,
    "first_public_date": "2026-06-24",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2606.26025",
    "source_url": "https://arxiv.org/abs/2606.26025",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Task-agnostic interaction history identifies the current control setup before a VLA executes the task; world modeling here does not by itself imply future-image generation.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 141,
        "context": "The boundary between policy conditioning and geometric transfer is the object being executed. Matching points to condition a diffusion policy remains context-conditioned policy inference; transferring a recorded object-relative trajectory and tracking it is geometric demonstration transfer. Similarly, estimating current dynamics for an action policy differs from predicting future consequences for control. RMA and the physical-context inference in ICWM illustrate the former~\\citep{kumar2021rma,wang2026icwm}; DOMINO and Zero-WAM illustrate the latter~\\citep{mu2022domino,zhou2026zerowam}. An auxiliary future-prediction head contributes to training; a deployed future predictor contributes to world-model-based control when its output guides action generation or selection."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 94,
        "context": "Temporal and spatial correspondence can identify a desired motion while leaving its physical effect uncertain. Interaction history supplies the complementary evidence when the goal is known but the current body's response is not. System identification makes this unknown explicit through physical parameters, whereas a learned adaptation latent can retain the response information needed by a policy~\\citep{yu2017uposi,kumar2021rma}. ICWM extends physical-context inference to changes in observation and embodiment~\\citep{wang2026icwm}. These approaches require transitions that reveal how commands affect the present system; a task demonstration alone may leave that uncertainty unresolved. Their representation conditions an action policy directly. Predicting and evaluating candidate futures introduces the additional computational stage considered in Section~\\ref{sec:predictive-methods}."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 391,
        "context": "Physical adaptation depends on when evidence is acquired and how long it remains relevant. RMA uses recent task transitions; ICWM collects task-agnostic probes; LocoFormer carries interaction across trials~\\citep{kumar2021rma,wang2026icwm,liu2025locoformer}. RopeFormer extends cross-trial action--response conditioning to dynamic ropes, retaining policy context while resetting the physical trial~\\citep{arxiv260923432}. Zeva and Zeva-Ego instead encode action effects at two timescales; the latter combines recent within-attempt traces with phase-matched memory across attempts on the same task instance~\\citep{chen2026zeva,arxiv260924411}. These fixed-weight interfaces trade the cost of collecting evidence against its \\mbox{relevance to subsequent control.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 33,
        "context": "ICWM~\\citep{wang2026icwm} & Action--effect probes & Probe before execution \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 42,
    "key": "shi2025memoryvla",
    "title": "{MemoryVLA: Perceptual-Cognitive Memory in Vision-Language-Action Models for Robotic Manipulation}",
    "year": 2025,
    "first_public_date": "2025-08-26",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2508.19236",
    "source_url": "https://arxiv.org/abs/2508.19236",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 393,
        "context": "Event memory addresses a different representation need: an earlier observation may establish that a button was pressed, even when the current scene no longer reveals that event. Perceptual retrieval and semantic event records preserve such evidence with different detail and processing costs~\\citep{shi2025memoryvla,sridhar2025memer,torne2026mem}. Recurrent designs compress visual history at frame or action-chunk timescales~\\citep{li2026rememvla,cherepanov2026muvla}; event-triggered storage retains selected raw keyframes~\\citep{yang2026eventvla}. MemBodied combines a fixed-size associative interaction state with an initial-scene anchor, preserving early evidence alongside later updates~\\citep{pala2026membodied}. ARMS addresses concurrent execution by asynchronously supplying perception, embodied state, and records of which arm acted and when~\\citep{yi2026arms}. These designs retain different temporal structure: a stable reference, accumulated events, or actor-specific action history. Their deployed memory updates change the evidence read by a trained policy. HIRE retains ordered wrench traces to distinguish visually aliased interaction states, coupling this history-conditioned action inference to a faster contact executor~\\citep{arxiv260930828}. Its shuffled-history comparison tests whether temporal order, rather than force availability alone, supplies the missing state evidence."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 92,
        "context": "Supplied teaching and retained history require different interventions. Changing an example with the checkpoint, scene, and executor fixed tests whether its task requirement affects behavior; video-conditioned policies and predictive interfaces provide concrete settings for this comparison~\\citep{jain2024vid2robot,zhou2026zerowam}. Clearing history at a matched state instead tests access to earlier evidence. Dynamics-revealing transitions~\\citep{kumar2021rma,arxiv260923432} and remembered task events~\\citep{shi2025memoryvla,torne2026mem} resolve different unknowns. Memory-focused settings distinguish these requirements~\\citep{dai2026robomme,sun2026memobench}; evaluating the action selected under each history tests whether the recalled evidence is used appropriately. Counterfactual Memory Audit compares alternative histories that yield identical current inputs~\\citep{zhang2026cma}. It controls policy-sampling randomness and tests the resulting actions under both histories. This distinguishes an action change caused by memory from a justified choice and its physical benefit."
      },
      {
        "file": "sections/12-image-sources.tex",
        "line": 4,
        "context": "Method imagery comes from Vid2Robot, SemAnCorr, Zero-WAM, and UniSkill~\\citep{jain2024vid2robot,dong2026semancorr,zhou2026zerowam,kim2025uniskill}. Additional examples come from ICRT, MemoryVLA, WAM-TTT, DROC, MT3, and CorrectVLA~\\citep{fu2024icrt,shi2025memoryvla,arxiv260706988,zha2023droc,dreczkowski2025mt3,arxiv260829967}; research examples use VIMA, Instant Policy, and HoloAssist~\\citep{jiang2022vima,vosylius2024instantpolicy,holoassist2023}. Acquisition examples use DROID, UMI, Ego2Robot, and MimicGen~\\citep{khazatsky2024droid,chi2024umi,wang2026ego2robot,mandlekar2023mimicgen}. Other recordings come from Galaxea Open-World~\\citep{galaxea2025}, LIBERO-PRO~\\citep{zhou2025liberopro}, \\href{https://github.com/cheng-haha/GPT-Policy-Eval/blob/main/assets/hidden-goal.gif}{GPT-Policy}~\\citep{cheng2026gptpolicyeval}, and \\href{https://huggingface.co/datasets/dannyXSC/HumanAndRobot}{HumanAndRobot}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 52,
        "context": "2025 & C & 18 & \\citep{sridhar2025ricl,liu2025locoformer,shi2025memoryvla,sridhar2025memer,galaxea2025,nvidia2025gr00t,park2025demodiffusion,chen2025vivla,haldar2025pointpolicy,qu2025spatialvla,oh2025rip,torne2025ptp,shah2025mimicdroid,arxiv251114759,arxiv251222414,vuong2025actiontokenizer,arxiv250617811,wagenmaker2025exploration} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 36,
        "context": "MemoryVLA~\\citep{shi2025memoryvla} & Perceptual; cognitive tokens & Retrieve; merge \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 43,
    "key": "sridhar2025memer",
    "title": "{MemER: Scaling Up Memory for Robot Control via Experience Retrieval}",
    "year": 2025,
    "first_public_date": "2025-10-23",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2510.20328",
    "source_url": "https://arxiv.org/abs/2510.20328",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 393,
        "context": "Event memory addresses a different representation need: an earlier observation may establish that a button was pressed, even when the current scene no longer reveals that event. Perceptual retrieval and semantic event records preserve such evidence with different detail and processing costs~\\citep{shi2025memoryvla,sridhar2025memer,torne2026mem}. Recurrent designs compress visual history at frame or action-chunk timescales~\\citep{li2026rememvla,cherepanov2026muvla}; event-triggered storage retains selected raw keyframes~\\citep{yang2026eventvla}. MemBodied combines a fixed-size associative interaction state with an initial-scene anchor, preserving early evidence alongside later updates~\\citep{pala2026membodied}. ARMS addresses concurrent execution by asynchronously supplying perception, embodied state, and records of which arm acted and when~\\citep{yi2026arms}. These designs retain different temporal structure: a stable reference, accumulated events, or actor-specific action history. Their deployed memory updates change the evidence read by a trained policy. HIRE retains ordered wrench traces to distinguish visually aliased interaction states, coupling this history-conditioned action inference to a faster contact executor~\\citep{arxiv260930828}. Its shuffled-history comparison tests whether temporal order, rather than force availability alone, supplies the missing state evidence."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 52,
        "context": "2025 & C & 18 & \\citep{sridhar2025ricl,liu2025locoformer,shi2025memoryvla,sridhar2025memer,galaxea2025,nvidia2025gr00t,park2025demodiffusion,chen2025vivla,haldar2025pointpolicy,qu2025spatialvla,oh2025rip,torne2025ptp,shah2025mimicdroid,arxiv251114759,arxiv251222414,vuong2025actiontokenizer,arxiv250617811,wagenmaker2025exploration} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 37,
        "context": "MemER~\\citep{sridhar2025memer} & Historical visual keyframes & Retrieve; predict subtask \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 44,
    "key": "torne2026mem",
    "title": "{MEM: Multi-Scale Embodied Memory for Vision Language Action Models}",
    "year": 2026,
    "first_public_date": "2026-03-04",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2603.03596",
    "source_url": "https://arxiv.org/abs/2603.03596",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 16,
        "context": "Language contributes according to the information it carries, independently of the control interface. In direct action inference, numerical states and action examples can be serialized for a language model, as in RoboPrompt~\\citep{yin2024roboprompt}; ICRT learns its sensorimotor interface without linguistic data~\\citep{fu2024icrt}. For a geometric archive, language can narrow the intended task before geometric matching resolves the motion, as in MT3~\\citep{dreczkowski2025mt3}. Command--program examples instead teach an executable mapping~\\citep{liang2022codeaspolicies}, while textual event memory preserves information missing from recent visual history~\\citep{torne2026mem}. These uses resolve task selection, action interpretation, and retention at different stages. The relevant comparison is what the text contributes to the decision, including whether it supplies a goal, a new convention, or a remembered outcome."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 393,
        "context": "Event memory addresses a different representation need: an earlier observation may establish that a button was pressed, even when the current scene no longer reveals that event. Perceptual retrieval and semantic event records preserve such evidence with different detail and processing costs~\\citep{shi2025memoryvla,sridhar2025memer,torne2026mem}. Recurrent designs compress visual history at frame or action-chunk timescales~\\citep{li2026rememvla,cherepanov2026muvla}; event-triggered storage retains selected raw keyframes~\\citep{yang2026eventvla}. MemBodied combines a fixed-size associative interaction state with an initial-scene anchor, preserving early evidence alongside later updates~\\citep{pala2026membodied}. ARMS addresses concurrent execution by asynchronously supplying perception, embodied state, and records of which arm acted and when~\\citep{yi2026arms}. These designs retain different temporal structure: a stable reference, accumulated events, or actor-specific action history. Their deployed memory updates change the evidence read by a trained policy. HIRE retains ordered wrench traces to distinguish visually aliased interaction states, coupling this history-conditioned action inference to a faster contact executor~\\citep{arxiv260930828}. Its shuffled-history comparison tests whether temporal order, rather than force availability alone, supplies the missing state evidence."
      },
      {
        "file": "sections/04-data.tex",
        "line": 22,
        "context": "Language can accompany every acquisition source. Instructions specify constraints, command--program examples establish conventions, corrections revise decisions, and summaries retain earlier events. Code as Policies, DROC, and MEM illustrate the latter three roles~\\citep{liang2022codeaspolicies,zha2023droc,torne2026mem}. Records should preserve each statement's source, time, and referent: a teacher's requested change and a model's interpretation of an \\mbox{event carry different evidence.}"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 92,
        "context": "Supplied teaching and retained history require different interventions. Changing an example with the checkpoint, scene, and executor fixed tests whether its task requirement affects behavior; video-conditioned policies and predictive interfaces provide concrete settings for this comparison~\\citep{jain2024vid2robot,zhou2026zerowam}. Clearing history at a matched state instead tests access to earlier evidence. Dynamics-revealing transitions~\\citep{kumar2021rma,arxiv260923432} and remembered task events~\\citep{shi2025memoryvla,torne2026mem} resolve different unknowns. Memory-focused settings distinguish these requirements~\\citep{dai2026robomme,sun2026memobench}; evaluating the action selected under each history tests whether the recalled evidence is used appropriately. Counterfactual Memory Audit compares alternative histories that yield identical current inputs~\\citep{zhang2026cma}. It controls policy-sampling randomness and tests the resulting actions under both histories. This distinguishes an action change caused by memory from a justified choice and its physical benefit."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 38,
        "context": "MEM~\\citep{torne2026mem} & Recent views; semantic history & Recent and long-term \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 45,
    "key": "yin2026simplememvla",
    "title": "{SimpleMemVLA: A Simple but Effective Native-Video Memory for Vision-Language-Action Models}",
    "year": 2026,
    "first_public_date": "2026-09-02",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2609.05533",
    "source_url": "https://arxiv.org/abs/2609.05533",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 397,
        "context": "Past evidence and imagined futures answer different temporal questions. An observation window establishes what happened, as in SimpleMemVLA~\\citep{yin2026simplememvla}; combining retrieved events with imagined states, as in MemoryVLA++, adds what could happen next~\\citep{shi2026memoryvlapp}. Acquiring a new rule for what to remember poses a further generalization problem. In $\\mu$VLA, recurrence helps held-out tasks with familiar memory requirements but yields little improvement when the required memory structure changes~\\citep{cherepanov2026muvla}. The distinction is between recalling evidence under a learned rule and inferring which evidence an unfamiliar task makes relevant."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 147,
        "context": "During execution, the relevant delay runs from informative feedback to the affected command. Model inference time, command rate, and servo frequency describe different parts of this interval. Cached demonstration features can be reused, while a new contact observation must reach control before the corresponding motion is committed. SimpleMemVLA reports latency falling from 1.02 to 0.68 seconds with identical outputs through scheduling and shared-prefix processing \\citep{yin2026simplememvla}. This scheduling gain reduces response delay while preserving the decision itself. State-dependent steering tests such as ReSteer make the arrival point \\mbox{of feedback explicit \\citep{arxiv260317300}.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 43,
        "context": "SimpleMemVLA~\\citep{yin2026simplememvla} & Timestamped video window & Resample per decision \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 46,
    "key": "zha2023droc",
    "title": "{Distilling and Retrieving Generalizable Knowledge for Robot Manipulation via Language Corrections}",
    "year": 2023,
    "first_public_date": "2023-11-17",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2311.10678",
    "source_url": "https://arxiv.org/abs/2311.10678",
    "bibliography_year": 2023,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. A frozen LLM interprets language corrections, stores reusable knowledge and retrieves it to revise plans and skill calls. Distillation here produces textual memory, not neural-weight training.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 494,
        "context": "Reuse asks which part of a successful repair remains valid later. Constraints attached to plan or code revisions preserve its scope~\\citep{zha2023droc}; causal annotations explain its effect~\\citep{sarch2024ical}; distilled rules and code patterns support later synthesis~\\citep{chen2026architect}. Attribution determines the appropriate change: failure to follow valid guidance calls for execution repair, while a defective skill may require revising guidance or code~\\citep{ju2026embodiskill}. Retaining the cause helps avoid inappropriate reuse."
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 35,
        "context": "\\rowcolor{black!3}DROC~\\citep{zha2023droc} & H,F & L & Retrieve / Parse & Program & Invoke\\\\"
      },
      {
        "file": "tables/context-memory-summary.tex",
        "line": 10,
        "context": "Task specification & Plate-first order; corrections and relational programs~\\citep{zha2023droc,arxiv260930249} & A new task or correction \\\\"
      },
      {
        "file": "tables/external-knowledge-summary.tex",
        "line": 12,
        "context": "Reusable guidance & Corrections; constraints; patterns & DROC~\\citep{zha2023droc}; ASPIRE~\\citep{lu2026aspire}; ARCHITECT~\\citep{chen2026architect}; WAA~\\citep{zhang2026waa} \\\\"
      },
      {
        "file": "sections/04-data.tex",
        "line": 22,
        "context": "Language can accompany every acquisition source. Instructions specify constraints, command--program examples establish conventions, corrections revise decisions, and summaries retain earlier events. Code as Policies, DROC, and MEM illustrate the latter three roles~\\citep{liang2022codeaspolicies,zha2023droc,torne2026mem}. Records should preserve each statement's source, time, and referent: a teacher's requested change and a model's interpretation of an \\mbox{event carry different evidence.}"
      },
      {
        "file": "sections/09-landscape.tex",
        "line": 75,
        "context": "Different lessons require different reset rules. Language-correction memory retains task constraints, whereas action--effect history retains physical response~\\citep{zha2023droc,chen2026zeva}. A workcell reset clears completed-step memory; a changed connector or tool can invalidate a response estimate while leaving the assembly order intact. For a jammed connector, an adjustment justified by measured resistance should not be reused when misalignment is the cause. Retaining the observation, intervention, and outcome allows later attempts to reassess that condition instead of replaying the repair unconditionally."
      },
      {
        "file": "tables/recovery.tex",
        "line": 17,
        "context": "DROC~\\citep{zha2023droc} & Retrieved language corrections & Plan; skill calls \\\\"
      },
      {
        "file": "sections/05-applications.tex",
        "line": 26,
        "context": "Personalized behavior adds persistent conventions to task specification. Language corrections can retain user preferences and guide subsequent plans~\\citep{zha2023droc,li2025iclhf}. A request to place objects quietly should govern later placements, whereas a correction to one object's location need not. Such applications require both an acceptable endpoint and adherence to the user's continuing constraint."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 98,
        "context": "Artifact ablations distinguish a retained lesson from an expanded execution repertoire. Withholding guidance tests whether acquired knowledge improves fresh inference, as motivated by correction memory and repair guidance~\\citep{zha2023droc,lu2026aspire}. Restoring the pre-acquisition library instead tests newly acquired routines while preserving the original skills~\\citep{tziafas2024lrll,arxiv260619419}. A geometric archive can be treated similarly~\\citep{dreczkowski2025mt3}. Fresh task instances, the base executor, and attempt budgets are held fixed so that the contrast concerns reuse rather than additional opportunities to solve the task. Table~\\ref{tab:agentic-mechanisms} identifies the artifact associated with each branch."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 106,
        "context": "\\caption{Testing the use of a learned ordering constraint. (a) Feedback establishes that the drawer must be opened before grasping the object. (b,c) Conceptual illustrations contrast following that order with premature grasping on repeated and new instances. Panel (a) follows the DROC example~\\citep{zha2023droc}; panels (b,c) propose candidate outcomes for retention tests. Success and further human corrections provide the readouts.}"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 113,
        "context": "Figure~\\ref{fig:adaptation-sources} separates acquisition, retention, and transfer through a drawer-placement example. In the recorded episode, the robot initially reaches for scissors; human feedback establishes that it must open the drawer first~\\citep{zha2023droc}. Panel (a) identifies the acquired ordering constraint. Panels (b,c) propose comparing access to that constraint with its removal: repeating the task tests retention, while replacing the object and drawer tests transfer. The illustrated continuations make the predicted effect observable before completion---opening first versus premature grasping. Repeated trials measuring success and further human corrections would establish whether that difference improves execution."
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 56,
        "context": "Panel (b) changes the destination to tray B before placement, retaining the order and quantities. DROC's language guidance, RACER's corrective supervision, and RoboTTT's separation of failed context from corrective targets offer components for learning such revisions~\\citep{zha2023droc,dai2024racer,jiang2026robottt}. Training should reward the targeted change together with unaffected requirements. Varying correction timing, scope, and precedence then tests \\emph{revision complexity}: reaching tray B while losing the taught count is an overbroad revision. Intervening tasks test whether the revised procedure remains available later."
      },
      {
        "file": "sections/12-image-sources.tex",
        "line": 4,
        "context": "Method imagery comes from Vid2Robot, SemAnCorr, Zero-WAM, and UniSkill~\\citep{jain2024vid2robot,dong2026semancorr,zhou2026zerowam,kim2025uniskill}. Additional examples come from ICRT, MemoryVLA, WAM-TTT, DROC, MT3, and CorrectVLA~\\citep{fu2024icrt,shi2025memoryvla,arxiv260706988,zha2023droc,dreczkowski2025mt3,arxiv260829967}; research examples use VIMA, Instant Policy, and HoloAssist~\\citep{jiang2022vima,vosylius2024instantpolicy,holoassist2023}. Acquisition examples use DROID, UMI, Ego2Robot, and MimicGen~\\citep{khazatsky2024droid,chi2024umi,wang2026ego2robot,mandlekar2023mimicgen}. Other recordings come from Galaxea Open-World~\\citep{galaxea2025}, LIBERO-PRO~\\citep{zhou2025liberopro}, \\href{https://github.com/cheng-haha/GPT-Policy-Eval/blob/main/assets/hidden-goal.gif}{GPT-Policy}~\\citep{cheng2026gptpolicyeval}, and \\href{https://huggingface.co/datasets/dannyXSC/HumanAndRobot}{HumanAndRobot}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 46,
        "context": " & S & 9 & \\citep{xu2023xskill,zha2023droc,liu2023reflect,ren2023knowno,tang2023saytap,chang2023awda,huang2023voxposer,wang2023mimicplay,chen2023a2nav} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 51,
        "context": "DROC~\\citep{zha2023droc} & Distilled correction knowledge & Feedback update; retrieval \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 34,
        "context": "DROC~\\citep{zha2023droc} & $\\bullet$ & $\\bullet$ & -- & $\\bullet$ & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 47,
    "key": "lu2026aspire",
    "title": "{ASPIRE: Agentic /Skills Discovery for Robotics}",
    "year": 2026,
    "first_public_date": "2026-06-30",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2607.00272",
    "source_url": "https://arxiv.org/abs/2607.00272",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. Interaction traces condition program repair and reusable guidance. Count the fixed-model manipulation branch; distinguish held-out simulation transfer from further real-robot debugging.",
    "citation_locations": [
      {
        "file": "sections/01-introduction.tex",
        "line": 15,
        "context": "Context use depends on the relationships learned during training. GPT-3 demonstrated few-shot performance after autoregressive pretraining~\\citep{brown2020fewshot}; controlled studies identify distributional conditions that promote using examples~\\citep{chan2022distribution}. For robots, the critical relationship links earlier teaching or interaction to the later action it changes. Retaining a correction can extend that relationship across attempts~\\citep{lu2026aspire,wang2026shaper}, provided its conditions remain valid. Broader motor competence, more informative teaching, and selective experience reuse therefore address different limits of adaptation."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 27,
        "context": "Automated practice~\\citep{sharma2023medal,bousmalis2023robocat}, reward and experiment design~\\citep{ma2023eureka,ma2024dreureka,xiao2026enpire}, and retained guidance~\\citep{lu2026aspire,wang2026shaper} support a further objective: physical recursive self-improvement (S5), in which experience improves how the next task is learned. Collective knowledge evolution (S6) extends this learning cycle to a group of robots. Its premise is that an execution contains knowledge another body can use, even when the original motion cannot be copied. Shared progress and skill representations preserve what should be accomplished~\\citep{zakka2021xirl,xu2023xskill,kim2025uniskill}; pooled policy learning supplies competence across sensing and action spaces~\\citep{oxe2023,doshi2024crossformer}; morphology-aware transfer changes the physical realization~\\citep{liu2022revolver,gupta2026kinematic}. These are complementary foundations for exchanging demonstrations and corrections. Whether such exchanges improve the group's subsequent learning is the S6 research objective in Figure~\\ref{fig:cover}."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 500,
        "context": "Autonomous trials can supply the evidence previously provided by a teacher's correction, but the retained object determines what later tasks gain. Rewriting a controller improves the current solution~\\citep{kumar2026aor}; task-agnostic play can accumulate code skills and failure records for later use~\\citep{arxiv260619419}. Distilling a validated repair into a failure signature, applicability condition, and strategy instead retains guidance for constructing a future solution~\\citep{lu2026aspire}. These routes share outcome-driven acquisition while transferring different knowledge: a specific implementation, a callable operation, or a rule for choosing a repair."
      },
      {
        "file": "tables/external-knowledge-summary.tex",
        "line": 12,
        "context": "Reusable guidance & Corrections; constraints; patterns & DROC~\\citep{zha2023droc}; ASPIRE~\\citep{lu2026aspire}; ARCHITECT~\\citep{chen2026architect}; WAA~\\citep{zhang2026waa} \\\\"
      },
      {
        "file": "sections/04-data.tex",
        "line": 265,
        "context": "The source of a correction determines what can be learned about its applicability. Synthetic perturbations, intervention in predicted rollouts, and planner-guided exploration expose different failure continuations~\\citep{arxiv260313528,arxiv260421741,arxiv260819891}. Learning from intervention and autonomous outcomes can use these records without imitating every action~\\citep{arxiv251114759}. For contextual learning, the record must retain the relation among the failed action, the corrective change, and its consequence. Action-level arguments and return values make that relation more specific than a task-level failure flag, as ASPIRE illustrates~\\citep{lu2026aspire}. Richer failure records are useful when they help distinguish the causes a later correction must address."
      },
      {
        "file": "sections/05-applications.tex",
        "line": 135,
        "context": "Outcome-driven reuse changes what is retained. ASPIRE preserves repair guidance~\\citep{lu2026aspire}; ENPIRE can revise a control program or train a policy~\\citep{xiao2026enpire}. Prompt preparation, physical trials, and training incur different changeover costs. Their value depends on whether the change requires another procedure, correction of a recurring failure, or a motion outside existing competence. The next chapter evaluates these contributions to task acquisition and reuse."
      },
      {
        "file": "tables/industrial-teaching.tex",
        "line": 19,
        "context": "ASPIRE~\\citep{lu2026aspire} & Task; execution traces & Diagnose; repair & Repair guidance\\\\"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 98,
        "context": "Artifact ablations distinguish a retained lesson from an expanded execution repertoire. Withholding guidance tests whether acquired knowledge improves fresh inference, as motivated by correction memory and repair guidance~\\citep{zha2023droc,lu2026aspire}. Restoring the pre-acquisition library instead tests newly acquired routines while preserving the original skills~\\citep{tziafas2024lrll,arxiv260619419}. A geometric archive can be treated similarly~\\citep{dreczkowski2025mt3}. Fresh task instances, the base executor, and attempt budgets are held fixed so that the contrast concerns reuse rather than additional opportunities to solve the task. Table~\\ref{tab:agentic-mechanisms} identifies the artifact associated with each branch."
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 112,
        "context": "Retained guidance and context-building code can improve selection or interpretation of future evidence~\\citep{lu2026aspire,wang2026shaper}. Autonomous practice can improve resetting, execution, or a successor policy~\\citep{sharma2023medal,bousmalis2023robocat}. RoboRSI's successive skill revisions exemplify repertoire growth; its release-level cumulative coverage records tasks solved at least once~\\citep{noematrix2026roborsi}. REVOLVE updates two distinct components: failure and correction records retrain the manipulation policy, while mismatch memory refines the supervising agent's judgments~\\citep{arxiv260914633}. Selective resets and successor comparisons attribute gains to the retained solution, control, or supervision."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 42,
        "context": "ASPIRE~\\citep{lu2026aspire} & -- & $\\bullet$ & -- & $\\bullet$ & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 48,
    "key": "chen2026architect",
    "title": "{A Few Words Go a Long Way: Language Guided Robot Policy Synthesis}",
    "year": 2026,
    "first_public_date": "2026-07-26",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2607.23784",
    "source_url": "https://arxiv.org/abs/2607.23784",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. A frozen coding model uses corrections and execution traces to revise programs and retain rules/code patterns. Related-task transfer tests the acquired library without new correction.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 494,
        "context": "Reuse asks which part of a successful repair remains valid later. Constraints attached to plan or code revisions preserve its scope~\\citep{zha2023droc}; causal annotations explain its effect~\\citep{sarch2024ical}; distilled rules and code patterns support later synthesis~\\citep{chen2026architect}. Attribution determines the appropriate change: failure to follow valid guidance calls for execution repair, while a defective skill may require revising guidance or code~\\citep{ju2026embodiskill}. Retaining the cause helps avoid inappropriate reuse."
      },
      {
        "file": "tables/external-knowledge-summary.tex",
        "line": 12,
        "context": "Reusable guidance & Corrections; constraints; patterns & DROC~\\citep{zha2023droc}; ASPIRE~\\citep{lu2026aspire}; ARCHITECT~\\citep{chen2026architect}; WAA~\\citep{zhang2026waa} \\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 43,
        "context": "ARCHITECT~\\citep{chen2026architect} & -- & $\\bullet$ & -- & $\\bullet$ & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 49,
    "key": "wang2026shaper",
    "title": "{Self-Evolving Embodied Agents via Skill-Harness Evolution}",
    "year": 2026,
    "first_public_date": "2026-08-11",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.11350",
    "source_url": "https://arxiv.org/abs/2608.11350",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. Rollout feedback revises textual skills and context-construction code while planner and executor neural weights stay fixed. Count the VLABench branch: textual subgoals are delegated to a separate frozen VLA executor.",
    "citation_locations": [
      {
        "file": "sections/01-introduction.tex",
        "line": 15,
        "context": "Context use depends on the relationships learned during training. GPT-3 demonstrated few-shot performance after autoregressive pretraining~\\citep{brown2020fewshot}; controlled studies identify distributional conditions that promote using examples~\\citep{chan2022distribution}. For robots, the critical relationship links earlier teaching or interaction to the later action it changes. Retaining a correction can extend that relationship across attempts~\\citep{lu2026aspire,wang2026shaper}, provided its conditions remain valid. Broader motor competence, more informative teaching, and selective experience reuse therefore address different limits of adaptation."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 27,
        "context": "Automated practice~\\citep{sharma2023medal,bousmalis2023robocat}, reward and experiment design~\\citep{ma2023eureka,ma2024dreureka,xiao2026enpire}, and retained guidance~\\citep{lu2026aspire,wang2026shaper} support a further objective: physical recursive self-improvement (S5), in which experience improves how the next task is learned. Collective knowledge evolution (S6) extends this learning cycle to a group of robots. Its premise is that an execution contains knowledge another body can use, even when the original motion cannot be copied. Shared progress and skill representations preserve what should be accomplished~\\citep{zakka2021xirl,xu2023xskill,kim2025uniskill}; pooled policy learning supplies competence across sensing and action spaces~\\citep{oxe2023,doshi2024crossformer}; morphology-aware transfer changes the physical realization~\\citep{liu2022revolver,gupta2026kinematic}. These are complementary foundations for exchanging demonstrations and corrections. Whether such exchanges improve the group's subsequent learning is the S6 research objective in Figure~\\ref{fig:cover}."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 511,
        "context": "Repeated failures in evidence selection or verification motivate adapting the surrounding inference procedure. Revising history-selection code changes what the planner can see; revising a critic or recovery tool changes how execution is checked and corrected. SHAPER targets procedural guidance and context construction with the planner and executor fixed~\\citep{wang2026shaper}; Zetta targets critics, recovery tools, and governance around a frozen policy~\\citep{arxiv260816590}. RACaP jointly evolves Policy APIs, the ReAct harness, and experience memory before freezing the resulting system for deployment~\\citep{li2026racap}. This separates two timescales: external-artifact revision improves the available interface, whereas runtime context selects how the current task uses it."
      },
      {
        "file": "tables/external-knowledge-summary.tex",
        "line": 16,
        "context": "Execution oversight & Context; verification; intervention & SHAPER~\\citep{wang2026shaper}; Zetta~\\citep{arxiv260816590} \\\\"
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 112,
        "context": "Retained guidance and context-building code can improve selection or interpretation of future evidence~\\citep{lu2026aspire,wang2026shaper}. Autonomous practice can improve resetting, execution, or a successor policy~\\citep{sharma2023medal,bousmalis2023robocat}. RoboRSI's successive skill revisions exemplify repertoire growth; its release-level cumulative coverage records tasks solved at least once~\\citep{noematrix2026roborsi}. REVOLVE updates two distinct components: failure and correction records retrain the manipulation policy, while mismatch memory refines the supervising agent's judgments~\\citep{arxiv260914633}. Selective resets and successor comparisons attribute gains to the retained solution, control, or supervision."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 49,
        "context": "SHAPER~\\citep{wang2026shaper} & -- & $\\bullet$ & -- & -- & $\\bullet$ \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 50,
    "key": "tziafas2024lrll",
    "title": "{Lifelong Robot Library Learning: Bootstrapping Composable and Generalizable Skills for Embodied Control with Language Models}",
    "year": 2024,
    "first_public_date": "2024-06-26",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2406.18746",
    "source_url": "https://arxiv.org/abs/2406.18746",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. Demonstration and exploration records condition a fixed LLM; abstraction changes a reusable function library and example memory. Count the robot manipulation branch, not neural training.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 498,
        "context": "Executable reuse makes recurring behavior callable. Function synthesis supplies missing operations~\\citep{liang2022codeaspolicies}; program clustering and human feedback refine reusable candidates~\\citep{tziafas2024lrll,arxiv250918597}. Video-grounded retrieval supplies implementation details such as contacts and target poses~\\citep{xie2026uniskillrepo}, while repeated successful code can enter a library~\\citep{arxiv260322435}. Transfer then depends on scene-specific arguments and valid execution preconditions."
      },
      {
        "file": "tables/external-knowledge-summary.tex",
        "line": 14,
        "context": "Executable repertoire & Callable skills; composition & LRLL~\\citep{tziafas2024lrll}; RATs~\\citep{arxiv260619419}; RoboRSI~\\citep{noematrix2026roborsi} \\\\"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 98,
        "context": "Artifact ablations distinguish a retained lesson from an expanded execution repertoire. Withholding guidance tests whether acquired knowledge improves fresh inference, as motivated by correction memory and repair guidance~\\citep{zha2023droc,lu2026aspire}. Restoring the pre-acquisition library instead tests newly acquired routines while preserving the original skills~\\citep{tziafas2024lrll,arxiv260619419}. A geometric archive can be treated similarly~\\citep{dreczkowski2025mt3}. Fresh task instances, the base executor, and attempt budgets are held fixed so that the contrast concerns reuse rather than additional opportunities to solve the task. Table~\\ref{tab:agentic-mechanisms} identifies the artifact associated with each branch."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 50,
        "context": " & S & 11 & \\citep{tziafas2024lrll,ahn2024autort,dai2024racer,liang2024lmpc,zhu2024orion,singh2024malmm,curtis2025proc3s,sarch2024ical,liang2024introplan,buoso2024select2plan,elnoor2024vlmgronav} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 36,
        "context": "LRLL~\\citep{tziafas2024lrll} & -- & -- & $\\bullet$ & $\\bullet$ & $\\bullet$ \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 51,
    "key": "arxiv250918597",
    "title": "{Growing with Your Embodied Agent: A Human-in-the-Loop Lifelong Code Generation Framework for Long-Horizon Manipulation Skills}",
    "year": 2025,
    "first_public_date": "2025-09-23",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date, verified 2026-09-20",
    "date_source_url": "https://arxiv.org/abs/2509.18597",
    "source_url": "https://arxiv.org/abs/2509.18597",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "LYRA retains human-guided code refinements and retrieves instruction–code examples and reusable function interfaces.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 498,
        "context": "Executable reuse makes recurring behavior callable. Function synthesis supplies missing operations~\\citep{liang2022codeaspolicies}; program clustering and human feedback refine reusable candidates~\\citep{tziafas2024lrll,arxiv250918597}. Video-grounded retrieval supplies implementation details such as contacts and target poses~\\citep{xie2026uniskillrepo}, while repeated successful code can enter a library~\\citep{arxiv260322435}. Transfer then depends on scene-specific arguments and valid execution preconditions."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 55,
        "context": " & S & 5 & \\citep{merwe2025icpi,kim2025uniskill,arxiv250918597,jain2025transitions,li2025iclhf} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 37,
        "context": "LYRA~\\citep{arxiv250918597} & -- & -- & $\\bullet$ & $\\bullet$ & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 52,
    "key": "arxiv260619419",
    "title": "{Playful Agentic Robot Learning}",
    "year": 2026,
    "first_public_date": "2026-06-17",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2606.19419",
    "source_url": "https://arxiv.org/abs/2606.19419",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. Task-agnostic play produces executable skills and failure memory consumed by a frozen coding agent at test. A fixed-executor library intervention and retry-budget control assess its contribution.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 500,
        "context": "Autonomous trials can supply the evidence previously provided by a teacher's correction, but the retained object determines what later tasks gain. Rewriting a controller improves the current solution~\\citep{kumar2026aor}; task-agnostic play can accumulate code skills and failure records for later use~\\citep{arxiv260619419}. Distilling a validated repair into a failure signature, applicability condition, and strategy instead retains guidance for constructing a future solution~\\citep{lu2026aspire}. These routes share outcome-driven acquisition while transferring different knowledge: a specific implementation, a callable operation, or a rule for choosing a repair."
      },
      {
        "file": "tables/external-knowledge-summary.tex",
        "line": 14,
        "context": "Executable repertoire & Callable skills; composition & LRLL~\\citep{tziafas2024lrll}; RATs~\\citep{arxiv260619419}; RoboRSI~\\citep{noematrix2026roborsi} \\\\"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 98,
        "context": "Artifact ablations distinguish a retained lesson from an expanded execution repertoire. Withholding guidance tests whether acquired knowledge improves fresh inference, as motivated by correction memory and repair guidance~\\citep{zha2023droc,lu2026aspire}. Restoring the pre-acquisition library instead tests newly acquired routines while preserving the original skills~\\citep{tziafas2024lrll,arxiv260619419}. A geometric archive can be treated similarly~\\citep{dreczkowski2025mt3}. Fresh task instances, the base executor, and attempt budgets are held fixed so that the contrast concerns reuse rather than additional opportunities to solve the task. Table~\\ref{tab:agentic-mechanisms} identifies the artifact associated with each branch."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 117,
        "context": "Acquiring an artifact consumes experience before it can save experience. Separating play from downstream testing and comparing against additional retries, as in RATs, exposes this trade-off~\\citep{arxiv260619419}. Separating synthesis feedback from fresh validation serves the same purpose for program and oversight revision~\\citep{kumar2026aor,arxiv260816590}. A successful acquisition trial establishes that a candidate worked once; a retention benefit on later instances establishes useful reuse. Relating that gain to the trials and corrections spent acquiring it determines whether the retained knowledge reduces total learning effort."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 40,
        "context": "RATs~\\citep{arxiv260619419} & $\\bullet$ & $\\bullet$ & $\\bullet$ & $\\bullet$ & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 53,
    "key": "arxiv260817209",
    "title": "{Teach and Grow: An Agent-Centered Architecture for General Robot Learning}",
    "year": 2026,
    "first_public_date": "2026-08-17",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.17209",
    "source_url": "https://arxiv.org/abs/2608.17209",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. Acquired blocks change the structured execution vocabulary used by the frozen agent. Code only the reported compact library-transfer pilot; deterministic visual decomposition and a proposed lifetime law do not establish general neural induction or measured scaling.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 504,
        "context": "Separating semantic effects from geometric realization supports reuse across scenes. Teach and Grow's Skill Blocks specify effects, scope, executors, verification, and recovery~\\citep{arxiv260817209}. Its simulation pilot evaluates local library additions with deterministic decomposition and a fixed executor; agent-based induction and Experience Memory updates remain proposed. The evaluated contribution expands a repertoire, while the proposed extension would learn how to build it."
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 29,
        "context": "The acquisition routes in Section~\\ref{sec:icl-acquisition-routes} motivate a testable hypothesis: coverage of task relations and coverage of executable motions make distinct contributions to contextual transfer. Broad pretraining may support unfamiliar requirements, while grounded pairs establish precise action correspondence. Varying pretraining scale and explicit pairing independently, with the executor and task information fixed, would test their contributions. Motion coverage, relation diversity, interaction experience, and model size are distinct factors; agentic systems also expose library size and acquisition cost~\\citep{arxiv260817209}. Relation-level outcomes and continuous errors are needed alongside all-steps success, because thresholded metrics can make \\mbox{smooth component gains appear abrupt~\\citep{schaeffer2023mirage}.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 44,
        "context": "Teach and Grow (pilot)~\\citep{arxiv260817209} & -- & -- & $\\bullet$ & -- & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 54,
    "key": "patel2026bpp",
    "title": "{Behavior Prompting Policy: Demonstrations as Prompts for Manipulation}",
    "year": 2026,
    "first_public_date": "2026-06-29",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2606.30457",
    "source_url": "https://arxiv.org/abs/2606.30457",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Behavior demonstrations condition an action policy without test-task fine-tuning.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 107,
        "context": "Generalist systems expose different teaching representations. BPP and GEN-1.5 accept sensorimotor prompts~\\citep{patel2026bpp,generalist2026gen15}; S1 accepts video prompts~\\citep{skild2026s1}. The GLOW technical report~\\citep{knowin2026glow} describes a Skill Demo Encoder that converts one human video into reusable skill context. A fixed-weight autoregressive model combines it with current observations, language, robot state, and history to generate end-effector actions. Its teaching pathway belongs to context-conditioned policies (Figures~\\ref{fig:complete-chain} and~\\ref{fig:design-dimensions}); Harness manages tools and feedback, while KnowinWorld supplies candidate rollouts. The primary family follows the teaching-to-action pathway, with prediction and tool management providing complementary support."
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 27,
        "context": "BPP~\\citep{patel2026bpp} & D & S & Encode & Actions & Decode\\\\"
      },
      {
        "file": "sections/04-data.tex",
        "line": 95,
        "context": "The shared specification $\\psi$ determines the granularity of teaching. Pairing all executions labeled ``put the object away'' can preserve a destination while discarding grasp or route preferences. BPP makes this dependence explicit in its task-grouped demonstrations \\citep{patel2026bpp}. The pairing rule must retain the distinction the deployment example is expected to convey. For cross-object transfer (Section~\\ref{sec:context-mechanisms}), support and query can change the manipulated object, the receiver, or both while preserving the same requirement. Conversely, retaining comparable objects while varying the required relation makes the support informative. Together, these pairings separate task meaning from object identity and provide examples of which substitutions preserve the intended function."
      },
      {
        "file": "sections/04-data.tex",
        "line": 108,
        "context": "\\caption{Task diversity and prompting affect transfer differently. (a) BPP drawing error with 10,000 demonstrations, averaged over three seeds~\\citep{patel2026bpp}. (b,c) S1 compares demonstration and language prompting on seen and unseen tasks; its cumulative per-step success measure includes human recovery interventions~\\citep{skild2026s1}.}"
      },
      {
        "file": "sections/04-data.tex",
        "line": 118,
        "context": "The evidence distinguishes behavioral diversity from visual variety. ICRT's selected DROID-only training condition fails its test tasks, whereas its multi-task scenes require different actions from similar initial observations \\citep{fu2024icrt}. BPP supplies a controlled allocation comparison: with 10,000 drawing demonstrations, mean Chamfer error is 9.5 pixels for 500 tasks with 20 demonstrations each, 5.1 for 1,000 tasks with ten each, and 3.4 for 2,000 tasks with five each (Figure~\\ref{fig:data-scaling}a). Its less diverse folding setting can instead favor language conditioning \\citep{patel2026bpp}. Demo-JEPA separately varies task classes and trajectories per task \\citep{he2026demojepa}. Across these studies, useful diversity adds decisions that an example must resolve, supported by enough executions to learn the relationship."
      },
      {
        "file": "sections/05-applications.tex",
        "line": 14,
        "context": "The value of a demonstration depends on what the user needs to specify. A final drawing leaves stroke order, direction, and tool approach unresolved; BPP's DrawAnything study connects broader drawing-task diversity to better demonstration-conditioned generalization \\citep{patel2026bpp}. In its three-task laundry study, language is more reliable than behavior demonstrations, with some demonstration-conditioned failures executing the wrong fold. These contrasting settings identify an application condition: video is especially useful when it communicates a choice that a short task label or goal image leaves open. A goal image can specify the task when only a visible endpoint matters; a demonstration additionally conveys a required path or order."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 74,
        "context": "The first group shows why evidence quantity and usefulness must be separated. ICRT's training-data comparison links context use to task alternatives within a scene; LMAct shows that adding expert episodes alone often yields little benefit~\\citep{fu2024icrt,ruoss2025lmact}. BPP's drawing comparison favors demonstrations that specify a trajectory, whereas Show-Harness's action-convention comparison exposes information needed to ground unfamiliar commands~\\citep{patel2026bpp,chen2026showharness}. NOLO\\textquotesingle{}s context-removal comparison extends this analysis to scene previews~\\citep{zhou2024nolo}. Together, these results connect improvement to the \\mbox{information supplied by context.}"
      },
      {
        "file": "tables/reported-evidence.tex",
        "line": 12,
        "context": "BPP~\\citep{patel2026bpp} & Prompt & Goal image $\\to$ demo & Fidelity $\\uparrow$ (qual.) & Unseen drawings; matched start\\\\"
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 27,
        "context": "Table~\\ref{tab:transfer-levels} distinguishes selecting a familiar task, composing known relations, and inferring a new rule. An example can identify a routine without teaching a new relation: demonstration benefits under incorrect labels in some NLP settings expose the role of task-format recognition~\\citep{min2022demonstrations}. Conversely, function-learning studies show inference of unseen functions, and controlled regression connects task diversity to more general learning behavior~\\citep{garg2022functions,raventos2023diversity}. The illustrative robotic tests keep available objects and motor skills fixed while varying what teaching must establish: a familiar bin choice, a new composition of known constraints, or a size-to-slot mapping from a family excluded during training. Rule inference requires enough examples to distinguish the candidate mappings. BPP's continuous drawing tasks and the Imitator Game's functional substitutions provide concrete task variations from which to design these tests~\\citep{patel2026bpp,zhou2026imitator}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 55,
    "key": "ding2026contextflow",
    "title": "{ContextFlow: In-Context Flow Matching for Robot Manipulation}",
    "year": 2026,
    "first_public_date": "2026-09-06",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2609.06852v1",
    "source_url": "https://arxiv.org/abs/2609.06852v1",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Robot demonstrations containing images, proprioception and actions condition flow-matching prediction of continuous action chunks. Inference on a new task changes demonstration context, not learned neural parameters, and does not maintain a separate plan for an executor. This paper is distinct from the ContextFlow namesake arXiv:2605.19314.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 84,
        "context": "The context representation determines which distinctions action generation can recover. RGB retains appearance and temporal evidence but leaves motion implicit; compatible sensorimotor records expose the action itself. Keypoints and spatial graphs supply correspondence before generation~\\citep{dipalo2024keypoint,vosylius2024instantpolicy}, reducing the need to infer task geometry from appearance. Motion latents pursue a different compression: cross-domain decoding ties human and robot movement together~\\citep{chen2025vivla}, while hierarchical tokens separate persistent demonstration structure from finer execution decisions~\\citep{huang2026mint}. Continuous flow matching generates actions from encoded images, proprioception, and commands~\\citep{ding2026contextflow}. TP-Flow additionally extracts phase-level prototypes from support demonstrations and conditions both the initial flow prior and velocity field on them~\\citep{wang2026tpflow}. Episodic training teaches this dependence; deployment recomputes prototypes with fixed weights. Representation and generator are therefore coupled choices: richer action generation depends on preserving the taught distinction during context encoding."
      },
      {
        "file": "sections/04-data.tex",
        "line": 102,
        "context": "Explicit pairing makes the teaching--execution relationship part of the training unit. S1 supplies an in-context demonstration in its pretraining episodes~\\citep{skild2026s1}. GEN-1.5 instead reports next-action pretraining on randomly sampled continuous physical spans, without dedicated demonstration packing or an ICL-specific objective, and inserts sensorimotor examples as prompts at deployment~\\citep{generalist2026gen15}. A stream exposes earlier observations and actions without assigning them separate support and query roles. Both systems later accept task examples, acquired through different organizations of training experience. Action generation is a further choice: ContextFlow uses explicit robot support--query supervision with continuous flow matching~\\citep{ding2026contextflow}. The action loss and the organization of experience play different roles: one fits the action model, while the other links preceding evidence to subsequent behavior."
      },
      {
        "file": "sections/04-data.tex",
        "line": 272,
        "context": "Data construction must be matched by an interface through which teaching can change behavior. Three dependencies organize this integration: access to the evidence, preservation of its task distinction in the control intermediate, and an action encoding that can realize it. Access comes first. An observation-conditioned policy such as ACT needs an added context channel to distinguish procedures compatible with the same scene~\\citep{zhao2023act}. Language-conditioned policies expose goals and constraints~\\citep{kim2024openvla,black2024pi0}; goal images specify endpoints~\\citep{octo2024}; sequential demonstrations can supply order or contact preferences~\\citep{fu2024icrt,ding2026contextflow}. Adding an encoder provides access, while teaching-dependent targets establish use."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 57,
    "key": "oxe2023",
    "title": "{Open X-Embodiment: Robotic Learning Datasets and RT-X Models}",
    "year": 2023,
    "first_public_date": "2023-10-13",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2310.08864",
    "source_url": "https://arxiv.org/abs/2310.08864",
    "bibliography_year": 2023,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/01-introduction.tex",
        "line": 11,
        "context": "Broad pretraining supplies reusable perception and control~\\citep{kim2024openvla,black2024pi0,nvidia2025gr00t} from multi-task and multi-embodiment collections~\\citep{oxe2023,agibot2025}. Yet the current scene can leave several procedures feasible, conceal an earlier event, or reveal little about an unfamiliar material's response. These are information gaps that broader motor competence alone cannot resolve. Fine-tuning incorporates new evidence into weights; ICL makes it available at the decision. Cross-object transfer tests whether teaching remains useful after replacing either or both interacting objects~\\citep{simeonov2023rndf}. The task relation must survive while its physical realization changes."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 27,
        "context": "Automated practice~\\citep{sharma2023medal,bousmalis2023robocat}, reward and experiment design~\\citep{ma2023eureka,ma2024dreureka,xiao2026enpire}, and retained guidance~\\citep{lu2026aspire,wang2026shaper} support a further objective: physical recursive self-improvement (S5), in which experience improves how the next task is learned. Collective knowledge evolution (S6) extends this learning cycle to a group of robots. Its premise is that an execution contains knowledge another body can use, even when the original motion cannot be copied. Shared progress and skill representations preserve what should be accomplished~\\citep{zakka2021xirl,xu2023xskill,kim2025uniskill}; pooled policy learning supplies competence across sensing and action spaces~\\citep{oxe2023,doshi2024crossformer}; morphology-aware transfer changes the physical realization~\\citep{liu2022revolver,gupta2026kinematic}. These are complementary foundations for exchanging demonstrations and corrections. Whether such exchanges improve the group's subsequent learning is the S6 research objective in Figure~\\ref{fig:cover}."
      },
      {
        "file": "sections/04-data.tex",
        "line": 139,
        "context": "Motor coverage supplies reusable behavior before teaching can specialize it. Autonomous multi-task experience and shared demonstration collections addressed this need~\\citep{mtopt2021,bridge2021}; Bridge Data included 7,200 demonstrations across 71 tasks and ten environments. Later collections broadened scenes and embodiments~\\citep{walke2023bridge,oxe2023,khazatsky2024droid}. Contextual training additionally needs relationships between these executions that preserve what a new example should teach."
      },
      {
        "file": "sections/04-data.tex",
        "line": 146,
        "context": "Robot records become contextual supervision when a query execution is associated with an example of its intended procedure \\citep{oxe2023,khazatsky2024droid,agibot2025,walke2023bridge}. Cross-scene retrieval can locate candidate executions \\citep{bharadhwaj2023roboagent}, but matching must distinguish alternatives that begin in similar scenes."
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 126,
        "context": "Shared progress and skill representations preserve task content across appearances~\\citep{zakka2021xirl,xu2023xskill,kim2025uniskill}; multi-robot training supplies compatible competence~\\citep{oxe2023,doshi2024crossformer}; morphology interpolation and kinematic constraints support physical realization~\\citep{liu2022revolver,gupta2026kinematic}. Collective knowledge evolution adds a reciprocal loop: each execution helps revise knowledge another robot can use. Measuring transfer in both directions, with the teaching and practice required by each body, tests whether the exchange improves the group's subsequent learning."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 43,
        "context": "2023 & C & 6 & \\citep{oxe2023,bousmalis2023robocat,grigsby2023amago,bharadhwaj2023roboagent,zhao2023act,brohan2023rt2} \\\\"
      },
      {
        "file": "tables/data.tex",
        "line": 21,
        "context": "Open X-Emb.~\\citep{oxe2023} & Robot & Robot control & Robot action targets \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 61,
    "key": "galaxea2025",
    "title": "{Galaxea Open-World Dataset and G0 Dual-System VLA Model}",
    "year": 2025,
    "first_public_date": "2025-08-30",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2509.00576",
    "source_url": "https://arxiv.org/abs/2509.00576",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 143,
        "context": "Broader embodiment coverage makes shared task meaning and shared action meaning increasingly separate problems. Galaxea's common platform and subtask timing provide a comparatively consistent collection interface~\\citep{galaxea2025}; RoboMIND 2.0 and RoboCOIN broaden the range of platforms~\\citep{robomind2024,robomind2025v2,robocoin2025}. Procedural metadata identifies which executions teach the same requirement, while kinematic metadata describes how their realization differs. A cross-body pair needs both. This explains why adding embodiments can expand motor coverage while increasing the work needed to construct reliable contextual pairs."
      },
      {
        "file": "sections/04-data.tex",
        "line": 195,
        "context": "\\caption{Reported source duration across embodied collections and general-model pretraining~\\citep{khazatsky2024droid,galaxea2025,agibot2025,egodex2025,egoscale2026,xiaomi2026robotics1,openai2026astratraining}. Action-aligned recordings support grounded teaching episodes; broader audiovisual corpora supply knowledge across activities and domains. The contrast motivates comparing explicit context-use training with broader pretraining. Arrowheads denote lower bounds.}"
      },
      {
        "file": "sections/04-data.tex",
        "line": 274,
        "context": "The missing dependency determines which training records a method needs. Foundation policies supply perception and motor interfaces~\\citep{brohan2022rt1,brohan2023rt2,octo2024,kim2024openvla,hpt2024,liu2024rdt}, but the four families consume different task-specific intermediates: actions, geometric references, futures, or executable specifications. Subtask annotations and skill representations expose higher-level structure~\\citep{agibot2025,galaxea2025,robomind2025v2,kim2025uniskill}; phase-aligned examples connect that structure to a current decision~\\citep{yang2026icivla}. Direct supervision of an intermediate is one way to establish this connection. Joint training, pretrained interpretation, and geometric construction can also supply it. The requirement shared by the four interfaces is that the execution intermediate preserve the distinction selected by the evidence."
      },
      {
        "file": "sections/12-image-sources.tex",
        "line": 4,
        "context": "Method imagery comes from Vid2Robot, SemAnCorr, Zero-WAM, and UniSkill~\\citep{jain2024vid2robot,dong2026semancorr,zhou2026zerowam,kim2025uniskill}. Additional examples come from ICRT, MemoryVLA, WAM-TTT, DROC, MT3, and CorrectVLA~\\citep{fu2024icrt,shi2025memoryvla,arxiv260706988,zha2023droc,dreczkowski2025mt3,arxiv260829967}; research examples use VIMA, Instant Policy, and HoloAssist~\\citep{jiang2022vima,vosylius2024instantpolicy,holoassist2023}. Acquisition examples use DROID, UMI, Ego2Robot, and MimicGen~\\citep{khazatsky2024droid,chi2024umi,wang2026ego2robot,mandlekar2023mimicgen}. Other recordings come from Galaxea Open-World~\\citep{galaxea2025}, LIBERO-PRO~\\citep{zhou2025liberopro}, \\href{https://github.com/cheng-haha/GPT-Policy-Eval/blob/main/assets/hidden-goal.gif}{GPT-Policy}~\\citep{cheng2026gptpolicyeval}, and \\href{https://huggingface.co/datasets/dannyXSC/HumanAndRobot}{HumanAndRobot}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 52,
        "context": "2025 & C & 18 & \\citep{sridhar2025ricl,liu2025locoformer,shi2025memoryvla,sridhar2025memer,galaxea2025,nvidia2025gr00t,park2025demodiffusion,chen2025vivla,haldar2025pointpolicy,qu2025spatialvla,oh2025rip,torne2025ptp,shah2025mimicdroid,arxiv251114759,arxiv251222414,vuong2025actiontokenizer,arxiv250617811,wagenmaker2025exploration} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 76,
    "key": "ahn2024autort",
    "title": "{AutoRT: Embodied Foundation Models for Large Scale Orchestration of Robotic Agents}",
    "year": 2024,
    "first_public_date": "2024/01/23",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2401.12963",
    "source_url": "https://arxiv.org/abs/2401.12963",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "AutoRT uses scene understanding and language-model reasoning to propose tasks and orchestrate robot policy execution during data collection.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 236,
        "context": "Autonomous collection can increase experience while changing which situations the learner encounters. Task orchestration supplies new executions~\\citep{ahn2024autort}; learned reward and success signals can select experience for subsequent policy training~\\citep{ghasemipour2025selfimproving}. A contextual learner additionally needs the evidence that explains each selected continuation. Retaining its instruction, demonstration, or correction preserves a candidate teaching--execution pair. Contrasting pairs are needed to establish which behavior changes with that teaching. This links acquisition policy to the learning objective: selecting only successful motion favors motor competence, while preserving the preceding uncertainty and its resolution can train responsiveness to new evidence."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 50,
        "context": " & S & 11 & \\citep{tziafas2024lrll,ahn2024autort,dai2024racer,liang2024lmpc,zhu2024orion,singh2024malmm,curtis2025proc3s,sarch2024ical,liang2024introplan,buoso2024select2plan,elnoor2024vlmgronav} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 77,
    "key": "qian2026synthicl",
    "title": "{SynthICL: Scalable In-context Imitation Learning with Synthetic Data}",
    "year": 2026,
    "first_public_date": "2026-06-06",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2606.08154",
    "source_url": "https://arxiv.org/abs/2606.08154",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. A visual demonstration conditions a flow-matching action policy. The auxiliary subgoal-image head is disabled at deployment, so image prediction is not an inference-time control intermediate. Synthetic robot demonstration pairs are rendered without physics simulation.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 229,
        "context": "\\caption{Two roles of visual prediction: training (left) and deployment (right). Flames mark trainable modules; snowflakes mark fixed modules. (a) SynthICL trains the context layers and both heads, then removes the subgoal head; its frozen DINOv3 backbone is omitted~\\citep{qian2026synthicl}. (b) Zero-WAM trains the video and action branches, then freezes both and replaces recorded future video with generated video~\\citep{zhou2026zerowam}.}"
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 26,
        "context": "\\rowcolor{black!3}SynthICL~\\citep{qian2026synthicl} & D & V & Encode & Actions & Decode\\\\"
      },
      {
        "file": "sections/04-data.tex",
        "line": 250,
        "context": "Task-preserving synthesis needs both controlled variation and a criterion for what remains unchanged. Randomized human-arm renderings vary embodiment appearance~\\citep{bonardi2019humans}; geometric pseudo-demonstrations and waypoint renderings construct motion-correspondent pairs~\\citep{vosylius2024instantpolicy,qian2026synthicl}. Executing transformed segments in a simulator adds physical consequences and a success filter~\\citep{mandlekar2023mimicgen}. Environment generation and compilation of task semantics into costs and transition conditions broaden the available variations~\\citep{arxiv260509423,arxiv260831167}. These operations preserve different evidence. Rendering supplies correspondence, while executed validation tests realization under modeled dynamics; contextual supervision requires both to remain tied to the governing task specification."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 80,
    "key": "kedia2024rhyme",
    "title": "{One-Shot Imitation under Mismatched Execution}",
    "year": 2024,
    "first_public_date": "2024-09-10",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2409.06615",
    "source_url": "https://arxiv.org/abs/2409.06615",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. At deployment, the skill-alignment transformer recomputes a continuous demonstration-conditioned feature from current observations. This feature directly conditions diffusion action generation; it is not independently retained, advanced or executed as a task specification.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 82,
        "context": "Execution-dependent attention addresses the loss of phase information in a single task summary: each action can consult the relevant spatial and temporal evidence~\\citep{dasari2020tosil}. Cross-domain contrastive supervision makes that read more reliable when demonstration and query differ visually~\\citep{mandi2021mosaic}. Video cross-attention and causal sensorimotor sequences expose different evidence to the read, respectively visual progression and observations with recorded actions~\\citep{jain2024vid2robot,fu2024icrt}. Execution mismatch creates a further problem when frame similarity is misleading. RHyME constructs semantically compatible training videos through clip retrieval and composition, then uses learned alignment to condition its policy~\\citep{kedia2024rhyme}. These designs address complementary parts of correspondence: when to read, what to compare, and how training makes the comparison meaningful."
      },
      {
        "file": "sections/04-data.tex",
        "line": 241,
        "context": "Pair construction has a different criterion: the retrieved behavior must agree with the intended procedure. RHyME composes human clips for a recorded robot trajectory through sequence-level optimal transport \\citep{kedia2024rhyme}. Existing video replaces newly captured support, but constituent behaviors must occur in both collections, and clip boundaries can introduce pairing errors. During deployment, retrieval must additionally match current progress and motion compatibility. Retrieval-based ReCAP supplies state--action chunks to a frozen residual predictor \\citep{park2026recap}; expanding that archive changes runtime context through the mechanism in Section~\\ref{sec:methods}. Training selection, pair construction, and runtime retrieval therefore require different judgments of relevance."
      },
      {
        "file": "sections/09-landscape.tex",
        "line": 15,
        "context": "A transferable task reference must distinguish progress toward a goal from adherence to the taught procedure. Cross-view progress representations can align executions despite appearance or embodiment changes~\\citep{sermanet2017tcn,zakka2021xirl}; demonstration-conditioned skill inference selects which procedure that progress belongs to~\\citep{xu2023xskill,kedia2024rhyme}. Current observations must then establish whether its prerequisites occurred and its required contacts remain valid. Terminal appearance can conceal an incorrect order, so verification must use the relations supplied by teaching~\\citep{arxiv260518746}. This connects correspondence in Section~\\ref{sec:context-mechanisms} to recovery: a deviation is meaningful only relative to the procedure the robot was \\mbox{actually asked to follow.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 48,
        "context": "2024 & C & 16 & \\citep{fu2024icrt,jain2024vid2robot,dipalo2024keypoint,vosylius2024instantpolicy,kedia2024rhyme,kim2024openvla,black2024pi0,doshi2024crossformer,yin2024roboprompt,sridhar2024regent,fang2024kalm,elawady2024relic,octo2024,hpt2024,liu2024rdt,zhou2024nolo} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 84,
    "key": "liu2023reflect",
    "title": "{REFLECT: Summarizing Robot Experiences for Failure Explanation and Correction}",
    "year": 2023,
    "first_public_date": "2023-06-27",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2306.15724",
    "source_url": "https://arxiv.org/abs/2306.15724",
    "bibliography_year": 2023,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "REFLECT summarizes multisensory execution history and supplies failure explanations to a language-based correction planner.",
    "citation_locations": [
      {
        "file": "sections/09-landscape.tex",
        "line": 52,
        "context": "Diagnosis turns failure detection into a repair choice by identifying the likely cause. Multisensory diagnosis and learned failure knowledge organize clues to a stalled action~\\citep{liu2023reflect,duan2024aha}, but misalignment and an unseen obstruction can still require different interventions. Uncertainty about the intended task can be reduced by clarification and reasoning over alternative plans~\\citep{matsushima2020uncertainty,ren2023knowno,liang2024introplan}. Uncertainty about resistance instead requires sensing or interaction, including tactile evidence absent from RGB~\\citep{arxiv260825798}. The unresolved cause determines the information source: teaching clarifies intent, while sensed action effects reveal the resistance encountered by the robot."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 46,
        "context": " & S & 9 & \\citep{xu2023xskill,zha2023droc,liu2023reflect,ren2023knowno,tang2023saytap,chang2023awda,huang2023voxposer,wang2023mimicplay,chen2023a2nav} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 86,
    "key": "ren2023knowno",
    "title": "{Robots That Ask For Help: Uncertainty Alignment for Large Language Model Planners}",
    "year": 2023,
    "first_public_date": "2023-07-04",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2307.01928",
    "source_url": "https://arxiv.org/abs/2307.01928",
    "bibliography_year": 2023,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "KnowNo combines language-based skill planning with calibrated requests for human clarification.",
    "citation_locations": [
      {
        "file": "sections/09-landscape.tex",
        "line": 52,
        "context": "Diagnosis turns failure detection into a repair choice by identifying the likely cause. Multisensory diagnosis and learned failure knowledge organize clues to a stalled action~\\citep{liu2023reflect,duan2024aha}, but misalignment and an unseen obstruction can still require different interventions. Uncertainty about the intended task can be reduced by clarification and reasoning over alternative plans~\\citep{matsushima2020uncertainty,ren2023knowno,liang2024introplan}. Uncertainty about resistance instead requires sensing or interaction, including tactile evidence absent from RGB~\\citep{arxiv260825798}. The unresolved cause determines the information source: teaching clarifies intent, while sensed action effects reveal the resistance encountered by the robot."
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 59,
        "context": "Panel (c) leaves both trays feasible without specifying which to use. Asking for the destination resolves this ambiguity before placement, building on question-based teaching and uncertainty-aware assistance~\\citep{cakmak2012questions,ren2023knowno}. The acquired answer must preserve the already taught order and quantity. Other uncertainties call for different interventions: a view or probe can reveal execution conditions (Section~\\ref{sec:recovery}), whereas a missing grasp skill requires an additional controller or motor learning. Behavioral Exploration offers a related action-based route: a policy uses interaction history to select expert-like behaviors that explore beyond previous attempts~\\citep{wagenmaker2025exploration}. Clarification and exploration target different unknowns; training should connect each request or action to the information it supplies."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 46,
        "context": " & S & 9 & \\citep{xu2023xskill,zha2023droc,liu2023reflect,ren2023knowno,tang2023saytap,chang2023awda,huang2023voxposer,wang2023mimicplay,chen2023a2nav} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 87,
    "key": "dai2024racer",
    "title": "{RACER: Rich Language-Guided Failure Recovery Policies for Imitation Learning}",
    "year": 2024,
    "first_public_date": "2024-09-23",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2409.14674",
    "source_url": "https://arxiv.org/abs/2409.14674",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "RACER uses an online VLM supervisor to issue language guidance to a low-level visuomotor actor; the supervisor–executor structure defines the primary family.",
    "citation_locations": [
      {
        "file": "sections/09-landscape.tex",
        "line": 57,
        "context": "Correction granularity should match the cause of failure. A wrong target requires changing task selection; a displaced approach point requires a spatial update; insufficient displacement may require only a magnitude adjustment. Corrective-language training makes supervisory instructions actionable~\\citep{dai2024racer}, while sparse adjustments around a frozen VLA can address magnitude errors when the target is already correct~\\citep{arxiv260829967}. Subtask, motion, and pixel-target interfaces expose these changes at different resolutions~\\citep{chen2026steerable}. The controller must also accept the correction from the state already reached, connecting diagnostic precision to the steerability analysis in Section~\\ref{sec:methods}."
      },
      {
        "file": "tables/recovery.tex",
        "line": 14,
        "context": "RACER~\\citep{dai2024racer} & Current images; corrective language & Action continuation \\\\"
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 56,
        "context": "Panel (b) changes the destination to tray B before placement, retaining the order and quantities. DROC's language guidance, RACER's corrective supervision, and RoboTTT's separation of failed context from corrective targets offer components for learning such revisions~\\citep{zha2023droc,dai2024racer,jiang2026robottt}. Training should reward the targeted change together with unaffected requirements. Varying correction timing, scope, and precedence then tests \\emph{revision complexity}: reaching tray B while losing the taught count is an overbroad revision. Intervening tasks test whether the revised procedure remains available later."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 50,
        "context": " & S & 11 & \\citep{tziafas2024lrll,ahn2024autort,dai2024racer,liang2024lmpc,zhu2024orion,singh2024malmm,curtis2025proc3s,sarch2024ical,liang2024introplan,buoso2024select2plan,elnoor2024vlmgronav} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 88,
    "key": "chen2026zeva",
    "title": "{Zeva: In-Context Causal Learning for Generalizable Embodied Manipulation}",
    "year": 2026,
    "first_public_date": "2026-08-31",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.30880",
    "source_url": "https://arxiv.org/abs/2608.30880",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Action-effect memory is injected into a frozen policy's action generation; all model parameters stay fixed during deployment.",
    "citation_locations": [
      {
        "file": "sections/01-introduction.tex",
        "line": 13,
        "context": "Two historical roots motivate a broad notion of context: one-shot imitation infers intended behavior, while meta-reinforcement learning infers tasks or dynamics from outcomes~\\citep{duan2017oneshot,duan2016rl2}. Sequence models retain trajectories and learning histories~\\citep{xu2022promptdt,laskin2022ad}; multimodal prompting combines task specifications and sensorimotor examples~\\citep{jiang2022vima,fu2024icrt}. With broader priors, teaching can direct generalist actions~\\citep{generalist2026gen15,skild2026s1}, predicted futures~\\citep{zhou2026zerowam}, or executable procedures~\\citep{chen2026showharness}. Physical experiments supply evidence for revising execution~\\citep{xiao2026enpire,chen2026zeva}. Language participates throughout as instructions, examples, corrections, and retained summaries. Figure~\\ref{fig:cover} situates these capabilities within complementary horizons of adaptation and longer-term learning."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 181,
        "context": "Broad pretraining changes what adaptation must accomplish. When perception and a useful range of motion are already available, a new example can specialize an action model \\citep{sridhar2025ricl} or constrain an anticipated robot-domain future \\citep{zhou2026zerowam}, rather than supply every ingredient of a new skill. Interaction histories similarly let reusable controllers account for a deployed body's response \\citep{liu2025locoformer,chen2026zeva}. Broader pretraining therefore expands the behaviors available to teaching, but also strengthens familiar continuations that may conflict with a new example. Evaluation must establish whether the example \\mbox{can redirect this competence.}"
      },
      {
        "file": "sections/03-methods.tex",
        "line": 391,
        "context": "Physical adaptation depends on when evidence is acquired and how long it remains relevant. RMA uses recent task transitions; ICWM collects task-agnostic probes; LocoFormer carries interaction across trials~\\citep{kumar2021rma,wang2026icwm,liu2025locoformer}. RopeFormer extends cross-trial action--response conditioning to dynamic ropes, retaining policy context while resetting the physical trial~\\citep{arxiv260923432}. Zeva and Zeva-Ego instead encode action effects at two timescales; the latter combines recent within-attempt traces with phase-matched memory across attempts on the same task instance~\\citep{chen2026zeva,arxiv260924411}. These fixed-weight interfaces trade the cost of collecting evidence against its \\mbox{relevance to subsequent control.}"
      },
      {
        "file": "tables/context-memory-summary.tex",
        "line": 14,
        "context": "Physical response & Action effects; trial context and hardware-shift tokens~\\citep{chen2026zeva,arxiv260930092} & Tool, material, or contact changes \\\\"
      },
      {
        "file": "sections/09-landscape.tex",
        "line": 75,
        "context": "Different lessons require different reset rules. Language-correction memory retains task constraints, whereas action--effect history retains physical response~\\citep{zha2023droc,chen2026zeva}. A workcell reset clears completed-step memory; a changed connector or tool can invalidate a response estimate while leaving the assembly order intact. For a jammed connector, an adjustment justified by measured resistance should not be reused when misalignment is the cause. Retaining the observation, intervention, and outcome allows later attempts to reassess that condition instead of replaying the repair unconditionally."
      },
      {
        "file": "tables/recovery.tex",
        "line": 18,
        "context": "Zeva~\\citep{chen2026zeva} & Action--effect history & Subsequent actions \\\\"
      },
      {
        "file": "sections/05-applications.tex",
        "line": 93,
        "context": "Long procedures also couple memories with different validity periods. Progress memory records which steps have been completed; physical memory estimates how to perform the remaining operation. Zeva's two-timescale analysis tests reuse of action effects across reset attempts~\\citep{chen2026zeva}. In a laboratory workflow, however, a physical reset may be impossible: repeating an insertion and repeating a dose have different consequences. The informative next interaction must therefore respect both the taught dependency structure and the state of the intermediate product."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 78,
        "context": "The third group distinguishes using retained experience from acquiring a better learner. Zeva tests access to earlier interaction; RTCF and TraceFlow test action correction from successful or failed traces; FARE tests selective revision of the history conditioning prediction~\\citep{chen2026zeva,fan2026rtcf,arxiv260920646,arxiv260918016}. Their scope differs: TraceFlow's ordering gains coexist with unresolved simulation deficits, while FARE's always-search variant underperforms its base policy. LMPC instead trains a successor between sessions and measures its response to new teaching~\\citep{liang2024lmpc}. Cumulative success over retries measures yet another quantity, as in Zeva's evolution milestones. These comparisons locate gains in a specific use of experience; the interventions below test whether that use explains the outcome."
      },
      {
        "file": "tables/reported-evidence.tex",
        "line": 29,
        "context": "Zeva~\\citep{chen2026zeva} & Persistent memory & Off $\\to$ on & SR: $+10$--$20$ pp & 5 real tasks; brief trace retained\\\\"
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 68,
        "context": "The crossed comparisons in Section~\\ref{sec:context-transfer-evaluation} locate these limits by separating changed requirements from changed objects. Beyond successful substitution, a learner must recognize when the available objects cannot satisfy the demonstrated relation and acquire the missing information. Contrasting demonstrations or a clarification can establish whether a pause or contact is required; interaction can reveal whether a geometrically compatible replacement has unfamiliar resistance or dynamics~\\citep{liu2025locoformer,chen2026zeva}. Correspondence and physical feedback therefore answer different questions: where an interaction should occur, and whether that interaction \\mbox{realizes the intended effect.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 89,
    "key": "xiao2026enpire",
    "title": "{ENPIRE: Agentic Robot Policy Self-Improvement in the Real World}",
    "year": 2026,
    "first_public_date": "2026-06-18",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2606.19980v1",
    "source_url": "https://arxiv.org/abs/2606.19980v1",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. The gradient-free code-policy branch uses execution feedback to revise external perception and control programs with a fixed neural language model. The executable policy can change while learned neural parameters remain unchanged. Behavioral-cloning and reinforcement-learning branches of the broader framework are not part of this record, and their results are not attributed to the code-policy branch.",
    "citation_locations": [
      {
        "file": "sections/01-introduction.tex",
        "line": 13,
        "context": "Two historical roots motivate a broad notion of context: one-shot imitation infers intended behavior, while meta-reinforcement learning infers tasks or dynamics from outcomes~\\citep{duan2017oneshot,duan2016rl2}. Sequence models retain trajectories and learning histories~\\citep{xu2022promptdt,laskin2022ad}; multimodal prompting combines task specifications and sensorimotor examples~\\citep{jiang2022vima,fu2024icrt}. With broader priors, teaching can direct generalist actions~\\citep{generalist2026gen15,skild2026s1}, predicted futures~\\citep{zhou2026zerowam}, or executable procedures~\\citep{chen2026showharness}. Physical experiments supply evidence for revising execution~\\citep{xiao2026enpire,chen2026zeva}. Language participates throughout as instructions, examples, corrections, and retained summaries. Figure~\\ref{fig:cover} situates these capabilities within complementary horizons of adaptation and longer-term learning."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 27,
        "context": "Automated practice~\\citep{sharma2023medal,bousmalis2023robocat}, reward and experiment design~\\citep{ma2023eureka,ma2024dreureka,xiao2026enpire}, and retained guidance~\\citep{lu2026aspire,wang2026shaper} support a further objective: physical recursive self-improvement (S5), in which experience improves how the next task is learned. Collective knowledge evolution (S6) extends this learning cycle to a group of robots. Its premise is that an execution contains knowledge another body can use, even when the original motion cannot be copied. Shared progress and skill representations preserve what should be accomplished~\\citep{zakka2021xirl,xu2023xskill,kim2025uniskill}; pooled policy learning supplies competence across sensing and action spaces~\\citep{oxe2023,doshi2024crossformer}; morphology-aware transfer changes the physical realization~\\citep{liu2022revolver,gupta2026kinematic}. These are complementary foundations for exchanging demonstrations and corrections. Whether such exchanges improve the group's subsequent learning is the S6 research objective in Figure~\\ref{fig:cover}."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 189,
        "context": "These developments connect teaching, interaction, and procedural reuse. General-Level distinguishes breadth from synergy in multimodal generalists~\\citep{fei2025generallevel}; for robots, the corresponding learning question is whether combining these capabilities improves subsequent acquisition. LMPC studies responsiveness to later teaching~\\citep{liang2024lmpc}, while reward and learning-program search change how new skills are acquired~\\citep{ma2023eureka,xiao2026enpire}. Section~\\ref{sec:icl-self-improvement} develops this question for individual and shared learning."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 210,
        "context": "Within the method subset, \\CorpusPolicy{} references concern context-conditioned policies, \\CorpusGeometry{} geometric transfer, \\CorpusWorld{} world-model-based control, and \\CorpusAgent{} skill- and agent-based execution. Branch-specific coding places ReCAP\\textquotesingle{}s Cosmos Policy branch under predictive world-action modeling~\\citep{park2026recap}, ENPIRE under program revision~\\citep{xiao2026enpire}, and GPT-Policy under contextual tool use~\\citep{cheng2026gptpolicyeval}."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 320,
        "context": "Feedback-driven revision changes either the procedure or the learned capability used to execute it. A frozen language model can adjust a primitive's direction, distance, or duration from outcome errors~\\citep{merwe2025icpi}; these values remain arguments of $g$. CaP-X contrasts feedback-driven code generation with reinforcement learning of the coding policy~\\citep{arxiv260322435}. ENPIRE exposes both choices within physical experimentation: revise perception and control programs, or collect experience to train a neural policy~\\citep{xiao2026enpire}. VoxPoser's online dynamics-learning extension similarly changes a learned component~\\citep{huang2023voxposer}. The practical distinction is what the correction must supply. Recombining available operations changes their use; acquiring a missing predictive or motor capability requires a learning process for that component."
      },
      {
        "file": "sections/09-landscape.tex",
        "line": 77,
        "context": "Program-based reuse makes repairs executable. ENPIRE's program-revision branch uses fixed neural models; Zetta retains critics and recovery routines around a frozen policy~\\citep{xiao2026enpire,arxiv260816590}. Interruptible execution exposes intervention points~\\citep{chen2026volo}. Later trials test the repair's benefit under applicable conditions. Task structure and irreversibility determine what can be repeated, linking recovery to the application demands below."
      },
      {
        "file": "tables/recovery.tex",
        "line": 19,
        "context": "ENPIRE~\\citep{xiao2026enpire} & Execution feedback & Executable program \\\\"
      },
      {
        "file": "sections/05-applications.tex",
        "line": 135,
        "context": "Outcome-driven reuse changes what is retained. ASPIRE preserves repair guidance~\\citep{lu2026aspire}; ENPIRE can revise a control program or train a policy~\\citep{xiao2026enpire}. Prompt preparation, physical trials, and training incur different changeover costs. Their value depends on whether the change requires another procedure, correction of a recurring failure, or a motion outside existing competence. The next chapter evaluates these contributions to task acquisition and reuse."
      },
      {
        "file": "tables/industrial-teaching.tex",
        "line": 21,
        "context": "ENPIRE~\\citep{xiao2026enpire} & Task; physical trial outcomes & Revise code; train policy & Programs; policies\\\\"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 145,
        "context": "Acquisition is measured end to end by \\emph{changeover time}: the interval from receiving a specification to satisfying a stated quality and operating criterion. A common criterion permits comparison of contextual teaching, fine-tuning, trajectory reuse, and programming. Elapsed time, human labor, robot interaction, and resets capture different costs: ENPIRE's program refinement requires physical trials and verification even with fixed neural weights \\citep{xiao2026enpire}. Repeatable task performance therefore provides a more informative endpoint for changeover than a first successful attempt."
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 116,
        "context": "Changing the acquisition procedure makes the recursive objective explicit. Eureka revises reward code from policy-training feedback; DrEureka also configures domain randomization for transfer~\\citep{ma2023eureka,ma2024dreureka}. ENPIRE extends agent-directed experimentation to physical environments, revising programs, data use, and learning algorithms through established interfaces~\\citep{xiao2026enpire}. Retaining effective learning choices together with their applicable conditions offers a route to improving future acquisition. Successor comparisons measure this benefit alongside repertoire growth. Evidence from simulated practice and physical experiments characterizes the operating conditions of this improvement."
      },
      {
        "file": "tables/physical-self-improvement.tex",
        "line": 11,
        "context": "Executable artifacts & Revise & Skills; programs & RoboRSI~\\citep{noematrix2026roborsi}; ENPIRE~\\citep{xiao2026enpire}; HarnessPAI~\\citep{arxiv260929166}\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 31,
        "context": "ENPIRE (code branch)~\\citep{xiao2026enpire} & -- & -- & -- & $\\bullet$ & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 90,
    "key": "arxiv260816590",
    "title": "{Zetta $\\zeta$: An Efficient Closed-Loop Embodied Harness for Self-Evolving Physical Intelligence}",
    "year": 2026,
    "first_public_date": "2026-08-17",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.16590",
    "source_url": "https://arxiv.org/abs/2608.16590",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. Rollout evidence conditions a fixed coding agent that revises external monitoring/recovery implementations and tools. Selected routines transfer to related unevolved simulated tasks; do not treat code evolution as a neural-weight update.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 511,
        "context": "Repeated failures in evidence selection or verification motivate adapting the surrounding inference procedure. Revising history-selection code changes what the planner can see; revising a critic or recovery tool changes how execution is checked and corrected. SHAPER targets procedural guidance and context construction with the planner and executor fixed~\\citep{wang2026shaper}; Zetta targets critics, recovery tools, and governance around a frozen policy~\\citep{arxiv260816590}. RACaP jointly evolves Policy APIs, the ReAct harness, and experience memory before freezing the resulting system for deployment~\\citep{li2026racap}. This separates two timescales: external-artifact revision improves the available interface, whereas runtime context selects how the current task uses it."
      },
      {
        "file": "tables/external-knowledge-summary.tex",
        "line": 16,
        "context": "Execution oversight & Context; verification; intervention & SHAPER~\\citep{wang2026shaper}; Zetta~\\citep{arxiv260816590} \\\\"
      },
      {
        "file": "sections/09-landscape.tex",
        "line": 77,
        "context": "Program-based reuse makes repairs executable. ENPIRE's program-revision branch uses fixed neural models; Zetta retains critics and recovery routines around a frozen policy~\\citep{xiao2026enpire,arxiv260816590}. Interruptible execution exposes intervention points~\\citep{chen2026volo}. Later trials test the repair's benefit under applicable conditions. Task structure and irreversibility determine what can be repeated, linking recovery to the application demands below."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 117,
        "context": "Acquiring an artifact consumes experience before it can save experience. Separating play from downstream testing and comparing against additional retries, as in RATs, exposes this trade-off~\\citep{arxiv260619419}. Separating synthesis feedback from fresh validation serves the same purpose for program and oversight revision~\\citep{kumar2026aor,arxiv260816590}. A successful acquisition trial establishes that a candidate worked once; a retention benefit on later instances establishes useful reuse. Relating that gain to the trials and corrections spent acquiring it determines whether the retained knowledge reduces total learning effort."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 50,
        "context": "Zetta~\\citep{arxiv260816590} & -- & $\\bullet$ & $\\bullet$ & -- & $\\bullet$ \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 91,
    "key": "wang2026instantfold",
    "title": "{Instant-Fold: In-Context Imitation Learning for Deformable Object Manipulation}",
    "year": 2026,
    "first_public_date": "2026-06-02",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2606.04269",
    "source_url": "https://arxiv.org/abs/2606.04269",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. A demonstration-conditioned flow-matching transformer predicts manipulation actions.",
    "citation_locations": [
      {
        "file": "sections/05-applications.tex",
        "line": 44,
        "context": "Deformable manipulation couples the procedure to a changing scene. A fold alters visible surfaces and accessible contacts, so the correct next action cannot be obtained by repeatedly matching the initial demonstration frame. Geometric and semantic information can jointly condition a folding policy \\citep{wang2026instantfold}; preserving fold boundaries then provides a more useful correspondence than copying absolute hand trajectories. Instant-Fold's simulated mode variation and real garment variation examine different parts of this transfer. Its RGB-D and interaction interface, including estimated and potentially corrected human interaction points, also supplies richer information than \\mbox{ordinary RGB \\promptvideo{}.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 92,
    "key": "palma2026bicicle",
    "title": "{Bimanual Robot Manipulation via Multi-Agent In-Context Learning}",
    "year": 2026,
    "first_public_date": "2026-04-22",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2604.20348",
    "source_url": "https://arxiv.org/abs/2604.20348",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Frozen language models use scene/action examples to predict coupled bimanual keyframe actions; multiple calls do not create a separate semantic-plan executor.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 103,
        "context": "Textual action interfaces reveal how much of this burden can be handled outside a visuomotor backbone. Object poses and keyframe end-effector actions can be supplied as examples to a frozen language model \\citep{yin2024roboprompt}. For bimanual tasks, conditioning one arm's trajectory on the other's prediction preserves inter-arm dependence while reducing the joint prediction problem \\citep{palma2026bicicle}. BiCICLe's main TWIN experiments use ten demonstrations per task, with iterative refinement and candidate selection adding inference computation. These systems reuse pretrained reasoning, but rely on perception, coordinate conventions, and action representations that make its outputs physically meaningful."
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 19,
        "context": "BiCICLe~\\citep{palma2026bicicle} & D & S & Parse & Actions & Decode\\\\"
      },
      {
        "file": "sections/05-applications.tex",
        "line": 28,
        "context": "Realizing these requirements across bodies adds a correspondence problem. In bimanual transfer, coordination must be preserved while each arm uses a feasible motion. Conditioning one predicted arm trajectory on the other addresses dependence within the action inference problem~\\citep{palma2026bicicle}. Sharing an end effector across arms reduces a different uncertainty, the physical mismatch between demonstration and execution~\\citep{ohkawa2026yubi}. Teaching specifies the intended cloth region or contact relation; action inference and embodiment design determine how coordinated motion realizes it."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 93,
    "key": "chen2025manilong",
    "title": "{ManiLong-Shot: Interaction-Aware One-Shot Imitation Learning for Long-Horizon Manipulation}",
    "year": 2025,
    "first_public_date": "2025-12-18",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2512.16302",
    "source_url": "https://ojs.aaai.org/index.php/AAAI/article/view/38881",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "A demonstrated reference is geometrically transferred and executed. The one-shot method transfers interaction structure for long-horizon manipulation rather than emitting an undifferentiated action continuation.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 165,
        "context": "Independent object motion and arm coordination expose the limit of one global alignment. A grasp and a later insertion must refer to different objects when the part and receptacle move independently; dual-arm interaction must additionally preserve relative coordination. Multi-stage visual servoing establishes a coordinated reference before ODIL's replay \\citep{wang2025odil}. Interaction segmentation with invariant-region matching, and VLM-based keyframe selection with repeated alignment, extend the reference-switching principle to longer demonstrations \\citep{chen2025manilong,wichitwechkarn2025annotationfree}. Table~\\ref{tab:geometric-transfer} compares how individual systems bind and execute these references, while Table~\\ref{tab:correspondence-interfaces} in Appendix~\\ref{app:comparisons} contrasts the computational roles of correspondence. The key decision is when a change of interaction requires a different reference."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 287,
        "context": "Skill abstraction must preserve the taught distinction: attributed waypoints retain motion targets~\\citep{chang2023awda}, object-relation graphs retain dependencies~\\citep{zhu2024orion}, and interaction-aware procedures retain stage changes~\\citep{chen2025manilong}. The executor's interface determines which of these constraints reaches motion. Semantic subtasks can alternatively condition a continuous action predictor internally, as in StellaVLA~\\citep{xu2026stellavla}. An abstraction's computational role therefore depends on whether it supplies a separate executor or the policy's own action inference."
      },
      {
        "file": "tables/geometric-transfer.tex",
        "line": 27,
        "context": "ManiLong-Shot~\\citep{chen2025manilong} & D & G,S & Align & Motion & Track\\\\"
      },
      {
        "file": "sections/05-applications.tex",
        "line": 81,
        "context": "Long procedures change the teaching problem from selecting an action to maintaining a dependency structure. Interaction phases and sequential end-effector goals can expose it explicitly, including in teleoperated RGB-D demonstration interfaces \\citep{chen2025manilong}; a context-conditioned policy must retain the corresponding distinctions in its representation. An unfinished step, a completed step, and a failed prerequisite require different continuations even when the current image is similar. Long procedures therefore require correspondence between the teacher's successful sequence and the robot's interrupted or incomplete execution, beyond retaining a longer record. The analysis moves from dependency tracking to the additional constraints \\mbox{imposed by irreversible steps.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 53,
        "context": " & G & 8 & \\citep{dreczkowski2025mt3,wang2025odil,chen2025manilong,allu2025hrt1,tang2025functo,defarias2025gift,wichitwechkarn2025annotationfree,li2025emp} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 94,
    "key": "cheng2026gptpolicyeval",
    "title": "In-Context Robot Learning with VLM Agents",
    "year": 2026,
    "first_public_date": "2026-09-16",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2609.19138",
    "source_url": "https://arxiv.org/abs/2609.19138",
    "bibliography_year": 2026,
    "publication_type": "research_preview",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. Task references and online interaction history condition a frozen VLM that generates parameterized tool requests. A separate constrained executor returns observations and feedback for subsequent contextual decisions.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 143,
        "context": "The policy and agent interfaces can use the same VLM backbone. A VLM that emits motor-action tokens can implement a context-conditioned policy. A VLM that selects robot tools, supplies their arguments, and interprets returned execution feedback implements skill- and agent-based execution. GPT-Policy's Astra-based configuration belongs to this agent branch~\\citep{cheng2026gptpolicyeval}. Demonstrations and interaction feedback supply the task-specific evidence for its tool choices and arguments."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 210,
        "context": "Within the method subset, \\CorpusPolicy{} references concern context-conditioned policies, \\CorpusGeometry{} geometric transfer, \\CorpusWorld{} world-model-based control, and \\CorpusAgent{} skill- and agent-based execution. Branch-specific coding places ReCAP\\textquotesingle{}s Cosmos Policy branch under predictive world-action modeling~\\citep{park2026recap}, ENPIRE under program revision~\\citep{xiao2026enpire}, and GPT-Policy under contextual tool use~\\citep{cheng2026gptpolicyeval}."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 298,
        "context": "The command interface determines which decisions contextual inference must resolve. GPT-Policy uses goal images or demonstrations, available state and action records, and interaction feedback to request Cartesian targets or gripper commands~\\citep{cheng2026gptpolicyeval}. RoboDawn instead grounds discrete translation, rotation, and gripper commands through in-context examples~\\citep{arxiv260922966}. In both cases, fixed models request actions from existing motor competence and use returned feedback to revise subsequent requests."
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 27,
        "context": "\\rowcolor{black!3}GPT-Policy~\\citep{cheng2026gptpolicyeval} & D,H,I & V,S,L & Parse & Calls & Invoke\\\\"
      },
      {
        "file": "sections/04-data.tex",
        "line": 211,
        "context": "GPT-Policy makes the contribution of correspondence concrete~\\citep{cheng2026gptpolicyeval}. It compares robot video with the same video augmented by aligned end-effector poses, gripper states, and commands. Plug reinsertion succeeds in zero of three video-only trials and two of three augmented-reference trials. This is a combined state--action comparison. Goal-image and occluded-goal settings provide endpoint or self-interaction evidence (Section~\\ref{sec:applications}), showing how the content of the acquired evidence shapes its contribution."
      },
      {
        "file": "sections/04-data.tex",
        "line": 224,
        "context": "Astra adds a different source of prior competence to this comparison. Its public training summary describes broad text, image, and audiovisual sources, including video sources above one million hours, represented partly through transcripts, captions, or metadata~\\citep{openai2026astratraining}. In GPT-Policy, a fixed general VLM interprets task references and interaction feedback, proposes robot-tool requests, and receives outcomes from a constrained controller~\\citep{cheng2026gptpolicyeval}. This places contextual interpretation in a general model and physical realization in an explicit robot interface. The disclosure characterizes source exposure; the causal contributions of individual training components to the observed robot behavior remain unresolved."
      },
      {
        "file": "sections/05-applications.tex",
        "line": 86,
        "context": "\\caption{Three decision roles of context: (a) task specification selects the object and destination; (b) interaction guidance conveys how the cloth should move onto the plate; (c) execution-state tracking uses the result of removing the towel to advance from uncovering the target to placing the lemon. Representative implementations are VIMA~\\citep{jiang2022vima}, UniSkill~\\citep{kim2025uniskill}, and GPT-Policy~\\citep{cheng2026gptpolicyeval}, respectively.}"
      },
      {
        "file": "sections/05-applications.tex",
        "line": 98,
        "context": "The distinctions in Figure~\\ref{fig:application-taxonomy} concern what information is missing from the next decision. In (a), \\emph{task specification} identifies the required object--destination relation among alternatives already present in the scene. In (b), \\emph{interaction guidance} conveys the motion relation that should survive the change from a human hand to a robot gripper. In (c), \\emph{execution-state tracking} establishes that the plate has been uncovered, making lemon placement the next feasible step~\\citep{cheng2026gptpolicyeval}. These examples instantiate the information roles in Section~\\ref{sec:foundations}: panel (b) combines a specified interaction with cross-embodiment correspondence, while panel (c) updates execution state under an unchanged goal. They are complementary information requirements within a task, and can be supplied together through language, demonstrations, and interaction history."
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 31,
        "context": "Cross-modal transfer supplies a complementary test. GPT-Policy provides a concrete interface in which a general VLM receives teaching and acts through fixed robot tools~\\citep{cheng2026gptpolicyeval}. Expressing the same unfamiliar rule through text, demonstrations, or both would test whether its inferred meaning transfers across formats. Matching task information and motor capabilities isolates rule inference from access to additional details, such as a procedural step visible in one format but absent from another."
      },
      {
        "file": "sections/12-image-sources.tex",
        "line": 4,
        "context": "Method imagery comes from Vid2Robot, SemAnCorr, Zero-WAM, and UniSkill~\\citep{jain2024vid2robot,dong2026semancorr,zhou2026zerowam,kim2025uniskill}. Additional examples come from ICRT, MemoryVLA, WAM-TTT, DROC, MT3, and CorrectVLA~\\citep{fu2024icrt,shi2025memoryvla,arxiv260706988,zha2023droc,dreczkowski2025mt3,arxiv260829967}; research examples use VIMA, Instant Policy, and HoloAssist~\\citep{jiang2022vima,vosylius2024instantpolicy,holoassist2023}. Acquisition examples use DROID, UMI, Ego2Robot, and MimicGen~\\citep{khazatsky2024droid,chi2024umi,wang2026ego2robot,mandlekar2023mimicgen}. Other recordings come from Galaxea Open-World~\\citep{galaxea2025}, LIBERO-PRO~\\citep{zhou2025liberopro}, \\href{https://github.com/cheng-haha/GPT-Policy-Eval/blob/main/assets/hidden-goal.gif}{GPT-Policy}~\\citep{cheng2026gptpolicyeval}, and \\href{https://huggingface.co/datasets/dannyXSC/HumanAndRobot}{HumanAndRobot}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 28,
        "context": "GPT-Policy~\\citep{cheng2026gptpolicyeval} & -- & -- & -- & $\\bullet$ & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 96,
    "key": "tang2023saytap",
    "title": "{SayTap: Language to Quadrupedal Locomotion}",
    "year": 2023,
    "first_public_date": "2023-06-13",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2306.07580",
    "source_url": "https://arxiv.org/abs/2306.07580",
    "bibliography_year": 2023,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. An example-conditioned language model generates foot-contact patterns for a separately pretrained quadruped controller.",
    "citation_locations": [
      {
        "file": "sections/05-applications.tex",
        "line": 109,
        "context": "Locomotion also separates a change in the requested behavior from a change in the body that realizes it. Example-conditioned foot-contact generation can specify a gait-like procedure for a pretrained controller~\\citep{tang2023saytap}. Active tracking across wheeled, quadrupedal, and aerial platforms instead uses a shared velocity interface, with body-specific realization delegated to lower-level control and visual history identifying the moving target~\\citep{wu2026adatracker}. The shared interface supports cross-platform execution by assigning target tracking to visual history and body-specific motion to lower-level control. The contextual contribution depends on whether the evidence specifies a gait, tracks a target, or identifies an unfamiliar response."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 46,
        "context": " & S & 9 & \\citep{xu2023xskill,zha2023droc,liu2023reflect,ren2023knowno,tang2023saytap,chang2023awda,huang2023voxposer,wang2023mimicplay,chen2023a2nav} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 97,
    "key": "wu2026adatracker",
    "title": "{AdaTracker: Learning Adaptive In-Context Policy for Cross-Embodiment Active Visual Tracking}",
    "year": 2026,
    "first_public_date": "2026-04-22",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2604.20305",
    "source_url": "https://arxiv.org/abs/2604.20305",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Visual/action history adapts velocity-command control to previously untrained viewpoints and robot dynamics; platform controllers stay fixed.",
    "citation_locations": [
      {
        "file": "sections/05-applications.tex",
        "line": 109,
        "context": "Locomotion also separates a change in the requested behavior from a change in the body that realizes it. Example-conditioned foot-contact generation can specify a gait-like procedure for a pretrained controller~\\citep{tang2023saytap}. Active tracking across wheeled, quadrupedal, and aerial platforms instead uses a shared velocity interface, with body-specific realization delegated to lower-level control and visual history identifying the moving target~\\citep{wu2026adatracker}. The shared interface supports cross-platform execution by assigning target tracking to visual history and body-specific motion to lower-level control. The contextual contribution depends on whether the evidence specifies a gait, tracks a target, or identifies an unfamiliar response."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 98,
    "key": "generalist2026gen15",
    "title": "{GEN-1.5: Embodied Foundation Models are One-Shot Learners}",
    "year": 2026,
    "first_public_date": "2026-08-19",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://generalistai.com/blog/gen-1.5",
    "source_url": "https://generalistai.com/blog/gen-1.5",
    "bibliography_year": 2026,
    "publication_type": "industrial_report",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "The official GEN-1.5 report describes sensorimotor demonstration prompting of an action policy. Classification concerns the prompting interface.",
    "citation_locations": [
      {
        "file": "sections/01-introduction.tex",
        "line": 13,
        "context": "Two historical roots motivate a broad notion of context: one-shot imitation infers intended behavior, while meta-reinforcement learning infers tasks or dynamics from outcomes~\\citep{duan2017oneshot,duan2016rl2}. Sequence models retain trajectories and learning histories~\\citep{xu2022promptdt,laskin2022ad}; multimodal prompting combines task specifications and sensorimotor examples~\\citep{jiang2022vima,fu2024icrt}. With broader priors, teaching can direct generalist actions~\\citep{generalist2026gen15,skild2026s1}, predicted futures~\\citep{zhou2026zerowam}, or executable procedures~\\citep{chen2026showharness}. Physical experiments supply evidence for revising execution~\\citep{xiao2026enpire,chen2026zeva}. Language participates throughout as instructions, examples, corrections, and retained summaries. Figure~\\ref{fig:cover} situates these capabilities within complementary horizons of adaptation and longer-term learning."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 107,
        "context": "Generalist systems expose different teaching representations. BPP and GEN-1.5 accept sensorimotor prompts~\\citep{patel2026bpp,generalist2026gen15}; S1 accepts video prompts~\\citep{skild2026s1}. The GLOW technical report~\\citep{knowin2026glow} describes a Skill Demo Encoder that converts one human video into reusable skill context. A fixed-weight autoregressive model combines it with current observations, language, robot state, and history to generate end-effector actions. Its teaching pathway belongs to context-conditioned policies (Figures~\\ref{fig:complete-chain} and~\\ref{fig:design-dimensions}); Harness manages tools and feedback, while KnowinWorld supplies candidate rollouts. The primary family follows the teaching-to-action pathway, with prediction and tool management providing complementary support."
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 32,
        "context": "\\rowcolor{black!3}GEN-1.5$^{\\dagger}$~\\citep{generalist2026gen15} & D & S & -- & Actions & Decode\\\\"
      },
      {
        "file": "sections/04-data.tex",
        "line": 102,
        "context": "Explicit pairing makes the teaching--execution relationship part of the training unit. S1 supplies an in-context demonstration in its pretraining episodes~\\citep{skild2026s1}. GEN-1.5 instead reports next-action pretraining on randomly sampled continuous physical spans, without dedicated demonstration packing or an ICL-specific objective, and inserts sensorimotor examples as prompts at deployment~\\citep{generalist2026gen15}. A stream exposes earlier observations and actions without assigning them separate support and query roles. Both systems later accept task examples, acquired through different organizations of training experience. Action generation is a further choice: ContextFlow uses explicit robot support--query supervision with continuous flow matching~\\citep{ding2026contextflow}. The action loss and the organization of experience play different roles: one fits the action model, while the other links preceding evidence to subsequent behavior."
      },
      {
        "file": "sections/05-applications.tex",
        "line": 100,
        "context": "A new procedure can require either a new arrangement of available operations or a motion the current policy has not acquired. Assembly adaptation through fast weights~\\citep{jiang2026robottt} and GEN-1.5's brush-to-dustpan example after five minutes of fine-tuning~\\citep{generalist2026gen15} place new evidence into parameters. They provide a useful comparison with fixed-weight teaching: context can select, order, and parameterize available operations, including new motions within the executor's capabilities; further policy learning can expand those capabilities. This separation localizes long-procedure failures to task interpretation or motor competence."
      },
      {
        "file": "sections/05-applications.tex",
        "line": 133,
        "context": "Sensorimotor and video prompts specify tasks without retraining~\\citep{generalist2026gen15,skild2026s1}; HOST instead predicts task evolution before decoding actions~\\citep{chen2026host}. GLOW reports watering and box-storage examples that reuse encoded skill context across changed objects or positions~\\citep{knowin2026glow}. The qualitative cases illustrate reuse of supplied teaching, while aggregate benchmark scores summarize broader capability. Context interventions isolate the demonstration's contribution (Section~\\ref{sec:context-transfer-evaluation})."
      },
      {
        "file": "tables/industrial-teaching.tex",
        "line": 10,
        "context": "GEN-1.5~\\citep{generalist2026gen15} & Sensors; trajectories & Physical prompting & Demonstration; history\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 99,
    "key": "skild2026s1",
    "title": "{Introducing S1: In-Context Learning for Robotics}",
    "year": 2026,
    "first_public_date": "2026-08-18",
    "date_precision": "day",
    "date_basis": "Official blog index dates the S1 release.",
    "date_source_url": "https://www.skild.ai/blogs",
    "source_url": "https://www.skild.ai/blogs/s1",
    "bibliography_year": 2026,
    "publication_type": "industrial_report",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "The official S1 report describes a fixed policy conditioned on a task video, without post-training for the demonstrated task.",
    "citation_locations": [
      {
        "file": "sections/01-introduction.tex",
        "line": 13,
        "context": "Two historical roots motivate a broad notion of context: one-shot imitation infers intended behavior, while meta-reinforcement learning infers tasks or dynamics from outcomes~\\citep{duan2017oneshot,duan2016rl2}. Sequence models retain trajectories and learning histories~\\citep{xu2022promptdt,laskin2022ad}; multimodal prompting combines task specifications and sensorimotor examples~\\citep{jiang2022vima,fu2024icrt}. With broader priors, teaching can direct generalist actions~\\citep{generalist2026gen15,skild2026s1}, predicted futures~\\citep{zhou2026zerowam}, or executable procedures~\\citep{chen2026showharness}. Physical experiments supply evidence for revising execution~\\citep{xiao2026enpire,chen2026zeva}. Language participates throughout as instructions, examples, corrections, and retained summaries. Figure~\\ref{fig:cover} situates these capabilities within complementary horizons of adaptation and longer-term learning."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 107,
        "context": "Generalist systems expose different teaching representations. BPP and GEN-1.5 accept sensorimotor prompts~\\citep{patel2026bpp,generalist2026gen15}; S1 accepts video prompts~\\citep{skild2026s1}. The GLOW technical report~\\citep{knowin2026glow} describes a Skill Demo Encoder that converts one human video into reusable skill context. A fixed-weight autoregressive model combines it with current observations, language, robot state, and history to generate end-effector actions. Its teaching pathway belongs to context-conditioned policies (Figures~\\ref{fig:complete-chain} and~\\ref{fig:design-dimensions}); Harness manages tools and feedback, while KnowinWorld supplies candidate rollouts. The primary family follows the teaching-to-action pathway, with prediction and tool management providing complementary support."
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 33,
        "context": "S1$^{\\dagger}$~\\citep{skild2026s1} & D & V & -- & Actions & Decode\\\\"
      },
      {
        "file": "sections/04-data.tex",
        "line": 102,
        "context": "Explicit pairing makes the teaching--execution relationship part of the training unit. S1 supplies an in-context demonstration in its pretraining episodes~\\citep{skild2026s1}. GEN-1.5 instead reports next-action pretraining on randomly sampled continuous physical spans, without dedicated demonstration packing or an ICL-specific objective, and inserts sensorimotor examples as prompts at deployment~\\citep{generalist2026gen15}. A stream exposes earlier observations and actions without assigning them separate support and query roles. Both systems later accept task examples, acquired through different organizations of training experience. Action generation is a further choice: ContextFlow uses explicit robot support--query supervision with continuous flow matching~\\citep{ding2026contextflow}. The action loss and the organization of experience play different roles: one fits the action model, while the other links preceding evidence to subsequent behavior."
      },
      {
        "file": "sections/04-data.tex",
        "line": 108,
        "context": "\\caption{Task diversity and prompting affect transfer differently. (a) BPP drawing error with 10,000 demonstrations, averaged over three seeds~\\citep{patel2026bpp}. (b,c) S1 compares demonstration and language prompting on seen and unseen tasks; its cumulative per-step success measure includes human recovery interventions~\\citep{skild2026s1}.}"
      },
      {
        "file": "sections/04-data.tex",
        "line": 120,
        "context": "S1 separates scaling gains on seen and unseen tasks under matched data, compute, and architecture apart from the prompt embedding \\citep{skild2026s1}. Across 1k--100k training hours, both prompting methods improve on seen tasks. On unseen tasks, demonstration prompting rises from 1\\% to 66\\%, while language prompting rises from 0\\% to 9\\% (Figure~\\ref{fig:data-scaling}b,c). Thus similar seen-task performance can conceal different returns to new-task teaching. The cumulative per-step metric includes human recovery, mainly for the language baseline. The S1 comparison concerns combined data scaling and prompting, while BPP directly isolates task diversity at a fixed demonstration budget. Matching the procedural information conveyed by text and video would further isolate modality from teaching detail (Section~\\ref{sec:context-transfer-evaluation})."
      },
      {
        "file": "sections/05-applications.tex",
        "line": 133,
        "context": "Sensorimotor and video prompts specify tasks without retraining~\\citep{generalist2026gen15,skild2026s1}; HOST instead predicts task evolution before decoding actions~\\citep{chen2026host}. GLOW reports watering and box-storage examples that reuse encoded skill context across changed objects or positions~\\citep{knowin2026glow}. The qualitative cases illustrate reuse of supplied teaching, while aggregate benchmark scores summarize broader capability. Context interventions isolate the demonstration's contribution (Section~\\ref{sec:context-transfer-evaluation})."
      },
      {
        "file": "tables/industrial-teaching.tex",
        "line": 12,
        "context": "S1~\\citep{skild2026s1} & Video demonstration & Video conditioning & Demonstration\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 100,
    "key": "jiang2022vima",
    "title": "{VIMA: General Robot Manipulation with Multimodal Prompts}",
    "year": 2022,
    "first_public_date": "2022-10-06",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2210.03094",
    "source_url": "https://arxiv.org/abs/2210.03094",
    "bibliography_year": 2022,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Multimodal task examples condition an autoregressive robot-action policy; include demonstration-based task specifications, not language conditioning alone.",
    "citation_locations": [
      {
        "file": "sections/01-introduction.tex",
        "line": 13,
        "context": "Two historical roots motivate a broad notion of context: one-shot imitation infers intended behavior, while meta-reinforcement learning infers tasks or dynamics from outcomes~\\citep{duan2017oneshot,duan2016rl2}. Sequence models retain trajectories and learning histories~\\citep{xu2022promptdt,laskin2022ad}; multimodal prompting combines task specifications and sensorimotor examples~\\citep{jiang2022vima,fu2024icrt}. With broader priors, teaching can direct generalist actions~\\citep{generalist2026gen15,skild2026s1}, predicted futures~\\citep{zhou2026zerowam}, or executable procedures~\\citep{chen2026showharness}. Physical experiments supply evidence for revising execution~\\citep{xiao2026enpire,chen2026zeva}. Language participates throughout as instructions, examples, corrections, and retained summaries. Figure~\\ref{fig:cover} situates these capabilities within complementary horizons of adaptation and longer-term learning."
      },
      {
        "file": "sections/02-foundations.tex",
        "line": 177,
        "context": "Broader teaching made a fixed task summary less sufficient: two demonstrations can have the same goal yet differ in order, contact, or tool use. Multimodal task specifications placed goals and procedures in the input \\citep{jang2022bcz,jiang2022vima}, while trajectory models retained earlier observations and actions as evidence for later decisions \\citep{xu2022promptdt,laskin2022ad}. The benefit of a sequence interface was access to distinctions that a single task label could erase. Its cost was an alignment problem: the robot had to recover which part of that evidence mattered at its own execution stage. Temporal video correspondence and causal sensorimotor modeling addressed this pressure through learned representations \\citep{jain2024vid2robot,fu2024icrt}; spatial representations imposed geometric correspondence before action prediction \\citep{vosylius2024instantpolicy}. These complementary approaches preserve temporal evidence and geometric correspondence at different stages of action generation."
      },
      {
        "file": "sections/05-applications.tex",
        "line": 86,
        "context": "\\caption{Three decision roles of context: (a) task specification selects the object and destination; (b) interaction guidance conveys how the cloth should move onto the plate; (c) execution-state tracking uses the result of removing the towel to advance from uncovering the target to placing the lemon. Representative implementations are VIMA~\\citep{jiang2022vima}, UniSkill~\\citep{kim2025uniskill}, and GPT-Policy~\\citep{cheng2026gptpolicyeval}, respectively.}"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 39,
        "context": "Task novelty has to be defined at the level of the relation being learned. Task suites make adaptation to held-out tasks measurable~\\citep{james2019rlbench,yu2019metaworld}, but withheld names can combine several kinds of change. New object combinations and task templates probe different generalization in VIMA~\\citep{jiang2022vima}; the Imitator Game separates changes in demonstrated motion from changes in functional intent~\\citep{zhou2026imitator}. A familiar procedure on a new body tests realization, whereas a new ordering of available actions tests contextual composition. A useful transfer claim identifies both the unseen relation and the motor competence available to realize it."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 88,
        "context": "Contextual training is useful when it improves the model's response to task-defining evidence, beyond improving execution generally. Explicitly paired examples offer one route~\\citep{duan2017oneshot,mandi2021mosaic}; multimodal prompts, sensorimotor streams, and corrective histories expose other dependencies reviewed in Section~\\ref{sec:context-training}~\\citep{jiang2022vima,fu2024icrt,jiang2026robottt}. Each checkpoint can be evaluated on the same tasks with informative context, absent context, and context specifying a different feasible behavior. The within-checkpoint comparison measures the effect of evidence; comparing that effect across checkpoints tests whether training improved its use. Performance with a fully specified task separately checks the available execution competence."
      },
      {
        "file": "tables/benchmarks.tex",
        "line": 13,
        "context": "Relation transfer & Hold out relations & Relation adherence & VIMA~\\citep{jiang2022vima}; MOSAIC~\\citep{mandi2021mosaic}; Imitator Game~\\citep{zhou2026imitator} \\\\"
      },
      {
        "file": "sections/12-image-sources.tex",
        "line": 4,
        "context": "Method imagery comes from Vid2Robot, SemAnCorr, Zero-WAM, and UniSkill~\\citep{jain2024vid2robot,dong2026semancorr,zhou2026zerowam,kim2025uniskill}. Additional examples come from ICRT, MemoryVLA, WAM-TTT, DROC, MT3, and CorrectVLA~\\citep{fu2024icrt,shi2025memoryvla,arxiv260706988,zha2023droc,dreczkowski2025mt3,arxiv260829967}; research examples use VIMA, Instant Policy, and HoloAssist~\\citep{jiang2022vima,vosylius2024instantpolicy,holoassist2023}. Acquisition examples use DROID, UMI, Ego2Robot, and MimicGen~\\citep{khazatsky2024droid,chi2024umi,wang2026ego2robot,mandlekar2023mimicgen}. Other recordings come from Galaxea Open-World~\\citep{galaxea2025}, LIBERO-PRO~\\citep{zhou2025liberopro}, \\href{https://github.com/cheng-haha/GPT-Policy-Eval/blob/main/assets/hidden-goal.gif}{GPT-Policy}~\\citep{cheng2026gptpolicyeval}, and \\href{https://huggingface.co/datasets/dannyXSC/HumanAndRobot}{HumanAndRobot}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 38,
        "context": "2022 & C & 6 & \\citep{xu2022promptdt,laskin2022ad,jiang2022vima,jang2022bcz,yuan2022corro,brohan2022rt1} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 105,
    "key": "gao2026gmp",
    "title": "{Gated Memory Policy: In-Context Memorization and Adaptation}",
    "year": 2026,
    "first_public_date": "2026-04-21",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2604.18933",
    "source_url": "https://arxiv.org/abs/2604.18933",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Gated history cross-attention conditions diffusion actions; include the across-attempt physical-adaptation setting.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 408,
        "context": "Retrieval faces two decisions: which event answers the current uncertainty, and whether that uncertainty requires history at all. Question-answering supervision can teach relevance, as in HALO~\\citep{shah2026halo}; a calibrated history gate can give current observations precedence when they already suffice~\\citep{gao2026gmp}. The decisions expose different errors: missing a relevant event or allowing an irrelevant record to override the current scene."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 130,
        "context": "Physical adaptation requires evidence about the changed condition. MemMimic distinguishes event recall from adaptation to initially unknown physical response, while PACE-Bench varies physical conditions with a stable goal and interface \\citep{gao2026gmp,arxiv260814441}. For synthesized teaching videos, the video-generation benchmark H2R-Bench evaluates goal, event, contact, and embodiment consistency before robot execution \\citep{arxiv260813049}. These tests are useful when tied to the specific information that the contextual policy must recover. Probe-then-commit audits further separate whether a belief covers the action-relevant truth from whether the executor predicts failure accurately~\\citep{arxiv260930608}. Their offline ground-truth checks show why sharper beliefs alone need not justify physical commitment."
      },
      {
        "file": "tables/benchmarks.tex",
        "line": 19,
        "context": "Physical transfer & Change dynamics & Adaptation; goal fidelity & MemMimic~\\citep{gao2026gmp}; PACE-Bench~\\citep{arxiv260814441} \\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 114,
    "key": "bousmalis2023robocat",
    "title": "{RoboCat: A Self-Improving Generalist Agent for Robotic Manipulation}",
    "year": 2023,
    "first_public_date": "2023/06/20",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2306.11706",
    "source_url": "https://arxiv.org/abs/2306.11706",
    "bibliography_year": 2023,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 27,
        "context": "Automated practice~\\citep{sharma2023medal,bousmalis2023robocat}, reward and experiment design~\\citep{ma2023eureka,ma2024dreureka,xiao2026enpire}, and retained guidance~\\citep{lu2026aspire,wang2026shaper} support a further objective: physical recursive self-improvement (S5), in which experience improves how the next task is learned. Collective knowledge evolution (S6) extends this learning cycle to a group of robots. Its premise is that an execution contains knowledge another body can use, even when the original motion cannot be copied. Shared progress and skill representations preserve what should be accomplished~\\citep{zakka2021xirl,xu2023xskill,kim2025uniskill}; pooled policy learning supplies competence across sensing and action spaces~\\citep{oxe2023,doshi2024crossformer}; morphology-aware transfer changes the physical realization~\\citep{liu2022revolver,gupta2026kinematic}. These are complementary foundations for exchanging demonstrations and corrections. Whether such exchanges improve the group's subsequent learning is the S6 research objective in Figure~\\ref{fig:cover}."
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 112,
        "context": "Retained guidance and context-building code can improve selection or interpretation of future evidence~\\citep{lu2026aspire,wang2026shaper}. Autonomous practice can improve resetting, execution, or a successor policy~\\citep{sharma2023medal,bousmalis2023robocat}. RoboRSI's successive skill revisions exemplify repertoire growth; its release-level cumulative coverage records tasks solved at least once~\\citep{noematrix2026roborsi}. REVOLVE updates two distinct components: failure and correction records retrain the manipulation policy, while mismatch memory refines the supervising agent's judgments~\\citep{arxiv260914633}. Selective resets and successor comparisons attribute gains to the retained solution, control, or supervision."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 43,
        "context": "2023 & C & 6 & \\citep{oxe2023,bousmalis2023robocat,grigsby2023amago,bharadhwaj2023roboagent,zhao2023act,brohan2023rt2} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 117,
    "key": "liang2024lmpc",
    "title": "{Learning to Learn Faster from Human Feedback with Language Model Predictive Control}",
    "year": 2024,
    "first_public_date": "2024/02/18",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2402.11450",
    "source_url": "https://arxiv.org/abs/2402.11450",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "LMPC uses interaction feedback to revise executable code within a teaching episode. Subsequent language-model training is a separate regime.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 189,
        "context": "These developments connect teaching, interaction, and procedural reuse. General-Level distinguishes breadth from synergy in multimodal generalists~\\citep{fei2025generallevel}; for robots, the corresponding learning question is whether combining these capabilities improves subsequent acquisition. LMPC studies responsiveness to later teaching~\\citep{liang2024lmpc}, while reward and learning-program search change how new skills are acquired~\\citep{ma2023eureka,xiao2026enpire}. Section~\\ref{sec:icl-self-improvement} develops this question for individual and shared learning."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 516,
        "context": "Neural consolidation turns acquired experience into future model competence. Distilling harness interaction traces~\\citep{liu2026guava,zhang2026waa} or combining orchestration with autonomous data collection and policy refinement~\\citep{cui2026roboclaw} transfers work initially performed through inference into trained parameters. EmbodiedSWE diversifies verified agent solutions into demonstrations for VLA training~\\citep{you2026embodiedswe}, supplying variations beyond the solved task instances. The training target determines what is consolidated: successful trajectories teach execution, whereas successful teaching exchanges, as in LMPC, teach responsiveness to later feedback~\\citep{liang2024lmpc}. Section~\\ref{sec:icl-self-improvement} develops this distinction. The next chapter examines how training data connect task evidence to execution."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 78,
        "context": "The third group distinguishes using retained experience from acquiring a better learner. Zeva tests access to earlier interaction; RTCF and TraceFlow test action correction from successful or failed traces; FARE tests selective revision of the history conditioning prediction~\\citep{chen2026zeva,fan2026rtcf,arxiv260920646,arxiv260918016}. Their scope differs: TraceFlow's ordering gains coexist with unresolved simulation deficits, while FARE's always-search variant underperforms its base policy. LMPC instead trains a successor between sessions and measures its response to new teaching~\\citep{liang2024lmpc}. Cumulative success over retries measures yet another quantity, as in Zeva's evolution milestones. These comparisons locate gains in a specific use of experience; the interventions below test whether that use explains the outcome."
      },
      {
        "file": "tables/reported-evidence.tex",
        "line": 40,
        "context": "LMPC~\\citep{liang2024lmpc} & Successor training & Base $\\to$ successor & SR: $39.4\\to66.3$ & Held-out teaching tasks\\\\"
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 107,
        "context": "LMPC links accumulated teaching to improved subsequent acquisition~\\citep{liang2024lmpc}. Within a session, a fixed language model converts instructions and corrections into reward code for model-predictive control. Across sessions, successful interactions train it to predict teaching exchanges; the rollout variant searches those exchanges for a shorter route to success. Test-task success rises from 39.4\\% to 66.3\\%, while mean turns in successful sessions fall from 2.4 to 1.9. This connects experience to a successor's response to new teaching."
      },
      {
        "file": "tables/physical-self-improvement.tex",
        "line": 15,
        "context": "Acquisition process & Refine & Teaching; training procedure & LMPC~\\citep{liang2024lmpc}; Eureka~\\citep{ma2023eureka}; DrEureka~\\citep{ma2024dreureka}\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 50,
        "context": " & S & 11 & \\citep{tziafas2024lrll,ahn2024autort,dai2024racer,liang2024lmpc,zhu2024orion,singh2024malmm,curtis2025proc3s,sarch2024ical,liang2024introplan,buoso2024select2plan,elnoor2024vlmgronav} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 118,
    "key": "kim2024openvla",
    "title": "{OpenVLA: An Open-Source Vision-Language-Action Model}",
    "year": 2024,
    "first_public_date": "2024-06-13",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2406.09246",
    "source_url": "https://arxiv.org/abs/2406.09246",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/01-introduction.tex",
        "line": 11,
        "context": "Broad pretraining supplies reusable perception and control~\\citep{kim2024openvla,black2024pi0,nvidia2025gr00t} from multi-task and multi-embodiment collections~\\citep{oxe2023,agibot2025}. Yet the current scene can leave several procedures feasible, conceal an earlier event, or reveal little about an unfamiliar material's response. These are information gaps that broader motor competence alone cannot resolve. Fine-tuning incorporates new evidence into weights; ICL makes it available at the decision. Cross-object transfer tests whether teaching remains useful after replacing either or both interacting objects~\\citep{simeonov2023rndf}. The task relation must survive while its physical realization changes."
      },
      {
        "file": "sections/04-data.tex",
        "line": 272,
        "context": "Data construction must be matched by an interface through which teaching can change behavior. Three dependencies organize this integration: access to the evidence, preservation of its task distinction in the control intermediate, and an action encoding that can realize it. Access comes first. An observation-conditioned policy such as ACT needs an added context channel to distinguish procedures compatible with the same scene~\\citep{zhao2023act}. Language-conditioned policies expose goals and constraints~\\citep{kim2024openvla,black2024pi0}; goal images specify endpoints~\\citep{octo2024}; sequential demonstrations can supply order or contact preferences~\\citep{fu2024icrt,ding2026contextflow}. Adding an encoder provides access, while teaching-dependent targets establish use."
      },
      {
        "file": "sections/04-data.tex",
        "line": 274,
        "context": "The missing dependency determines which training records a method needs. Foundation policies supply perception and motor interfaces~\\citep{brohan2022rt1,brohan2023rt2,octo2024,kim2024openvla,hpt2024,liu2024rdt}, but the four families consume different task-specific intermediates: actions, geometric references, futures, or executable specifications. Subtask annotations and skill representations expose higher-level structure~\\citep{agibot2025,galaxea2025,robomind2025v2,kim2025uniskill}; phase-aligned examples connect that structure to a current decision~\\citep{yang2026icivla}. Direct supervision of an intermediate is one way to establish this connection. Joint training, pretrained interpretation, and geometric construction can also supply it. The requirement shared by the four interfaces is that the execution intermediate preserve the distinction selected by the evidence."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 48,
        "context": "2024 & C & 16 & \\citep{fu2024icrt,jain2024vid2robot,dipalo2024keypoint,vosylius2024instantpolicy,kedia2024rhyme,kim2024openvla,black2024pi0,doshi2024crossformer,yin2024roboprompt,sridhar2024regent,fang2024kalm,elawady2024relic,octo2024,hpt2024,liu2024rdt,zhou2024nolo} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 119,
    "key": "black2024pi0",
    "title": "{$\\pi_0$: A Vision-Language-Action Flow Model for General Robot Control}",
    "year": 2024,
    "first_public_date": "2024-10-31",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2410.24164",
    "source_url": "https://arxiv.org/abs/2410.24164",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/01-introduction.tex",
        "line": 11,
        "context": "Broad pretraining supplies reusable perception and control~\\citep{kim2024openvla,black2024pi0,nvidia2025gr00t} from multi-task and multi-embodiment collections~\\citep{oxe2023,agibot2025}. Yet the current scene can leave several procedures feasible, conceal an earlier event, or reveal little about an unfamiliar material's response. These are information gaps that broader motor competence alone cannot resolve. Fine-tuning incorporates new evidence into weights; ICL makes it available at the decision. Cross-object transfer tests whether teaching remains useful after replacing either or both interacting objects~\\citep{simeonov2023rndf}. The task relation must survive while its physical realization changes."
      },
      {
        "file": "sections/04-data.tex",
        "line": 272,
        "context": "Data construction must be matched by an interface through which teaching can change behavior. Three dependencies organize this integration: access to the evidence, preservation of its task distinction in the control intermediate, and an action encoding that can realize it. Access comes first. An observation-conditioned policy such as ACT needs an added context channel to distinguish procedures compatible with the same scene~\\citep{zhao2023act}. Language-conditioned policies expose goals and constraints~\\citep{kim2024openvla,black2024pi0}; goal images specify endpoints~\\citep{octo2024}; sequential demonstrations can supply order or contact preferences~\\citep{fu2024icrt,ding2026contextflow}. Adding an encoder provides access, while teaching-dependent targets establish use."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 48,
        "context": "2024 & C & 16 & \\citep{fu2024icrt,jain2024vid2robot,dipalo2024keypoint,vosylius2024instantpolicy,kedia2024rhyme,kim2024openvla,black2024pi0,doshi2024crossformer,yin2024roboprompt,sridhar2024regent,fang2024kalm,elawady2024relic,octo2024,hpt2024,liu2024rdt,zhou2024nolo} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 120,
    "key": "nvidia2025gr00t",
    "title": "{GR00T N1: An Open Foundation Model for Generalist Humanoid Robots}",
    "year": 2025,
    "first_public_date": "2025-03-18",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2503.14734",
    "source_url": "https://arxiv.org/abs/2503.14734",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/01-introduction.tex",
        "line": 11,
        "context": "Broad pretraining supplies reusable perception and control~\\citep{kim2024openvla,black2024pi0,nvidia2025gr00t} from multi-task and multi-embodiment collections~\\citep{oxe2023,agibot2025}. Yet the current scene can leave several procedures feasible, conceal an earlier event, or reveal little about an unfamiliar material's response. These are information gaps that broader motor competence alone cannot resolve. Fine-tuning incorporates new evidence into weights; ICL makes it available at the decision. Cross-object transfer tests whether teaching remains useful after replacing either or both interacting objects~\\citep{simeonov2023rndf}. The task relation must survive while its physical realization changes."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 52,
        "context": "2025 & C & 18 & \\citep{sridhar2025ricl,liu2025locoformer,shi2025memoryvla,sridhar2025memer,galaxea2025,nvidia2025gr00t,park2025demodiffusion,chen2025vivla,haldar2025pointpolicy,qu2025spatialvla,oh2025rip,torne2025ptp,shah2025mimicdroid,arxiv251114759,arxiv251222414,vuong2025actiontokenizer,arxiv250617811,wagenmaker2025exploration} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 132,
    "key": "doshi2024crossformer",
    "title": "{Scaling Cross-Embodied Learning: One Policy for Manipulation, Navigation, Locomotion and Aviation}",
    "year": 2024,
    "first_public_date": "2024-08-21",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date, verified 2026-09-20",
    "date_source_url": "https://arxiv.org/abs/2408.11812",
    "source_url": "https://arxiv.org/abs/2408.11812",
    "bibliography_year": 2024,
    "publication_type": "article",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 27,
        "context": "Automated practice~\\citep{sharma2023medal,bousmalis2023robocat}, reward and experiment design~\\citep{ma2023eureka,ma2024dreureka,xiao2026enpire}, and retained guidance~\\citep{lu2026aspire,wang2026shaper} support a further objective: physical recursive self-improvement (S5), in which experience improves how the next task is learned. Collective knowledge evolution (S6) extends this learning cycle to a group of robots. Its premise is that an execution contains knowledge another body can use, even when the original motion cannot be copied. Shared progress and skill representations preserve what should be accomplished~\\citep{zakka2021xirl,xu2023xskill,kim2025uniskill}; pooled policy learning supplies competence across sensing and action spaces~\\citep{oxe2023,doshi2024crossformer}; morphology-aware transfer changes the physical realization~\\citep{liu2022revolver,gupta2026kinematic}. These are complementary foundations for exchanging demonstrations and corrections. Whether such exchanges improve the group's subsequent learning is the S6 research objective in Figure~\\ref{fig:cover}."
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 126,
        "context": "Shared progress and skill representations preserve task content across appearances~\\citep{zakka2021xirl,xu2023xskill,kim2025uniskill}; multi-robot training supplies compatible competence~\\citep{oxe2023,doshi2024crossformer}; morphology interpolation and kinematic constraints support physical realization~\\citep{liu2022revolver,gupta2026kinematic}. Collective knowledge evolution adds a reciprocal loop: each execution helps revise knowledge another robot can use. Measuring transfer in both directions, with the teaching and practice required by each body, tests whether the exchange improves the group's subsequent learning."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 48,
        "context": "2024 & C & 16 & \\citep{fu2024icrt,jain2024vid2robot,dipalo2024keypoint,vosylius2024instantpolicy,kedia2024rhyme,kim2024openvla,black2024pi0,doshi2024crossformer,yin2024roboprompt,sridhar2024regent,fang2024kalm,elawady2024relic,octo2024,hpt2024,liu2024rdt,zhou2024nolo} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 133,
    "key": "gupta2026kinematic",
    "title": "{Demonstrate once, execute on many: Kinematic intelligence for cross-robot skill transfer}",
    "year": 2026,
    "first_public_date": "2026",
    "date_precision": "year",
    "date_basis": "Official EPFL publication announcement identifies Science Robotics (2026).",
    "date_source_url": "https://actu.epfl.ch/news/how-to-teach-the-same-skill-to-different-robots-2",
    "source_url": "https://doi.org/10.1126/scirobotics.aea1995",
    "bibliography_year": 2026,
    "publication_type": "article",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "A demonstrated skill is transferred across robot kinematics through explicit task and feasibility constraints.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 27,
        "context": "Automated practice~\\citep{sharma2023medal,bousmalis2023robocat}, reward and experiment design~\\citep{ma2023eureka,ma2024dreureka,xiao2026enpire}, and retained guidance~\\citep{lu2026aspire,wang2026shaper} support a further objective: physical recursive self-improvement (S5), in which experience improves how the next task is learned. Collective knowledge evolution (S6) extends this learning cycle to a group of robots. Its premise is that an execution contains knowledge another body can use, even when the original motion cannot be copied. Shared progress and skill representations preserve what should be accomplished~\\citep{zakka2021xirl,xu2023xskill,kim2025uniskill}; pooled policy learning supplies competence across sensing and action spaces~\\citep{oxe2023,doshi2024crossformer}; morphology-aware transfer changes the physical realization~\\citep{liu2022revolver,gupta2026kinematic}. These are complementary foundations for exchanging demonstrations and corrections. Whether such exchanges improve the group's subsequent learning is the S6 research objective in Figure~\\ref{fig:cover}."
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 126,
        "context": "Shared progress and skill representations preserve task content across appearances~\\citep{zakka2021xirl,xu2023xskill,kim2025uniskill}; multi-robot training supplies compatible competence~\\citep{oxe2023,doshi2024crossformer}; morphology interpolation and kinematic constraints support physical realization~\\citep{liu2022revolver,gupta2026kinematic}. Collective knowledge evolution adds a reciprocal loop: each execution helps revise knowledge another robot can use. Measuring transfer in both directions, with the teaching and practice required by each body, tests whether the exchange improves the group's subsequent learning."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 60,
        "context": " & G & 5 & \\citep{dong2026semancorr,gupta2026kinematic,zhu2026sparsedense,thompson2026parttransfer,arxiv260930404} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 142,
    "key": "arxiv260829967",
    "title": "{Training-Free Action Correction for VLA Model Failures via Language Feedback}",
    "year": 2026,
    "first_public_date": "2026-08-30",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.29967",
    "source_url": "https://arxiv.org/abs/2608.29967",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "CorrectVLA converts a task-level language correction to an explicit additive action adjustment around an existing frozen executor.",
    "citation_locations": [
      {
        "file": "sections/09-landscape.tex",
        "line": 57,
        "context": "Correction granularity should match the cause of failure. A wrong target requires changing task selection; a displaced approach point requires a spatial update; insufficient displacement may require only a magnitude adjustment. Corrective-language training makes supervisory instructions actionable~\\citep{dai2024racer}, while sparse adjustments around a frozen VLA can address magnitude errors when the target is already correct~\\citep{arxiv260829967}. Subtask, motion, and pixel-target interfaces expose these changes at different resolutions~\\citep{chen2026steerable}. The controller must also accept the correction from the state already reached, connecting diagnostic precision to the steerability analysis in Section~\\ref{sec:methods}."
      },
      {
        "file": "tables/recovery.tex",
        "line": 15,
        "context": "CorrectVLA~\\citep{arxiv260829967} & Human feedback & Sparse action bias \\\\"
      },
      {
        "file": "sections/12-image-sources.tex",
        "line": 4,
        "context": "Method imagery comes from Vid2Robot, SemAnCorr, Zero-WAM, and UniSkill~\\citep{jain2024vid2robot,dong2026semancorr,zhou2026zerowam,kim2025uniskill}. Additional examples come from ICRT, MemoryVLA, WAM-TTT, DROC, MT3, and CorrectVLA~\\citep{fu2024icrt,shi2025memoryvla,arxiv260706988,zha2023droc,dreczkowski2025mt3,arxiv260829967}; research examples use VIMA, Instant Policy, and HoloAssist~\\citep{jiang2022vima,vosylius2024instantpolicy,holoassist2023}. Acquisition examples use DROID, UMI, Ego2Robot, and MimicGen~\\citep{khazatsky2024droid,chi2024umi,wang2026ego2robot,mandlekar2023mimicgen}. Other recordings come from Galaxea Open-World~\\citep{galaxea2025}, LIBERO-PRO~\\citep{zhou2025liberopro}, \\href{https://github.com/cheng-haha/GPT-Policy-Eval/blob/main/assets/hidden-goal.gif}{GPT-Policy}~\\citep{cheng2026gptpolicyeval}, and \\href{https://huggingface.co/datasets/dannyXSC/HumanAndRobot}{HumanAndRobot}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 146,
    "key": "yu2017uposi",
    "title": "{Preparing for the Unknown: Learning a Universal Policy with Online System Identification}",
    "year": 2017,
    "first_public_date": "2017-02-08",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/1702.02453",
    "source_url": "https://arxiv.org/abs/1702.02453",
    "bibliography_year": 2017,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. A trained online system-identification network converts recent state-action history into dynamics parameters supplied to a universal policy; no new-task model fitting is required.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 172,
        "context": "Online system identification provided an explicit early version of the physical-adaptation idea: recent state--action history identified dynamics parameters for a universal policy~\\citep{yu2017uposi}. Later methods could learn a latent instead of naming every parameter, but the central problem remained inferring how the present body would respond. The demonstration and interaction strands were already connected by Watch--Try--Learn: one policy attempted a demonstrated task and another used the resulting feedback~\\citep{zhou2019wtl}. A demonstration narrows the task hypothesis, while interaction can resolve information it omits."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 94,
        "context": "Temporal and spatial correspondence can identify a desired motion while leaving its physical effect uncertain. Interaction history supplies the complementary evidence when the goal is known but the current body's response is not. System identification makes this unknown explicit through physical parameters, whereas a learned adaptation latent can retain the response information needed by a policy~\\citep{yu2017uposi,kumar2021rma}. ICWM extends physical-context inference to changes in observation and embodiment~\\citep{wang2026icwm}. These approaches require transitions that reveal how commands affect the present system; a task demonstration alone may leave that uncertainty unresolved. Their representation conditions an action policy directly. Predicting and evaluating candidate futures introduces the additional computational stage considered in Section~\\ref{sec:predictive-methods}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 24,
        "context": "2017 & C & 4 & \\citep{duan2017oneshot,mishra2017snail,finn2017mil,yu2017uposi} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 147,
    "key": "zhou2019wtl",
    "title": "{Watch, Try, Learn: Meta-Learning from Demonstrations and Reward}",
    "year": 2019,
    "first_public_date": "2019-06-07",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/1906.03352",
    "source_url": "https://arxiv.org/abs/1906.03352",
    "bibliography_year": 2019,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. The demonstration and an attempted execution condition a subsequent policy without a test-task gradient update.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 172,
        "context": "Online system identification provided an explicit early version of the physical-adaptation idea: recent state--action history identified dynamics parameters for a universal policy~\\citep{yu2017uposi}. Later methods could learn a latent instead of naming every parameter, but the central problem remained inferring how the present body would respond. The demonstration and interaction strands were already connected by Watch--Try--Learn: one policy attempted a demonstrated task and another used the resulting feedback~\\citep{zhou2019wtl}. A demonstration narrows the task hypothesis, while interaction can resolve information it omits."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 31,
        "context": "2019 & C & 4 & \\citep{rakelly2019pearl,zhou2019wtl,bonardi2019humans,zintgraf2019varibad} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 148,
    "key": "jang2022bcz",
    "title": "{BC-Z: Zero-Shot Task Generalization with Robotic Imitation Learning}",
    "year": 2022,
    "first_public_date": "2022-02-04",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2202.02005",
    "source_url": "https://arxiv.org/abs/2202.02005",
    "bibliography_year": 2022,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Video task embeddings condition a shared robot policy; only the video-conditioned transfer setting is counted.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 177,
        "context": "Broader teaching made a fixed task summary less sufficient: two demonstrations can have the same goal yet differ in order, contact, or tool use. Multimodal task specifications placed goals and procedures in the input \\citep{jang2022bcz,jiang2022vima}, while trajectory models retained earlier observations and actions as evidence for later decisions \\citep{xu2022promptdt,laskin2022ad}. The benefit of a sequence interface was access to distinctions that a single task label could erase. Its cost was an alignment problem: the robot had to recover which part of that evidence mattered at its own execution stage. Temporal video correspondence and causal sensorimotor modeling addressed this pressure through learned representations \\citep{jain2024vid2robot,fu2024icrt}; spatial representations imposed geometric correspondence before action prediction \\citep{vosylius2024instantpolicy}. These complementary approaches preserve temporal evidence and geometric correspondence at different stages of action generation."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 38,
        "context": "2022 & C & 6 & \\citep{xu2022promptdt,laskin2022ad,jiang2022vima,jang2022bcz,yuan2022corro,brohan2022rt1} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 149,
    "key": "pari2021vinn",
    "title": "{The Surprising Effectiveness of Representation Learning for Visual Imitation}",
    "year": 2021,
    "first_public_date": "2021-12-02",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://www.roboticsproceedings.org/rss18/p010.pdf",
    "source_url": "https://www.roboticsproceedings.org/rss18/p010.pdf",
    "bibliography_year": 2022,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "VINN encodes observations and returns actions retrieved from demonstration states; the control output is the retrieved action.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 183,
        "context": "Geometric reuse and learned contextual inference allocate generalization differently. Visual nearest-neighbor methods rely on a representation in which nearby observations admit compatible actions~\\citep{pari2021vinn}. Explicit alignment instead restores the conditions under which a recorded robot motion or human-demonstrated object trajectory remains usable~\\citep{dipalo2023dinobot,heppert2024ditto}. When those conditions are insufficient, a video can initialize further interaction learning, as in WHIRL~\\citep{bahl2022whirl}. The same one-example interface can therefore support replay, transformed reference execution, or new policy learning. What distinguishes these routes is the assumption that makes the demonstrated behavior executable in the new setting."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 46,
        "context": "Action reuse assumes that proximity in a representation implies compatible control. The workflow encodes the current scene, retrieves comparable demonstration states, and returns their recorded actions \\citep{pari2021vinn}. Its generalization rests on representation quality and archive coverage. A retrieved demonstration can instead condition a learned generator \\citep{sridhar2025ricl}, which must infer how the example applies rather than return its action directly. This introduces a second source of generalization: transforming available \\mbox{experience beyond local replay.}"
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 11,
        "context": "\\rowcolor{black!3}VINN~\\citep{pari2021vinn} & D & V,S & Retrieve & Actions & Replay\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 36,
        "context": "2021 & C & 3 & \\citep{mandi2021mosaic,kumar2021rma,pari2021vinn} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 152,
    "key": "park2026recap",
    "title": "{Retrieve, Don't Retrain: Extending Vision Language Action Models to New Tasks at Test Time}",
    "year": 2026,
    "first_public_date": "2026-06-14",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2606.15631",
    "source_url": "https://arxiv.org/abs/2606.15631",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "Runtime future prediction is required by the coded branch. The main WAM jointly denoises future observations and residual robot actions from retrieved state–action chunks. Count the main deployed pathway, not its action-only backbone comparison as another work.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 210,
        "context": "Within the method subset, \\CorpusPolicy{} references concern context-conditioned policies, \\CorpusGeometry{} geometric transfer, \\CorpusWorld{} world-model-based control, and \\CorpusAgent{} skill- and agent-based execution. Branch-specific coding places ReCAP\\textquotesingle{}s Cosmos Policy branch under predictive world-action modeling~\\citep{park2026recap}, ENPIRE under program revision~\\citep{xiao2026enpire}, and GPT-Policy under contextual tool use~\\citep{cheng2026gptpolicyeval}."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 220,
        "context": "Retrieval can constrain prediction before detailed motion is generated. The retrieval-augmented policy ReCAP supplies trajectories to a frozen residual predictor~\\citep{park2026recap}; its Cosmos Policy branch jointly generates future images and actions. The retrieved motion narrows the continuation, while prediction relates it to the evolving scene. Other ReCAP backbones route retrieved evidence through different action interfaces, so the predictive classification applies to its Cosmos Policy branch."
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 16,
        "context": "ReCAP (WAM)~\\citep{park2026recap} & D & V,S & Retrieve / Encode & Future / Actions & Decode\\\\"
      },
      {
        "file": "sections/04-data.tex",
        "line": 241,
        "context": "Pair construction has a different criterion: the retrieved behavior must agree with the intended procedure. RHyME composes human clips for a recorded robot trajectory through sequence-level optimal transport \\citep{kedia2024rhyme}. Existing video replaces newly captured support, but constituent behaviors must occur in both collections, and clip boundaries can introduce pairing errors. During deployment, retrieval must additionally match current progress and motion compatibility. Retrieval-based ReCAP supplies state--action chunks to a frozen residual predictor \\citep{park2026recap}; expanding that archive changes runtime context through the mechanism in Section~\\ref{sec:methods}. Training selection, pair construction, and runtime retrieval therefore require different judgments of relevance."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 61,
        "context": " & W & 16 & \\citep{arxiv260706988,he2026demojepa,chen2026host,zhou2026zerowam,arxiv260718840,park2026recap,shi2026memoryvlapp,core2026realignment,arxiv260816885,bi2026motus2,arxiv260919824,arxiv260919315,arxiv260921740,arxiv260921122,arxiv260911561,arxiv260918016} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 24,
        "context": "ReCAP~\\citep{park2026recap} & Trajectory retrieval pool & Extend pool; retrieve each step \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 153,
    "key": "yin2024roboprompt",
    "title": "{In-Context Learning Enables Robot Action Prediction in LLMs}",
    "year": 2024,
    "first_public_date": "2024-10-16",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2410.12782",
    "source_url": "https://arxiv.org/abs/2410.12782",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. A frozen language model generates robot end-effector keyframe actions from textual demonstrations.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 16,
        "context": "Language contributes according to the information it carries, independently of the control interface. In direct action inference, numerical states and action examples can be serialized for a language model, as in RoboPrompt~\\citep{yin2024roboprompt}; ICRT learns its sensorimotor interface without linguistic data~\\citep{fu2024icrt}. For a geometric archive, language can narrow the intended task before geometric matching resolves the motion, as in MT3~\\citep{dreczkowski2025mt3}. Command--program examples instead teach an executable mapping~\\citep{liang2022codeaspolicies}, while textual event memory preserves information missing from recent visual history~\\citep{torne2026mem}. These uses resolve task selection, action interpretation, and retention at different stages. The relevant comparison is what the text contributes to the decision, including whether it supplies a goal, a new convention, or a remembered outcome."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 103,
        "context": "Textual action interfaces reveal how much of this burden can be handled outside a visuomotor backbone. Object poses and keyframe end-effector actions can be supplied as examples to a frozen language model \\citep{yin2024roboprompt}. For bimanual tasks, conditioning one arm's trajectory on the other's prediction preserves inter-arm dependence while reducing the joint prediction problem \\citep{palma2026bicicle}. BiCICLe's main TWIN experiments use ten demonstrations per task, with iterative refinement and candidate selection adding inference computation. These systems reuse pretrained reasoning, but rely on perception, coordinate conventions, and action representations that make its outputs physically meaningful."
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 18,
        "context": "\\rowcolor{black!3}RoboPrompt~\\citep{yin2024roboprompt} & D & G,S & Parse & Actions & Decode\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 48,
        "context": "2024 & C & 16 & \\citep{fu2024icrt,jain2024vid2robot,dipalo2024keypoint,vosylius2024instantpolicy,kedia2024rhyme,kim2024openvla,black2024pi0,doshi2024crossformer,yin2024roboprompt,sridhar2024regent,fang2024kalm,elawady2024relic,octo2024,hpt2024,liu2024rdt,zhou2024nolo} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 154,
    "key": "sridhar2024regent",
    "title": "{REGENT: A Retrieval-Augmented Generalist Agent That Can Act In-Context in New Environments}",
    "year": 2024,
    "first_public_date": "2024-12-06",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2412.04759",
    "source_url": "https://arxiv.org/abs/2412.04759",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Retrieved state–action examples condition a frozen learned agent in unseen MuJoCo environments; optional fine-tuning is a separate branch.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 48,
        "context": "Distribution shift can separate these two sources. In REGENT's unseen-MuJoCo-embodiment comparison, Retrieve-and-Play outperforms the frozen contextual transformer, while fine-tuning improves the learned agent \\citep{sridhar2024regent}. The retrieved actions remain useful in a condition where the learned interpreter transfers less effectively. Archive coverage and learned transformation should therefore be compared separately: retrieval can recover an applicable motion even when a more expressive generator does not preserve its relevance."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 110,
        "context": "The defining trade-off is between compatibility and transformation. Retrieved actions retain an explicit link to experience but need compatible control coordinates and archive coverage. A learned generator can adapt the example more flexibly, provided its representation preserves the taught distinction. REGENT's comparison locates this trade-off in the transfer of the learned interpreter under distribution shift~\\citep{sridhar2024regent}. Transfer depends on correspondence identifying usable evidence and on the generator preserving its relevance. Geometric transfer makes that dependency explicit by turning the evidence into a reference \\mbox{that execution must track.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 48,
        "context": "2024 & C & 16 & \\citep{fu2024icrt,jain2024vid2robot,dipalo2024keypoint,vosylius2024instantpolicy,kedia2024rhyme,kim2024openvla,black2024pi0,doshi2024crossformer,yin2024roboprompt,sridhar2024regent,fang2024kalm,elawady2024relic,octo2024,hpt2024,liu2024rdt,zhou2024nolo} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 155,
    "key": "park2025demodiffusion",
    "title": "{DemoDiffusion: One-Shot Human Imitation using pre-trained Diffusion Policy}",
    "year": 2025,
    "first_public_date": "2025-06-25",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2506.20668",
    "source_url": "https://arxiv.org/abs/2506.20668",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Human motion is retargeted and noised; a pretrained robot diffusion policy denoises it under current observations. This is learned action-prior refinement with an engineered context interface, not a separately trained support-query interpreter.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 52,
        "context": "The use of correspondence determines which component carries motion generalization. A retargeted human motion can serve as a proposal that a pretrained diffusion policy refines, as in DemoDiffusion~\\citep{park2025demodiffusion}. The learned prior then contributes to the final motion. Alternatively, registration can directly transfer the next demonstrated end-effector pose, as in IMOP~\\citep{zhang2024imop}. In that case, geometric applicability carries more of the transfer burden. Section~\\ref{sec:geometric-methods} develops this second interface, where the matched evidence becomes an \\mbox{explicit reference for execution.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 52,
        "context": "2025 & C & 18 & \\citep{sridhar2025ricl,liu2025locoformer,shi2025memoryvla,sridhar2025memer,galaxea2025,nvidia2025gr00t,park2025demodiffusion,chen2025vivla,haldar2025pointpolicy,qu2025spatialvla,oh2025rip,torne2025ptp,shah2025mimicdroid,arxiv251114759,arxiv251222414,vuong2025actiontokenizer,arxiv250617811,wagenmaker2025exploration} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 156,
    "key": "zhang2024imop",
    "title": "{One-Shot Imitation Learning with Invariance Matching for Robotic Manipulation}",
    "year": 2024,
    "first_public_date": "2024-05-21",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://www.roboticsproceedings.org/rss20/p134.html",
    "source_url": "https://www.roboticsproceedings.org/rss20/p134.html",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "A demonstrated reference is geometrically transferred and executed. A learned invariant-region matcher supplies cross-scene correspondences. Analytic point-set registration transfers the demonstrated end-effector pose to an executable target, while state routing advances through the demonstration.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 52,
        "context": "The use of correspondence determines which component carries motion generalization. A retargeted human motion can serve as a proposal that a pretrained diffusion policy refines, as in DemoDiffusion~\\citep{park2025demodiffusion}. The learned prior then contributes to the final motion. Alternatively, registration can directly transfer the next demonstrated end-effector pose, as in IMOP~\\citep{zhang2024imop}. In that case, geometric applicability carries more of the transfer burden. Section~\\ref{sec:geometric-methods} develops this second interface, where the matched evidence becomes an \\mbox{explicit reference for execution.}"
      },
      {
        "file": "sections/03-methods.tex",
        "line": 117,
        "context": "IMOP makes the reference local to the next demonstrated action: learned invariant-region correspondences support analytic pose transfer, and a state router selects the relevant demonstration transition~\\citep{zhang2024imop}. The reference can therefore be a target pose rather than a complete trajectory."
      },
      {
        "file": "tables/geometric-transfer.tex",
        "line": 17,
        "context": "IMOP~\\citep{zhang2024imop} & D & G,S & Align & Motion & Track\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 49,
        "context": " & G & 4 & \\citep{heppert2024ditto,zhang2024imop,liu2024magic,bahety2024screwmimic} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 157,
    "key": "james2018tec",
    "title": "{Task-Embedded Control Networks for Few-Shot Imitation Learning}",
    "year": 2018,
    "first_public_date": "2018-10-08",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/1810.03237",
    "source_url": "https://arxiv.org/abs/1810.03237",
    "bibliography_year": 2018,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. A task embedding computed from examples conditions the control network.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 66,
        "context": "When retrieved actions do not transfer directly, the learner must interpret what the example specifies. Early demonstration-conditioned policies compressed examples into a task representation. Task-Embedded Control Networks jointly learned a demonstration metric and an embedding-conditioned policy \\citep{james2018tec}. Such a summary makes few-shot conditioning economical, but the policy must recover the relevant execution phase from its current observation. As variation extends from task identity to ordering, viewpoint, and object placement, identifying the task is no longer enough: the robot must relate what it sees now to a particular part of the example."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 27,
        "context": "2018 & C & 4 & \\citep{yu2018domainadaptive,james2018tec,pathak2018zeroshot,kumar2018rpf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 158,
    "key": "dasari2020tosil",
    "title": "{Transformers for One-Shot Visual Imitation}",
    "year": 2020,
    "first_public_date": "2020-11-11",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2011.05970",
    "source_url": "https://arxiv.org/abs/2011.05970",
    "bibliography_year": 2020,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Spatiotemporal attention aligns a demonstration with current observations for action prediction.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 82,
        "context": "Execution-dependent attention addresses the loss of phase information in a single task summary: each action can consult the relevant spatial and temporal evidence~\\citep{dasari2020tosil}. Cross-domain contrastive supervision makes that read more reliable when demonstration and query differ visually~\\citep{mandi2021mosaic}. Video cross-attention and causal sensorimotor sequences expose different evidence to the read, respectively visual progression and observations with recorded actions~\\citep{jain2024vid2robot,fu2024icrt}. Execution mismatch creates a further problem when frame similarity is misleading. RHyME constructs semantically compatible training videos through clip retrieval and composition, then uses learned alignment to condition its policy~\\citep{kedia2024rhyme}. These designs address complementary parts of correspondence: when to read, what to compare, and how training makes the comparison meaningful."
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 16,
        "context": "\\rowcolor{black!3}TOSIL~\\citep{dasari2020tosil,goswami2025osviwm} & D & V & Attend & Actions & Decode\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 33,
        "context": "2020 & C & 5 & \\citep{dasari2020tosil,li2020focal,matsushima2020uncertainty,zhang2020metacure,yoo2020sparsepath} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 159,
    "key": "chen2025vivla",
    "title": "{See Once, Then Act: Vision-Language-Action Model with Task Learning from One-Shot Video Demonstrations}",
    "year": 2025,
    "first_public_date": "2025-12-08",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2512.07582",
    "source_url": "https://arxiv.org/abs/2512.07582",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Demonstration and query videos condition latent-action and robot-action decoding without new-task weight updates; no deployed future-state generator is required.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 84,
        "context": "The context representation determines which distinctions action generation can recover. RGB retains appearance and temporal evidence but leaves motion implicit; compatible sensorimotor records expose the action itself. Keypoints and spatial graphs supply correspondence before generation~\\citep{dipalo2024keypoint,vosylius2024instantpolicy}, reducing the need to infer task geometry from appearance. Motion latents pursue a different compression: cross-domain decoding ties human and robot movement together~\\citep{chen2025vivla}, while hierarchical tokens separate persistent demonstration structure from finer execution decisions~\\citep{huang2026mint}. Continuous flow matching generates actions from encoded images, proprioception, and commands~\\citep{ding2026contextflow}. TP-Flow additionally extracts phase-level prototypes from support demonstrations and conditions both the initial flow prior and velocity field on them~\\citep{wang2026tpflow}. Episodic training teaches this dependence; deployment recomputes prototypes with fixed weights. Representation and generator are therefore coupled choices: richer action generation depends on preserving the taught distinction during context encoding."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 52,
        "context": "2025 & C & 18 & \\citep{sridhar2025ricl,liu2025locoformer,shi2025memoryvla,sridhar2025memer,galaxea2025,nvidia2025gr00t,park2025demodiffusion,chen2025vivla,haldar2025pointpolicy,qu2025spatialvla,oh2025rip,torne2025ptp,shah2025mimicdroid,arxiv251114759,arxiv251222414,vuong2025actiontokenizer,arxiv250617811,wagenmaker2025exploration} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 160,
    "key": "huang2026mint",
    "title": "{Mimic Intent, Not Just Trajectories}",
    "year": 2026,
    "first_public_date": "2026-02-09",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://www.roboticsproceedings.org/rss22/p206.html",
    "source_url": "https://www.roboticsproceedings.org/rss22/p206.html",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. The MINT-Zero branch injects the coarse action token of a supplied demonstration and predicts remaining action tokens without per-task fitting.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 84,
        "context": "The context representation determines which distinctions action generation can recover. RGB retains appearance and temporal evidence but leaves motion implicit; compatible sensorimotor records expose the action itself. Keypoints and spatial graphs supply correspondence before generation~\\citep{dipalo2024keypoint,vosylius2024instantpolicy}, reducing the need to infer task geometry from appearance. Motion latents pursue a different compression: cross-domain decoding ties human and robot movement together~\\citep{chen2025vivla}, while hierarchical tokens separate persistent demonstration structure from finer execution decisions~\\citep{huang2026mint}. Continuous flow matching generates actions from encoded images, proprioception, and commands~\\citep{ding2026contextflow}. TP-Flow additionally extracts phase-level prototypes from support demonstrations and conditions both the initial flow prior and velocity field on them~\\citep{wang2026tpflow}. Episodic training teaches this dependence; deployment recomputes prototypes with fixed weights. Representation and generator are therefore coupled choices: richer action generation depends on preserving the taught distinction during context encoding."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 161,
    "key": "she2026matchingpolicy",
    "title": "{MatchingPolicy: Correspondence-Aware Policy Enables Cross-Object In-Context Learning}",
    "year": 2026,
    "first_public_date": "2026-08-17",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date, verified 2026-09-20",
    "date_source_url": "https://arxiv.org/abs/2608.16715",
    "source_url": "https://arxiv.org/abs/2608.16715",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Demonstration-to-query correspondences condition graph diffusion of end-effector actions. Receding action chunks and inverse kinematics do not introduce an independently selected goal or skill plan.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 89,
        "context": "Temporal phase identifies when an example applies; spatial correspondence identifies where its action should be realized. MatchingPolicy makes this second requirement explicit \\citep{she2026matchingpolicy}. Foundation-model features establish demonstration--query point matches; tracking propagates them through time; RGB-D lifts them into 3D. A graph diffusion policy then generates gripper motion from these relationships. This workflow assumes that matched task geometry remains informative about the required action, without fixing a trajectory for the robot to replay. Section~\\ref{sec:geometric-methods} considers the complementary case in which correspondence transforms an explicit executable reference."
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 24,
        "context": "\\rowcolor{black!3}MatchingPolicy~\\citep{she2026matchingpolicy} & D & G,S & Align / Encode & Actions & Decode\\\\"
      },
      {
        "file": "sections/04-data.tex",
        "line": 244,
        "context": "Spatial supervision reduces ambiguity that action loss alone must resolve. Synthetic cross-scene point correspondences associate the same task geometry across executions~\\citep{she2026matchingpolicy}; reconstructed contact heatmaps, hand configurations, and motion associate human interactions with affordances~\\citep{oh2026vlaff}. The first teaches where an analogous relation occurs, while the second teaches which interaction geometry is plausible. Contextual training connects either spatial prior to the supplied example, so that teaching selects which relation the robot preserves. Spatial accuracy and responsiveness to teaching then become complementary training objectives."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      },
      {
        "file": "tables/correspondence-interfaces.tex",
        "line": 22,
        "context": "MatchingPolicy~\\citep{she2026matchingpolicy} & Demonstration--query 3D points & Graph-conditioned gripper motion\\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 162,
    "key": "arxiv260805738",
    "title": "{In-Context VLA: Endowing Vision-Language-Action Models with Language via In-Context Post-Training and Agentic Tool Use}",
    "year": 2026,
    "first_public_date": "2026-08-06",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.05738",
    "source_url": "https://arxiv.org/abs/2608.05738",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Grounded language supplied by contextual post-training and agentic tools conditions the VLA action generator; the action path remains policy inference.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 99,
        "context": "Broader robot and language priors change what must be learned for demonstration following. An existing action generator can be conditioned on retrieved executions \\citep{sridhar2025ricl}; grounded spatial descriptions can supply scene information missing from the current visual input \\citep{arxiv260805738}. These inputs resolve different unknowns. A demonstration may change the requested procedure, while a scene description may clarify how to execute an already known procedure. The contribution of each channel depends on the decision its information resolves."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 163,
    "key": "xu2026stellavla",
    "title": "{StellaVLA: In-Context Structured Demonstration for Generalizable Vision-Language-Action Models}",
    "year": 2026,
    "first_public_date": "2026-08-12",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.11671",
    "source_url": "https://arxiv.org/abs/2608.11671",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Structured demonstration descriptions condition a continuous action expert; this input structure does not require a separate symbolic executor.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 287,
        "context": "Skill abstraction must preserve the taught distinction: attributed waypoints retain motion targets~\\citep{chang2023awda}, object-relation graphs retain dependencies~\\citep{zhu2024orion}, and interaction-aware procedures retain stage changes~\\citep{chen2025manilong}. The executor's interface determines which of these constraints reaches motion. Semantic subtasks can alternatively condition a continuous action predictor internally, as in StellaVLA~\\citep{xu2026stellavla}. An abstraction's computational role therefore depends on whether it supplies a separate executor or the policy's own action inference."
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 25,
        "context": "StellaVLA~\\citep{xu2026stellavla} & D & L & Encode & Actions & Decode\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 164,
    "key": "chang2023awda",
    "title": "{One-shot Visual Imitation via Attributed Waypoints and Demonstration Augmentation}",
    "year": 2023,
    "first_public_date": "2023-02-09",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2302.04856",
    "source_url": "https://arxiv.org/abs/2302.04856",
    "bibliography_year": 2023,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. A demonstration and query image determine attributed waypoints; explicit motor primitives execute the inferred waypoint sequence.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 287,
        "context": "Skill abstraction must preserve the taught distinction: attributed waypoints retain motion targets~\\citep{chang2023awda}, object-relation graphs retain dependencies~\\citep{zhu2024orion}, and interaction-aware procedures retain stage changes~\\citep{chen2025manilong}. The executor's interface determines which of these constraints reaches motion. Semantic subtasks can alternatively condition a continuous action predictor internally, as in StellaVLA~\\citep{xu2026stellavla}. An abstraction's computational role therefore depends on whether it supplies a separate executor or the policy's own action inference."
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 21,
        "context": "AWDA~\\citep{chang2023awda,goswami2025osviwm} & D & V & Encode & Motion & Track\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 46,
        "context": " & S & 9 & \\citep{xu2023xskill,zha2023droc,liu2023reflect,ren2023knowno,tang2023saytap,chang2023awda,huang2023voxposer,wang2023mimicplay,chen2023a2nav} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 165,
    "key": "zhu2024orion",
    "title": "{Vision-based Manipulation from Single Human Video with Open-World Object Graphs}",
    "year": 2024,
    "first_public_date": "2024-05-30",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2405.20321",
    "source_url": "https://arxiv.org/abs/2405.20321",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. Human-video object relations become a graph of subgoals; SE(3) trajectory optimization realizes the graph without fitting policy weights.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 20,
        "context": "Semantic abstraction preserves object roles, prerequisites, and skill order while allowing grasps or paths to change. Object-centric plans and video outlines expose that structure at different resolutions~\\citep{zhu2024orion,chen2026showharness}. Their executor must receive every binding constraint: plate-first teaching specifies order, while a handle-grasp requirement additionally restricts contact. A generic pick-and-place request can erase either distinction. This motivates tracing the taught requirement through the intermediate to the command it changes."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 287,
        "context": "Skill abstraction must preserve the taught distinction: attributed waypoints retain motion targets~\\citep{chang2023awda}, object-relation graphs retain dependencies~\\citep{zhu2024orion}, and interaction-aware procedures retain stage changes~\\citep{chen2025manilong}. The executor's interface determines which of these constraints reaches motion. Semantic subtasks can alternatively condition a continuous action predictor internally, as in StellaVLA~\\citep{xu2026stellavla}. An abstraction's computational role therefore depends on whether it supplies a separate executor or the policy's own action inference."
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 22,
        "context": "\\rowcolor{black!3}ORION~\\citep{zhu2024orion} & D & V,G & Parse / Align & Program & Invoke\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 50,
        "context": " & S & 11 & \\citep{tziafas2024lrll,ahn2024autort,dai2024racer,liang2024lmpc,zhu2024orion,singh2024malmm,curtis2025proc3s,sarch2024ical,liang2024introplan,buoso2024select2plan,elnoor2024vlmgronav} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 166,
    "key": "arxiv260322435",
    "title": "{CaP-X: A Framework for Benchmarking and Improving Coding Agents for Robot Manipulation}",
    "year": 2026,
    "first_public_date": "2026-03-23",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2603.22435",
    "source_url": "https://arxiv.org/abs/2603.22435",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "The CaP-Agent0 branch of CaP-X revises robot programs from execution feedback and retains reusable code without neural training.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 320,
        "context": "Feedback-driven revision changes either the procedure or the learned capability used to execute it. A frozen language model can adjust a primitive's direction, distance, or duration from outcome errors~\\citep{merwe2025icpi}; these values remain arguments of $g$. CaP-X contrasts feedback-driven code generation with reinforcement learning of the coding policy~\\citep{arxiv260322435}. ENPIRE exposes both choices within physical experimentation: revise perception and control programs, or collect experience to train a neural policy~\\citep{xiao2026enpire}. VoxPoser's online dynamics-learning extension similarly changes a learned component~\\citep{huang2023voxposer}. The practical distinction is what the correction must supply. Recombining available operations changes their use; acquiring a missing predictive or motor capability requires a learning process for that component."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 498,
        "context": "Executable reuse makes recurring behavior callable. Function synthesis supplies missing operations~\\citep{liang2022codeaspolicies}; program clustering and human feedback refine reusable candidates~\\citep{tziafas2024lrll,arxiv250918597}. Video-grounded retrieval supplies implementation details such as contacts and target poses~\\citep{xie2026uniskillrepo}, while repeated successful code can enter a library~\\citep{arxiv260322435}. Transfer then depends on scene-specific arguments and valid execution preconditions."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 39,
        "context": "CaP-Agent0 (CaP-X)~\\citep{arxiv260322435} & -- & -- & $\\bullet$ & $\\bullet$ & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 168,
    "key": "allu2025hrt1",
    "title": "HRT1: One-Shot Human-to-Robot Trajectory Transfer for Mobile Manipulation",
    "year": 2025,
    "first_public_date": "2025-10-23",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2510.21026",
    "source_url": "https://arxiv.org/abs/2510.21026",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "A demonstrated reference is geometrically transferred and executed. Reconstruct human hands and object motion, transfer grasps and align end-effector references, then optimize robot configurations; adaptation changes trajectory variables, not neural parameters.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 127,
        "context": "Here $E_\\theta^{\\mathrm m}$ is the motion-descriptor extractor, with $\\mathrm m$ identifying its role. It produces one descriptor $\\zeta_i$ for each of the $L$ demonstration elements, such as hand poses, object-relative poses, or contact locations. The operator $\\operatorname{Retarget}$ retargets that sequence to the current scene $o_t$ and robot description $\\mathcal B$, which specifies kinematics and control constraints. Its output $g$ is a robot motion reference consumed by executor $\\kappa$. Object-centric transfer and hand-based retargeting differ in what $\\zeta_i$ preserves: the motion of a manipulated object, or the demonstrator's grasp and hand motion~\\citep{heppert2024ditto,allu2025hrt1}. Fitting a pose, grasp, or trajectory changes these inferred variables while the estimator's neural parameters can remain fixed."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 147,
        "context": "An object-relative invariant makes applicability more explicit than image agreement. Pose-based transfer preserves a recorded end-effector trajectory~\\citep{vitiello2023pose}; category-level shape fitting extends correspondence to interaction keypoints~\\citep{biza2023warping}. DITTO reconstructs manipulated-object motion from an RGB-D human demonstration, transfers that trajectory to the detected objects in the robot scene, and realizes it through grasping and motion planning~\\citep{heppert2024ditto}. Hand-based retargeting instead reconstructs the demonstrator's grasp and movement before converting them into robot configurations~\\citep{allu2025hrt1}. The embodiment gap thus appears in different places: realizing an object effect in DITTO, or translating a demonstrated hand configuration. In either case, successful transfer requires both a preserved interaction and a feasible realization."
      },
      {
        "file": "tables/geometric-transfer.tex",
        "line": 19,
        "context": "HRT1~\\citep{allu2025hrt1} & D & G & Align / Fit & Motion & Track\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 53,
        "context": " & G & 8 & \\citep{dreczkowski2025mt3,wang2025odil,chen2025manilong,allu2025hrt1,tang2025functo,defarias2025gift,wichitwechkarn2025annotationfree,li2025emp} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 169,
    "key": "vecerik2023robotap",
    "title": "{RoboTAP: Tracking Arbitrary Points for Few-Shot Visual Imitation}",
    "year": 2023,
    "first_public_date": "2023-08-30",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2308.15975",
    "source_url": "https://arxiv.org/abs/2308.15975",
    "bibliography_year": 2023,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "A demonstrated reference is geometrically transferred and executed. A fixed TAPIR tracker extracts active-point references; a staged visual-servo plan and gripper primitives execute the new demonstrations.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 145,
        "context": "Geometric reuse begins with an applicability assumption: restoring the relevant relative configuration makes the demonstrated interaction useful again. Image-based approaches enforce this through visual feedback. FlowControl aligns live RGB-D observations to successive masked reference frames \\citep{argus2020flowcontrol}; DOME separates a learned visual servo to a bottleneck pose from subsequent velocity replay \\citep{valassakis2022dome}. The difference is where feedback acts: throughout reference following or primarily before the interaction segment. Tracking active points and gripper events allows RoboTAP to change the visual reference as a task advances \\citep{vecerik2023robotap}. POIL closes the loop on the transferred object points themselves: functional-part correspondences establish a reference, and point-set feedback converts tracking errors into a rigid-body twist~\\citep{arxiv260930404}. Using the same points for transfer and execution ties disturbance recovery to the demonstrated interaction."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 44,
        "context": " & G & 4 & \\citep{dipalo2023dinobot,vecerik2023robotap,vitiello2023pose,biza2023warping} \\\\"
      },
      {
        "file": "tables/correspondence-interfaces.tex",
        "line": 26,
        "context": "RoboTAP~\\citep{vecerik2023robotap} & Stage-specific points & Visual-servo reference tracking\\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 170,
    "key": "vitiello2023pose",
    "title": "{One-Shot Imitation Learning: A Pose Estimation Perspective}",
    "year": 2023,
    "first_public_date": "2023-10-18",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2310.12077",
    "source_url": "https://proceedings.mlr.press/v229/vitiello23a.html",
    "bibliography_year": 2023,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "A demonstrated reference is geometrically transferred and executed. Estimate the demo-to-query object transform and apply it to the demonstrated end-effector trajectory; neural perception remains fixed.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 147,
        "context": "An object-relative invariant makes applicability more explicit than image agreement. Pose-based transfer preserves a recorded end-effector trajectory~\\citep{vitiello2023pose}; category-level shape fitting extends correspondence to interaction keypoints~\\citep{biza2023warping}. DITTO reconstructs manipulated-object motion from an RGB-D human demonstration, transfers that trajectory to the detected objects in the robot scene, and realizes it through grasping and motion planning~\\citep{heppert2024ditto}. Hand-based retargeting instead reconstructs the demonstrator's grasp and movement before converting them into robot configurations~\\citep{allu2025hrt1}. The embodiment gap thus appears in different places: realizing an object effect in DITTO, or translating a demonstrated hand configuration. In either case, successful transfer requires both a preserved interaction and a feasible realization."
      },
      {
        "file": "tables/geometric-transfer.tex",
        "line": 16,
        "context": "\\rowcolor{black!3}Pose-based OSIL~\\citep{vitiello2023pose} & D & G,S & Align & Motion & Track\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 44,
        "context": " & G & 4 & \\citep{dipalo2023dinobot,vecerik2023robotap,vitiello2023pose,biza2023warping} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 171,
    "key": "biza2023warping",
    "title": "{One-shot Imitation Learning via Interaction Warping}",
    "year": 2023,
    "first_public_date": "2023-06-21",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2306.12392",
    "source_url": "https://proceedings.mlr.press/v229/biza23a.html",
    "bibliography_year": 2023,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "A demonstrated reference is geometrically transferred and executed. Fit shape/pose latent variables under fixed category models, transfer demonstrated interaction keypoints, then plan grasps and placement; latent fitting does not retrain model parameters.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 147,
        "context": "An object-relative invariant makes applicability more explicit than image agreement. Pose-based transfer preserves a recorded end-effector trajectory~\\citep{vitiello2023pose}; category-level shape fitting extends correspondence to interaction keypoints~\\citep{biza2023warping}. DITTO reconstructs manipulated-object motion from an RGB-D human demonstration, transfers that trajectory to the detected objects in the robot scene, and realizes it through grasping and motion planning~\\citep{heppert2024ditto}. Hand-based retargeting instead reconstructs the demonstrator's grasp and movement before converting them into robot configurations~\\citep{allu2025hrt1}. The embodiment gap thus appears in different places: realizing an object effect in DITTO, or translating a demonstrated hand configuration. In either case, successful transfer requires both a preserved interaction and a feasible realization."
      },
      {
        "file": "tables/geometric-transfer.tex",
        "line": 22,
        "context": "Interaction Warping~\\citep{biza2023warping} & D & G & Align / Fit & Motion & Track\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 44,
        "context": " & G & 4 & \\citep{dipalo2023dinobot,vecerik2023robotap,vitiello2023pose,biza2023warping} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 172,
    "key": "tang2025functo",
    "title": "{FUNCTO: Function-Centric One-Shot Imitation Learning for Tool Manipulation}",
    "year": 2025,
    "first_public_date": "2025-02-17",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2502.11744",
    "source_url": "https://arxiv.org/abs/2502.11744",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "A demonstrated reference is geometrically transferred and executed. Functional tool keypoints derived from a human RGB-D demonstration define a retargeted trajectory; fixed foundation models locate and match points.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 152,
        "context": "Shape variation makes whole-object similarity too restrictive for some interactions. What must remain compatible may be a grasp role and a contact role, rather than the complete tool geometry~\\citep{tang2025functo}. A complementary approach starts from global shape and refines local curvature correspondences to preserve the contact used by a motion~\\citep{liu2024magic}. Surface interaction functions and screw interpolation connect such functional geometry to a transferred trajectory~\\citep{defarias2025gift}. These routes differ in how they identify the invariant, but share a control assumption: preserving the relevant interaction structure makes the adapted motion useful. This shifts the transfer problem from matching objects as wholes to matching the parts of their geometry that \\mbox{the task actually uses.}"
      },
      {
        "file": "sections/03-methods.tex",
        "line": 352,
        "context": "Category changes make the preserved role more important than whole-object similarity. FUNCTO transfers tool use from an actionless human RGB-D video and task description, distinguishing spatial, instance, and category generalization~\\citep{tang2025functo}. Its functional keypoints locate how a replacement tool should be grasped and used; the experiments emphasize tool variation, with less emphasis on changes to the receiving object. SemAnCorr transfers a pouring motion from a kettle to a toy cup and a cutting motion from scissors to a nail clipper, using recorded contact and motion from kinesthetic teaching~\\citep{dong2026semancorr}. These different evidence interfaces support functional correspondence without requiring a common demonstration format. Cross-category matching can also be supplied: the part-decomposition study evaluates pre-pouring alignment for a watering-can substitution using provided part equivalencies~\\citep{thompson2026parttransfer}. This protocol isolates geometric alignment with the cross-object correspondence already specified."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 43,
        "context": "The choice of substitutions determines which transfer capability is tested. FUNCTO distinguishes instance and category changes~\\citep{tang2025functo}, whereas object-pair transfer exposes changes at both ends of a relation~\\citep{thompson2026parttransfer}. Functionally compatible substitutes with different appearances, paired with visually similar but incompatible distractors, can test whether correspondence follows the taught interaction. Training exposure, demonstration count, human correspondence or segmentation assistance, neural updates, and retry opportunities affect the interpretation of this comparison. Undisclosed pretraining leaves training novelty uncertain even when \\mbox{context dependence is established.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 53,
        "context": " & G & 8 & \\citep{dreczkowski2025mt3,wang2025odil,chen2025manilong,allu2025hrt1,tang2025functo,defarias2025gift,wichitwechkarn2025annotationfree,li2025emp} \\\\"
      },
      {
        "file": "tables/correspondence-interfaces.tex",
        "line": 27,
        "context": "FUNCTO~\\citep{tang2025functo} & Grasp; function; center & Function-preserving tool motion\\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 173,
    "key": "liu2024magic",
    "title": "{One-Shot Manipulation Strategy Learning by Making Contact Analogies}",
    "year": 2024,
    "first_public_date": "2024-11-14",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2411.09627",
    "source_url": "https://arxiv.org/abs/2411.09627",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "A demonstrated reference is geometrically transferred and executed. Fixed visual features and curvature matching transfer demonstrated contact waypoints; retargeted candidate motions are checked in simulation and executed.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 152,
        "context": "Shape variation makes whole-object similarity too restrictive for some interactions. What must remain compatible may be a grasp role and a contact role, rather than the complete tool geometry~\\citep{tang2025functo}. A complementary approach starts from global shape and refines local curvature correspondences to preserve the contact used by a motion~\\citep{liu2024magic}. Surface interaction functions and screw interpolation connect such functional geometry to a transferred trajectory~\\citep{defarias2025gift}. These routes differ in how they identify the invariant, but share a control assumption: preserving the relevant interaction structure makes the adapted motion useful. This shifts the transfer problem from matching objects as wholes to matching the parts of their geometry that \\mbox{the task actually uses.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 49,
        "context": " & G & 4 & \\citep{heppert2024ditto,zhang2024imop,liu2024magic,bahety2024screwmimic} \\\\"
      },
      {
        "file": "tables/correspondence-interfaces.tex",
        "line": 28,
        "context": "MAGIC~\\citep{liu2024magic} & Shape; contact geometry & Retarget; simulate\\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 174,
    "key": "defarias2025gift",
    "title": "{GIFT: Geometry-Induced Functional Transfer for Category-level Object Manipulation}",
    "year": 2025,
    "first_public_date": "2025",
    "date_precision": "year",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2503.15371",
    "source_url": "https://arxiv.org/abs/2503.15371",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "GIFT transfers functional surface interactions and constructs the corresponding motion through screw interpolation.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 152,
        "context": "Shape variation makes whole-object similarity too restrictive for some interactions. What must remain compatible may be a grasp role and a contact role, rather than the complete tool geometry~\\citep{tang2025functo}. A complementary approach starts from global shape and refines local curvature correspondences to preserve the contact used by a motion~\\citep{liu2024magic}. Surface interaction functions and screw interpolation connect such functional geometry to a transferred trajectory~\\citep{defarias2025gift}. These routes differ in how they identify the invariant, but share a control assumption: preserving the relevant interaction structure makes the adapted motion useful. This shifts the transfer problem from matching objects as wholes to matching the parts of their geometry that \\mbox{the task actually uses.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 53,
        "context": " & G & 8 & \\citep{dreczkowski2025mt3,wang2025odil,chen2025manilong,allu2025hrt1,tang2025functo,defarias2025gift,wichitwechkarn2025annotationfree,li2025emp} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 175,
    "key": "zhu2026sparsedense",
    "title": "{Sparse Meets Dense: Correspondence Guided Robotic Manipulation with Rigid-Deformable Interactions}",
    "year": 2026,
    "first_public_date": "2026-08-02",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.01083",
    "source_url": "https://arxiv.org/abs/2608.01083",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "A demonstrated reference is geometrically transferred and executed. Offline learned dense correspondence transfers demonstrated sparse contact constraints; closed-loop optimization executes each stage. Final-state relative-pose annotation is supplied.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 156,
        "context": "Deformable manipulation requires correspondence to remain meaningful as the object changes shape. Sparse Meets Dense extracts task-relevant contact pairs from a demonstration and uses an offline learned dense representation to track them during constrained execution~\\citep{zhu2026sparsedense}. Its final-state relative-pose annotation supplies interaction geometry; sparse constraints express the task, and dense correspondence maintains that geometry through deformation. This extends the reference from a rigid frame to a changing \\mbox{set of contact relations.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 60,
        "context": " & G & 5 & \\citep{dong2026semancorr,gupta2026kinematic,zhu2026sparsedense,thompson2026parttransfer,arxiv260930404} \\\\"
      },
      {
        "file": "tables/correspondence-interfaces.tex",
        "line": 30,
        "context": "Sparse Meets Dense~\\citep{zhu2026sparsedense} & Changing contact pairs & Constraint; pose updates\\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 176,
    "key": "oh2026vlaff",
    "title": "{VLAff: Vision-Language-Affordance Model for Unified Actionable Affordances}",
    "year": 2026,
    "first_public_date": "2026-08-05",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.05215",
    "source_url": "https://arxiv.org/abs/2608.05215",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "VLAff predicts actionable grasp poses and trajectories from visual observations and instructions, then converts these geometric action outputs to robot commands; it does not align a supplied demonstration reference.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 158,
        "context": "Affordance prediction can supply a related execution interface from a learned prior. VLAff predicts interaction heatmaps, grasp poses, and motion trajectories from an observation and language instruction~\\citep{oh2026vlaff}. Its human videos provide offline affordance supervision. These outputs can ground a contextual planner's specification, while a demonstration-conditioned system additionally uses the newly supplied example to determine \\mbox{which interaction should transfer.}"
      },
      {
        "file": "sections/04-data.tex",
        "line": 244,
        "context": "Spatial supervision reduces ambiguity that action loss alone must resolve. Synthetic cross-scene point correspondences associate the same task geometry across executions~\\citep{she2026matchingpolicy}; reconstructed contact heatmaps, hand configurations, and motion associate human interactions with affordances~\\citep{oh2026vlaff}. The first teaches where an analogous relation occurs, while the second teaches which interaction geometry is plausible. Contextual training connects either spatial prior to the supplied example, so that teaching selects which relation the robot preserves. Spatial accuracy and responsiveness to teaching then become complementary training objectives."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 177,
    "key": "wichitwechkarn2025annotationfree",
    "title": "{Annotation-Free One-Shot Imitation Learning for Multi-Step Manipulation Tasks}",
    "year": 2025,
    "first_public_date": "2025-09-29",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2509.24972",
    "source_url": "https://arxiv.org/abs/2509.24972",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "A demonstrated reference is geometrically transferred and executed. Frozen vision-language models segment a demonstration and select keyframes; execute repeated keyframe alignment followed by relative motion replay.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 165,
        "context": "Independent object motion and arm coordination expose the limit of one global alignment. A grasp and a later insertion must refer to different objects when the part and receptacle move independently; dual-arm interaction must additionally preserve relative coordination. Multi-stage visual servoing establishes a coordinated reference before ODIL's replay \\citep{wang2025odil}. Interaction segmentation with invariant-region matching, and VLM-based keyframe selection with repeated alignment, extend the reference-switching principle to longer demonstrations \\citep{chen2025manilong,wichitwechkarn2025annotationfree}. Table~\\ref{tab:geometric-transfer} compares how individual systems bind and execute these references, while Table~\\ref{tab:correspondence-interfaces} in Appendix~\\ref{app:comparisons} contrasts the computational roles of correspondence. The key decision is when a change of interaction requires a different reference."
      },
      {
        "file": "tables/geometric-transfer.tex",
        "line": 28,
        "context": "\\rowcolor{black!3}Annotation-free OSIL~\\citep{wichitwechkarn2025annotationfree} & D & V,S & Align & Motion & Track / Replay\\\\"
      },
      {
        "file": "sections/09-landscape.tex",
        "line": 37,
        "context": "Geometric one-shot methods distinguish initial alignment from recovery during execution. DOME and ODIL first establish a relative starting configuration, whereas staged alignment can re-establish it at later subtask boundaries~\\citep{valassakis2022dome,wang2025odil,wichitwechkarn2025annotationfree}. A transport segment also depends on the object remaining grasped: after a slip, geometric alignment can persist while the segment's entry condition fails. Its entry condition and intended completion therefore carry different information: the former establishes whether the recorded motion can begin, and the latter whether the next segment should follow. Learned subgoal transitions similarly govern progression within trained long-horizon policies~\\citep{jain2025transitions}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 53,
        "context": " & G & 8 & \\citep{dreczkowski2025mt3,wang2025odil,chen2025manilong,allu2025hrt1,tang2025functo,defarias2025gift,wichitwechkarn2025annotationfree,li2025emp} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 179,
    "key": "srinivas2018upn",
    "title": "{Universal Planning Networks}",
    "year": 2018,
    "first_public_date": "2018-04-02",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/1804.00645",
    "source_url": "https://arxiv.org/abs/1804.00645",
    "bibliography_year": 2018,
    "publication_type": "scholarly_work",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "Universal Planning Networks unroll a learned latent forward model and optimize an action plan toward an image goal.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 208,
        "context": "Latent planning supplied an early way to connect an intended state to control. Universal Planning Networks learned a differentiable planner that optimizes a candidate action sequence \\citep{srinivas2018upn}. The optimized variables are actions, so this search can run with unchanged model weights. Demonstration-conditioned prediction adds a preceding inference problem: determine which state evolution the new example calls for, rather than assume that the \\mbox{goal is already supplied.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 28,
        "context": " & W & 2 & \\citep{srinivas2018upn,ebert2018retrying} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 181,
    "key": "nguyen2026iclr",
    "title": "{ICLR: In-Context Imitation Learning with Visual Reasoning}",
    "year": 2026,
    "first_public_date": "2026-03-08",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2603.07530",
    "source_url": "https://arxiv.org/abs/2603.07530",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Image-plane gripper traces condition action prediction; the trace is not passed to a separate plan executor. The reasoning-dropout variant omits the query trace. Both are direct by this survey’s execution-interface rule.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 243,
        "context": "A geometric intermediate can improve training without becoming an online execution dependency. Gripper traces provide motion-specific supervision, while reasoning dropout or removal of the future-trace head permits execution without generating those traces~\\citep{nguyen2026iclr,son2026seetraceact}. The learned action representation then carries the benefit, avoiding a separate prediction stage at each decision. Internal semantic reasoning can play a similar role: PonderPounce conditions action inference on an asynchronous cognition token while keeping subgoal text inside the model~\\citep{choi2026ponderpounce}. The intermediate shapes \\mbox{the representation used for action inference.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 182,
    "key": "son2026seetraceact",
    "title": "{SeeTraceAct: Visibility-Aware Latent Planning from Cross-Embodiment Demonstration Videos}",
    "year": 2026,
    "first_public_date": "2026-06-01",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2606.02745",
    "source_url": "https://arxiv.org/abs/2606.02745",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Demonstration video and robot observations condition a flow-matching action expert; the future trace decoder is training-only and discarded at inference.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 243,
        "context": "A geometric intermediate can improve training without becoming an online execution dependency. Gripper traces provide motion-specific supervision, while reasoning dropout or removal of the future-trace head permits execution without generating those traces~\\citep{nguyen2026iclr,son2026seetraceact}. The learned action representation then carries the benefit, avoiding a separate prediction stage at each decision. Internal semantic reasoning can play a similar role: PonderPounce conditions action inference on an asynchronous cognition token while keeping subgoal text inside the model~\\citep{choi2026ponderpounce}. The intermediate shapes \\mbox{the representation used for action inference.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 183,
    "key": "choi2026ponderpounce",
    "title": "{PonderPounce: A Pretrained MLLM as an Episode Context Engine for Robot Control}",
    "year": 2026,
    "first_public_date": "2026-08-25",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.24115",
    "source_url": "https://arxiv.org/abs/2608.24115",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. The RoboCasa-DC branch conditions actions on a supplied demonstration via continuous cognition; subgoal text remains internal and is not passed to an executor.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 243,
        "context": "A geometric intermediate can improve training without becoming an online execution dependency. Gripper traces provide motion-specific supervision, while reasoning dropout or removal of the future-trace head permits execution without generating those traces~\\citep{nguyen2026iclr,son2026seetraceact}. The learned action representation then carries the benefit, avoiding a separate prediction stage at each decision. Internal semantic reasoning can play a similar role: PonderPounce conditions action inference on an asynchronous cognition token while keeping subgoal text inside the model~\\citep{choi2026ponderpounce}. The intermediate shapes \\mbox{the representation used for action inference.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 184,
    "key": "huang2023voxposer",
    "title": "{VoxPoser: Composable 3D Value Maps for Robotic Manipulation with Language Models}",
    "year": 2023,
    "first_public_date": "2023-07-12",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2307.05973",
    "source_url": "https://arxiv.org/abs/2307.05973",
    "bibliography_year": 2023,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. Code examples guide a language model to compose spatial value maps used by a trajectory planner. Only the fixed-model planning branch is counted; optional online dynamics-model learning is excluded.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 308,
        "context": "Generated programs can also construct spatial affordance and constraint maps for geometric motion planning~\\citep{huang2023voxposer}. The interface allocates competence: a named pick-and-place routine supplies perception and grasp synthesis, whereas pose-level control exposes those decisions to the agent. Improved success may consequently reflect a stronger supplied executor as well as better contextual inference."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 320,
        "context": "Feedback-driven revision changes either the procedure or the learned capability used to execute it. A frozen language model can adjust a primitive's direction, distance, or duration from outcome errors~\\citep{merwe2025icpi}; these values remain arguments of $g$. CaP-X contrasts feedback-driven code generation with reinforcement learning of the coding policy~\\citep{arxiv260322435}. ENPIRE exposes both choices within physical experimentation: revise perception and control programs, or collect experience to train a neural policy~\\citep{xiao2026enpire}. VoxPoser's online dynamics-learning extension similarly changes a learned component~\\citep{huang2023voxposer}. The practical distinction is what the correction must supply. Recombining available operations changes their use; acquiring a missing predictive or motor capability requires a learning process for that component."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 46,
        "context": " & S & 9 & \\citep{xu2023xskill,zha2023droc,liu2023reflect,ren2023knowno,tang2023saytap,chang2023awda,huang2023voxposer,wang2023mimicplay,chen2023a2nav} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 24,
        "context": "VoxPoser (fixed dynamics)~\\citep{huang2023voxposer} & $\\bullet$ & -- & -- & $\\bullet$ & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 185,
    "key": "ahn2022saycan",
    "title": "{Do As I Can, Not As I Say: Grounding Language in Robotic Affordances}",
    "year": 2022,
    "first_public_date": "2022-04-04",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2204.01691",
    "source_url": "https://arxiv.org/abs/2204.01691",
    "bibliography_year": 2022,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. Example-conditioned language planning selects pretrained primitives using skill affordances; no new-task weight update.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 310,
        "context": "A plausible procedure can still request an action that the current scene cannot support. Skill-affordance estimates address this gap before execution by coupling linguistic relevance to physical feasibility~\\citep{ahn2022saycan}. Scene and execution feedback address it after a transition by revising what should happen next~\\citep{huang2022monologue}. When feasibility depends on an unknown property, targeted measurements such as proprioceptive estimates of mass or stiffness can change the manipulation strategy~\\citep{physcap2026}. These are complementary uses of evidence: predict applicability, observe the outcome, and acquire information missing from either. They connect program-level reasoning to the actual conditions under which a skill works."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 41,
        "context": " & S & 5 & \\citep{liang2022codeaspolicies,singh2022progprompt,ahn2022saycan,huang2022monologue,shah2022lmnav} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 186,
    "key": "huang2022monologue",
    "title": "{Inner Monologue: Embodied Reasoning through Planning with Language Models}",
    "year": 2022,
    "first_public_date": "2022-07-12",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2207.05608",
    "source_url": "https://arxiv.org/abs/2207.05608",
    "bibliography_year": 2022,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. Example plans and environmental/human feedback condition language planning over fixed skills.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 310,
        "context": "A plausible procedure can still request an action that the current scene cannot support. Skill-affordance estimates address this gap before execution by coupling linguistic relevance to physical feasibility~\\citep{ahn2022saycan}. Scene and execution feedback address it after a transition by revising what should happen next~\\citep{huang2022monologue}. When feasibility depends on an unknown property, targeted measurements such as proprioceptive estimates of mass or stiffness can change the manipulation strategy~\\citep{physcap2026}. These are complementary uses of evidence: predict applicability, observe the outcome, and acquire information missing from either. They connect program-level reasoning to the actual conditions under which a skill works."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 491,
        "context": "The first extension is from open-loop synthesis to outcome-conditioned revision. Textual feedback can revise a plan~\\citep{huang2022monologue}; intermediate observations can revise the plan and Python controller separately~\\citep{singh2024malmm}; program checks can make some responses executable without another model call~\\citep{singh2022progprompt}. Constraint violations narrow revisions to code and sampling bounds~\\citep{curtis2025proc3s}, while primitive-level errors narrow them to control settings~\\citep{merwe2025icpi}. These interfaces determine the available edit space. Section~\\ref{sec:recovery} addresses the separate question of which edit the observed failure justifies."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 41,
        "context": " & S & 5 & \\citep{liang2022codeaspolicies,singh2022progprompt,ahn2022saycan,huang2022monologue,shah2022lmnav} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 21,
        "context": "Inner Monologue~\\citep{huang2022monologue} & $\\bullet$ & -- & -- & -- & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 187,
    "key": "physcap2026",
    "title": "{PhysCaP: Grounding Code-as-Policy Agent with Physics-Informed Exploration}",
    "year": 2026,
    "first_public_date": "2026-08-21",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.21031",
    "source_url": "https://arxiv.org/abs/2608.21031",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. Training-free physical measurements and accumulated interaction knowledge inform a frozen code-generating planner and fixed robot APIs.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 310,
        "context": "A plausible procedure can still request an action that the current scene cannot support. Skill-affordance estimates address this gap before execution by coupling linguistic relevance to physical feasibility~\\citep{ahn2022saycan}. Scene and execution feedback address it after a transition by revising what should happen next~\\citep{huang2022monologue}. When feasibility depends on an unknown property, targeted measurements such as proprioceptive estimates of mass or stiffness can change the manipulation strategy~\\citep{physcap2026}. These are complementary uses of evidence: predict applicability, observe the outcome, and acquire information missing from either. They connect program-level reasoning to the actual conditions under which a skill works."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 189,
    "key": "fang2024kalm",
    "title": "{Keypoint Abstraction using Large Models for Object-Relative Imitation Learning}",
    "year": 2024,
    "first_public_date": "2024",
    "date_precision": "year",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2410.23254",
    "source_url": "https://arxiv.org/abs/2410.23254",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Keypoint representations support learned action inference. Their geometric representation is distinct from explicit demonstration retargeting at deployment.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 357,
        "context": "The four control interfaces consume this requirement differently. A context-conditioned policy can bind it within action features; geometric transfer exposes a reference; predictive control can express a desired future; and a skill or program can bind its arguments to new objects. Each interface preserves the requirement in a different form for its executor. Geometry used to train a policy~\\citep{fang2024kalm,haldar2025pointpolicy} also differs from a reference supplied at deployment or a demonstration-fitted motion system~\\citep{li2025emp}. Likewise, spatial affordance prediction and spatial action representations provide useful priors~\\citep{yuan2024robopoint,qu2025spatialvla}; a newly supplied demonstration must still determine which requirement \\mbox{the prior should realize.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 48,
        "context": "2024 & C & 16 & \\citep{fu2024icrt,jain2024vid2robot,dipalo2024keypoint,vosylius2024instantpolicy,kedia2024rhyme,kim2024openvla,black2024pi0,doshi2024crossformer,yin2024roboprompt,sridhar2024regent,fang2024kalm,elawady2024relic,octo2024,hpt2024,liu2024rdt,zhou2024nolo} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 190,
    "key": "haldar2025pointpolicy",
    "title": "{Point Policy: Unifying Observations and Actions with Key Points for Robot Manipulation}",
    "year": 2025,
    "first_public_date": "2025",
    "date_precision": "year",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2502.20391",
    "source_url": "https://arxiv.org/abs/2502.20391",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Keypoint representations support learned action inference. Their geometric representation is distinct from explicit demonstration retargeting at deployment.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 357,
        "context": "The four control interfaces consume this requirement differently. A context-conditioned policy can bind it within action features; geometric transfer exposes a reference; predictive control can express a desired future; and a skill or program can bind its arguments to new objects. Each interface preserves the requirement in a different form for its executor. Geometry used to train a policy~\\citep{fang2024kalm,haldar2025pointpolicy} also differs from a reference supplied at deployment or a demonstration-fitted motion system~\\citep{li2025emp}. Likewise, spatial affordance prediction and spatial action representations provide useful priors~\\citep{yuan2024robopoint,qu2025spatialvla}; a newly supplied demonstration must still determine which requirement \\mbox{the prior should realize.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 52,
        "context": "2025 & C & 18 & \\citep{sridhar2025ricl,liu2025locoformer,shi2025memoryvla,sridhar2025memer,galaxea2025,nvidia2025gr00t,park2025demodiffusion,chen2025vivla,haldar2025pointpolicy,qu2025spatialvla,oh2025rip,torne2025ptp,shah2025mimicdroid,arxiv251114759,arxiv251222414,vuong2025actiontokenizer,arxiv250617811,wagenmaker2025exploration} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 191,
    "key": "li2025emp",
    "title": "{Elastic Motion Policy: An Adaptive Dynamical System for Robust and Efficient One-Shot Imitation Learning}",
    "year": 2025,
    "first_public_date": "2025",
    "date_precision": "year",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2503.08029",
    "source_url": "https://arxiv.org/abs/2503.08029",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "Elastic Motion Policy edits the demonstrated end-effector motion and adapts a dynamical-system reference to scene changes; parameter learning is a separate axis.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 357,
        "context": "The four control interfaces consume this requirement differently. A context-conditioned policy can bind it within action features; geometric transfer exposes a reference; predictive control can express a desired future; and a skill or program can bind its arguments to new objects. Each interface preserves the requirement in a different form for its executor. Geometry used to train a policy~\\citep{fang2024kalm,haldar2025pointpolicy} also differs from a reference supplied at deployment or a demonstration-fitted motion system~\\citep{li2025emp}. Likewise, spatial affordance prediction and spatial action representations provide useful priors~\\citep{yuan2024robopoint,qu2025spatialvla}; a newly supplied demonstration must still determine which requirement \\mbox{the prior should realize.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 53,
        "context": " & G & 8 & \\citep{dreczkowski2025mt3,wang2025odil,chen2025manilong,allu2025hrt1,tang2025functo,defarias2025gift,wichitwechkarn2025annotationfree,li2025emp} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": [
      "Parameter adaptation or task-specific training"
    ]
  },
  {
    "number": 193,
    "key": "qu2025spatialvla",
    "title": "SpatialVLA: Exploring Spatial Representations for Visual-Language-Action Model",
    "year": 2025,
    "first_public_date": "2025-01-27",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2501.15830",
    "source_url": "https://arxiv.org/abs/2501.15830",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 357,
        "context": "The four control interfaces consume this requirement differently. A context-conditioned policy can bind it within action features; geometric transfer exposes a reference; predictive control can express a desired future; and a skill or program can bind its arguments to new objects. Each interface preserves the requirement in a different form for its executor. Geometry used to train a policy~\\citep{fang2024kalm,haldar2025pointpolicy} also differs from a reference supplied at deployment or a demonstration-fitted motion system~\\citep{li2025emp}. Likewise, spatial affordance prediction and spatial action representations provide useful priors~\\citep{yuan2024robopoint,qu2025spatialvla}; a newly supplied demonstration must still determine which requirement \\mbox{the prior should realize.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 52,
        "context": "2025 & C & 18 & \\citep{sridhar2025ricl,liu2025locoformer,shi2025memoryvla,sridhar2025memer,galaxea2025,nvidia2025gr00t,park2025demodiffusion,chen2025vivla,haldar2025pointpolicy,qu2025spatialvla,oh2025rip,torne2025ptp,shah2025mimicdroid,arxiv251114759,arxiv251222414,vuong2025actiontokenizer,arxiv250617811,wagenmaker2025exploration} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 195,
    "key": "fan2026rtcf",
    "title": "{Retrieve in Time, Correct in Frequency}",
    "year": 2026,
    "first_public_date": "2026-08-05",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.04527",
    "source_url": "https://arxiv.org/abs/2608.04527",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Progress-aligned successful trajectories supply a clipped low-frequency action residual after the frozen VLA proposal; no separate task program, future model, or neural update.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 424,
        "context": "Relevant experience must match execution progress as well as object appearance. RTCF aligns the growing history to successful trajectories and transfers only bounded low-frequency components from the selected action chunk \\citep{fan2026rtcf}. The frozen policy supplies the remaining motion components and gripper decisions. Temporal correspondence thus selects evidence, and selective residual transfer limits how it changes control. Its fixed evaluation bank isolates the use of retained trajectories from online archive growth."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 78,
        "context": "The third group distinguishes using retained experience from acquiring a better learner. Zeva tests access to earlier interaction; RTCF and TraceFlow test action correction from successful or failed traces; FARE tests selective revision of the history conditioning prediction~\\citep{chen2026zeva,fan2026rtcf,arxiv260920646,arxiv260918016}. Their scope differs: TraceFlow's ordering gains coexist with unresolved simulation deficits, while FARE's always-search variant underperforms its base policy. LMPC instead trains a successor between sessions and measures its response to new teaching~\\citep{liang2024lmpc}. Cumulative success over retries measures yet another quantity, as in Zeva's evolution milestones. These comparisons locate gains in a specific use of experience; the interventions below test whether that use explains the outcome."
      },
      {
        "file": "tables/reported-evidence.tex",
        "line": 31,
        "context": "RTCF~\\citep{fan2026rtcf} & Memory correction & Off $\\to$ on & SR: $86.4\\to88.4$ & Fixed bank; 2,000 episodes/variant\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 57,
        "context": "2026 & C & 56 & \\citep{jiang2026robottt,yang2026icivla,wang2026icwm,torne2026mem,yin2026simplememvla,patel2026bpp,ding2026contextflow,qian2026synthicl,chen2026zeva,wang2026instantfold,palma2026bicicle,wu2026adatracker,generalist2026gen15,skild2026s1,gao2026gmp,huang2026mint,she2026matchingpolicy,arxiv260805738,xu2026stellavla,oh2026vlaff,nguyen2026iclr,son2026seetraceact,choi2026ponderpounce,fan2026rtcf} \\\\"
      },
      {
        "file": "tables/correspondence-interfaces.tex",
        "line": 23,
        "context": "RTCF~\\citep{fan2026rtcf} & Current and recorded progress & Bounded correction\\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 25,
        "context": "RTCF~\\citep{fan2026rtcf} & Successful trajectories & Phase retrieval; fixed test bank \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 196,
    "key": "li2020focal",
    "title": "{FOCAL: Efficient Fully-Offline Meta-Reinforcement Learning via Distance Metric Learning and Behavior Regularization}",
    "year": 2020,
    "first_public_date": "2020-10-02",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2010.01112",
    "source_url": "https://arxiv.org/abs/2010.01112",
    "bibliography_year": 2020,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Meta-testing computes a deterministic task embedding from offline transitions and rolls out the conditioned policy; Algorithm 2 has no parameter update.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 389,
        "context": "Early latent task inference compressed transitions to identify reward or dynamics~\\citep{li2020focal,yuan2022corro}. Selective retention matters because a demonstrator's collection style can correlate with task identity in training logs without identifying the task reliably at deployment."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 33,
        "context": "2020 & C & 5 & \\citep{dasari2020tosil,li2020focal,matsushima2020uncertainty,zhang2020metacure,yoo2020sparsepath} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 197,
    "key": "yuan2022corro",
    "title": "{Robust Task Representations for Offline Meta-Reinforcement Learning via Contrastive Learning}",
    "year": 2022,
    "first_public_date": "2022-06-21",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2206.10442",
    "source_url": "https://arxiv.org/abs/2206.10442",
    "bibliography_year": 2022,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. A learned transition encoder aggregates task information for a fixed context-conditioned policy; evaluates changing rewards and dynamics in MuJoCo.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 389,
        "context": "Early latent task inference compressed transitions to identify reward or dynamics~\\citep{li2020focal,yuan2022corro}. Selective retention matters because a demonstrator's collection style can correlate with task identity in training logs without identifying the task reliably at deployment."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 38,
        "context": "2022 & C & 6 & \\citep{xu2022promptdt,laskin2022ad,jiang2022vima,jang2022bcz,yuan2022corro,brohan2022rt1} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 198,
    "key": "li2026rememvla",
    "title": "{ReMem-VLA: Empowering Vision-Language-Action Model with Memory via Dual-Level Recurrent Queries}",
    "year": 2026,
    "first_public_date": "2026-03-13",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2603.12942",
    "source_url": "https://arxiv.org/abs/2603.12942",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 393,
        "context": "Event memory addresses a different representation need: an earlier observation may establish that a button was pressed, even when the current scene no longer reveals that event. Perceptual retrieval and semantic event records preserve such evidence with different detail and processing costs~\\citep{shi2025memoryvla,sridhar2025memer,torne2026mem}. Recurrent designs compress visual history at frame or action-chunk timescales~\\citep{li2026rememvla,cherepanov2026muvla}; event-triggered storage retains selected raw keyframes~\\citep{yang2026eventvla}. MemBodied combines a fixed-size associative interaction state with an initial-scene anchor, preserving early evidence alongside later updates~\\citep{pala2026membodied}. ARMS addresses concurrent execution by asynchronously supplying perception, embodied state, and records of which arm acted and when~\\citep{yi2026arms}. These designs retain different temporal structure: a stable reference, accumulated events, or actor-specific action history. Their deployed memory updates change the evidence read by a trained policy. HIRE retains ordered wrench traces to distinguish visually aliased interaction states, coupling this history-conditioned action inference to a faster contact executor~\\citep{arxiv260930828}. Its shuffled-history comparison tests whether temporal order, rather than force availability alone, supplies the missing state evidence."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 39,
        "context": "ReMem-VLA~\\citep{li2026rememvla} & Recurrent memory queries & Frame and chunk updates \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 199,
    "key": "cherepanov2026muvla",
    "title": "{$\\mu$VLA: On Recurrent Memory for Partially Observable Manipulation in VLA Models}",
    "year": 2026,
    "first_public_date": "2026-06-10",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2606.12497",
    "source_url": "https://arxiv.org/abs/2606.12497",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 393,
        "context": "Event memory addresses a different representation need: an earlier observation may establish that a button was pressed, even when the current scene no longer reveals that event. Perceptual retrieval and semantic event records preserve such evidence with different detail and processing costs~\\citep{shi2025memoryvla,sridhar2025memer,torne2026mem}. Recurrent designs compress visual history at frame or action-chunk timescales~\\citep{li2026rememvla,cherepanov2026muvla}; event-triggered storage retains selected raw keyframes~\\citep{yang2026eventvla}. MemBodied combines a fixed-size associative interaction state with an initial-scene anchor, preserving early evidence alongside later updates~\\citep{pala2026membodied}. ARMS addresses concurrent execution by asynchronously supplying perception, embodied state, and records of which arm acted and when~\\citep{yi2026arms}. These designs retain different temporal structure: a stable reference, accumulated events, or actor-specific action history. Their deployed memory updates change the evidence read by a trained policy. HIRE retains ordered wrench traces to distinguish visually aliased interaction states, coupling this history-conditioned action inference to a faster contact executor~\\citep{arxiv260930828}. Its shuffled-history comparison tests whether temporal order, rather than force availability alone, supplies the missing state evidence."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 397,
        "context": "Past evidence and imagined futures answer different temporal questions. An observation window establishes what happened, as in SimpleMemVLA~\\citep{yin2026simplememvla}; combining retrieved events with imagined states, as in MemoryVLA++, adds what could happen next~\\citep{shi2026memoryvlapp}. Acquiring a new rule for what to remember poses a further generalization problem. In $\\mu$VLA, recurrence helps held-out tasks with familiar memory requirements but yields little improvement when the required memory structure changes~\\citep{cherepanov2026muvla}. The distinction is between recalling evidence under a learned rule and inferring which evidence an unfamiliar task makes relevant."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 41,
        "context": "$\\mu$VLA~\\citep{cherepanov2026muvla} & Recurrent memory tokens & Carry state; reset per episode \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 200,
    "key": "yang2026eventvla",
    "title": "{EventVLA: Event-Driven Visual Evidence Memory for Long-Horizon Vision-Language-Action Policies}",
    "year": 2026,
    "first_public_date": "2026-06-18",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2606.20092",
    "source_url": "https://arxiv.org/abs/2606.20092",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 393,
        "context": "Event memory addresses a different representation need: an earlier observation may establish that a button was pressed, even when the current scene no longer reveals that event. Perceptual retrieval and semantic event records preserve such evidence with different detail and processing costs~\\citep{shi2025memoryvla,sridhar2025memer,torne2026mem}. Recurrent designs compress visual history at frame or action-chunk timescales~\\citep{li2026rememvla,cherepanov2026muvla}; event-triggered storage retains selected raw keyframes~\\citep{yang2026eventvla}. MemBodied combines a fixed-size associative interaction state with an initial-scene anchor, preserving early evidence alongside later updates~\\citep{pala2026membodied}. ARMS addresses concurrent execution by asynchronously supplying perception, embodied state, and records of which arm acted and when~\\citep{yi2026arms}. These designs retain different temporal structure: a stable reference, accumulated events, or actor-specific action history. Their deployed memory updates change the evidence read by a trained policy. HIRE retains ordered wrench traces to distinguish visually aliased interaction states, coupling this history-conditioned action inference to a faster contact executor~\\citep{arxiv260930828}. Its shuffled-history comparison tests whether temporal order, rather than force availability alone, supplies the missing state evidence."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 42,
        "context": "EventVLA~\\citep{yang2026eventvla} & Anchors; event keyframes & Event-triggered writes \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 201,
    "key": "oh2025rip",
    "title": "{Robust Instant Policy: Leveraging Student's t-Regression Model for Robust In-context Imitation Learning of Robot Manipulation}",
    "year": 2025,
    "first_public_date": "2025-06-18",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2506.15157",
    "source_url": "https://arxiv.org/abs/2506.15157",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context adapts auxiliary policy state or parameters, and the resulting policy directly generates actions.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 404,
        "context": "The benefit of memory depends on which event survives compression and whether the current decision needs it. Selection and ordering already matter in language ICL \\citep{dong2024iclsurvey}; robotics adds short physical events whose removal changes the meaning of an otherwise similar trajectory. Robust Instant Policy's downsampling study identifies the loss of brief events such as a grasp transition~\\citep{oh2025rip}; its full system additionally fits a policy at deployment."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 52,
        "context": "2025 & C & 18 & \\citep{sridhar2025ricl,liu2025locoformer,shi2025memoryvla,sridhar2025memer,galaxea2025,nvidia2025gr00t,park2025demodiffusion,chen2025vivla,haldar2025pointpolicy,qu2025spatialvla,oh2025rip,torne2025ptp,shah2025mimicdroid,arxiv251114759,arxiv251222414,vuong2025actiontokenizer,arxiv250617811,wagenmaker2025exploration} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": [
      "Parameter adaptation or task-specific training"
    ]
  },
  {
    "number": 202,
    "key": "grigsby2023amago",
    "title": "{AMAGO: Scalable In-Context Reinforcement Learning for Adaptive Agents}",
    "year": 2023,
    "first_public_date": "2023-10-15",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2310.09971",
    "source_url": "https://arxiv.org/abs/2310.09971",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Observation–action–reward histories condition an off-policy contextual actor; the MetaWorld ML-1 branch establishes robotic task adaptation.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 406,
        "context": "The useful horizon follows the unknown. AMAGO's MetaWorld ML-1 analysis finds that short histories can identify hidden goals, while longer contexts can reduce sample efficiency~\\citep{grigsby2023amago}. ReLIC instead reuses experience across episodes to locate objects in an unfamiliar home, with deployed neural parameters fixed~\\citep{elawady2024relic}. Section~\\ref{sec:navigation-demands} relates this longer horizon to acquisition of spatial knowledge."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 61,
        "context": "The amount of teaching evidence, retention distance, and distractor load test different properties. LMAct varies the number of expert episodes and includes replay controls, showing that more examples often provide little benefit to the tested models \\citep{ruoss2025lmact}. A flat curve can reflect early saturation, weak context use, or inadequate control. Comparing an ambiguous task with a fully specified version helps distinguish these causes. Memory benchmarks make the missing evidence more explicit through object, spatial, sequential, or imitation demands \\citep{cherepanov2025mikasa,dai2026robomme}. The necessary history depends on the hidden information: AMAGO reports a MetaWorld setting whose task can be \\mbox{identified from short history \\citep{grigsby2023amago}.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 43,
        "context": "2023 & C & 6 & \\citep{oxe2023,bousmalis2023robocat,grigsby2023amago,bharadhwaj2023roboagent,zhao2023act,brohan2023rt2} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 30,
        "context": "AMAGO~\\citep{grigsby2023amago} & Trial history and feedback & Append across episodes \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 203,
    "key": "elawady2024relic",
    "title": "{ReLIC: A Recipe for 64k Steps of In-Context Reinforcement Learning for Embodied AI}",
    "year": 2024,
    "first_public_date": "2024-10-03",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2410.02751",
    "source_url": "https://arxiv.org/abs/2410.02751",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "ReLIC conditions a fixed policy on long embodied interaction histories; its task adaptation is implemented through sequence inference.",
    "citation_locations": [
      {
        "file": "sections/01-introduction.tex",
        "line": 9,
        "context": "A robot may know how to move yet still need evidence about what to do. Demonstrations specify a fold or assembly order; corrections revise the procedure. Interaction reveals friction or misalignment. In navigation, earlier visits reveal locations outside the current view~\\citep{elawady2024relic}. In-context learning (ICL) for robots studies how such evidence changes deployed behavior without another task-specific update to neural parameters."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 406,
        "context": "The useful horizon follows the unknown. AMAGO's MetaWorld ML-1 analysis finds that short histories can identify hidden goals, while longer contexts can reduce sample efficiency~\\citep{grigsby2023amago}. ReLIC instead reuses experience across episodes to locate objects in an unfamiliar home, with deployed neural parameters fixed~\\citep{elawady2024relic}. Section~\\ref{sec:navigation-demands} relates this longer horizon to acquisition of spatial knowledge."
      },
      {
        "file": "sections/04-data.tex",
        "line": 99,
        "context": "A shared environment supplies a different pairing relation from a shared procedure. Route-following training pairs a demonstrated path with a perturbed execution, as in RPF~\\citep{kumar2018rpf}. Scene-conditioned training instead pairs a preview with navigation to goals within that environment, as in NOLO~\\citep{zhou2024nolo}; ReLIC~\\citep{elawady2024relic} links episodes in one home while changing the target and start. The shared variable is therefore the route in the first case and the environment in the latter two. Scene identity and memory-reset boundaries determine which spatial knowledge remains available across examples or episodes."
      },
      {
        "file": "sections/05-applications.tex",
        "line": 66,
        "context": "A preview or earlier visit can reveal the building without prescribing the next route. SPTM~\\citep{savinov2018sptm} converts an exploration recording into a graph of visual locations, then selects reachable waypoints for different goals using fixed retrieval and control networks. NOLO~\\citep{zhou2024nolo} conditions navigation actions on a scene video, while ReLIC~\\citep{elawady2024relic} accumulates experience across episodes with changing starts and goals in one home. NavProbe uses a spatial index to find visual and geometric evidence relevant to the current subgoal~\\citep{liu2026navprobe}. Its executive consults these records when the available evidence is insufficient, then revises the subgoal before invoking navigation skills. The distinction is how local knowledge becomes available: a graph, a supplied sequence, policy memory, or actively retrieved evidence. A new goal can reuse these facts; a new building requires acquiring them again. CLUE additionally lets exploration revise what the task requires: hypotheses about relevant objects and functions are tested against an online language-embedded map~\\citep{arxiv260930428}. Context acquisition then resolves an underspecified objective as well as an unknown route."
      },
      {
        "file": "tables/navigation-context.tex",
        "line": 11,
        "context": "\\textbf{Environment observations} & Scene previews or earlier visits. Locate objects and connecting passages for new goals. & SPTM~\\citep{savinov2018sptm}; NOLO~\\citep{zhou2024nolo}; ReLIC~\\citep{elawady2024relic}; NavProbe~\\citep{liu2026navprobe}; SparseNav~\\citep{arxiv260926408}\\\\"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 52,
        "context": "The four context types in Table~\\ref{tab:navigation-context} require different interventions. Changing a route demonstration while keeping its destination fixed tests adherence to the taught path or landmark order. Replacing a scene preview and clearing memory between goals test spatial evidence and within-environment reuse, respectively; NOLO's context-removal experiment~\\citep{zhou2024nolo} and ReLIC's cross-episode attention comparison~\\citep{elawady2024relic} examine these contributions. Changing instruction--decision examples while retaining the current query tests the demonstrated interpretation. Removing failure notes while retaining backtracking tests whether a remembered outcome changes later decisions, as in HAM-VLN's reflection ablation~\\citep{liu2026hamvln}. A new building then tests acquisition after environment-specific locations cease to apply."
      },
      {
        "file": "tables/benchmarks.tex",
        "line": 31,
        "context": "Spatial adaptation & Change preview; reset memory & Success; route efficiency & NOLO~\\citep{zhou2024nolo}; ReLIC~\\citep{elawady2024relic} \\\\"
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 72,
        "context": "Navigation introduces a related separation between reusable strategy and local knowledge. An exploration strategy can transfer across buildings, while a remembered object location is tied to one layout. ReLIC~\\citep{elawady2024relic} illustrates the value of retaining such local experience across goals. Broader transfer requires identifying which spatial facts remain valid when the environment changes, alongside preserving the \\mbox{task relations considered above.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 48,
        "context": "2024 & C & 16 & \\citep{fu2024icrt,jain2024vid2robot,dipalo2024keypoint,vosylius2024instantpolicy,kedia2024rhyme,kim2024openvla,black2024pi0,doshi2024crossformer,yin2024roboprompt,sridhar2024regent,fang2024kalm,elawady2024relic,octo2024,hpt2024,liu2024rdt,zhou2024nolo} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 31,
        "context": "ReLIC (navigation)~\\citep{elawady2024relic} & Multi-episode visual history & Attend across trials \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 204,
    "key": "shah2026halo",
    "title": "{Memory Retrieval in Visuomotor Policies for Long-Horizon Robot Control}",
    "year": 2026,
    "first_public_date": "2026-06-23",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2606.25136",
    "source_url": "https://arxiv.org/abs/2606.25136",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 408,
        "context": "Retrieval faces two decisions: which event answers the current uncertainty, and whether that uncertainty requires history at all. Question-answering supervision can teach relevance, as in HALO~\\citep{shah2026halo}; a calibrated history gate can give current observations precedence when they already suffice~\\citep{gao2026gmp}. The decisions expose different errors: missing a relevant event or allowing an irrelevant record to override the current scene."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 205,
    "key": "arxiv260826821",
    "title": "{TemporalFlow-VLA: Learning Physically Grounded Execution History for Long-Horizon Robot Manipulation}",
    "year": 2026,
    "first_public_date": "2026-08-27",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.26821",
    "source_url": "https://arxiv.org/abs/2608.26821",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 421,
        "context": "Motion-sensitive features can retain executed change and temporal order~\\citep{arxiv260826821}. The next computation determines whether this evidence supports progress estimation or physical-response inference. The memory mechanism need not change when its information serves a different control purpose."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 206,
    "key": "arxiv260829537",
    "title": "{AGM: Achievement-Grounded Memory for Closed-Loop Agents with Frozen VLA Policies}",
    "year": 2026,
    "first_public_date": "2026-08-30",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.29537",
    "source_url": "https://arxiv.org/abs/2608.29537",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "AGM uses achievement-grounded memory and verified task progress to organize calls to frozen VLA execution capabilities.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 429,
        "context": "Persistence is determined by the state that survives a boundary between decisions or attempts. Recurrent state and verified subgoal records retain information without changing the action generator~\\citep{arxiv260829537}; reference traces and task memory can also organize repeated calls to fixed primitives~\\citep{arxiv260708448}. Fast-weight methods encode evidence in an optimized parameter subset, either during the sequence~\\citep{jiang2026robottt} or before rollout~\\citep{arxiv260706988}. Learning a value function from deployment experience changes a further component while leaving the actor fixed~\\citep{arxiv260821204}. These choices differ in reset behavior and acquisition cost. Clearing observations, resetting adaptive weights, and restoring a critic to its initial state isolate these different adaptation components even when the actor remains unchanged."
      },
      {
        "file": "sections/09-landscape.tex",
        "line": 65,
        "context": "Recovery can instead revise the history that conditions prediction. FARE compares a full causal cache, a recovered prefix, and a reset cache under the same latest observation, selecting their predicted continuations with a frozen world-action model~\\citep{arxiv260918016}. This changes the model's retained evidence rather than physically restoring the scene. A compatible historical prefix must therefore be re-grounded in the current state. Its ablations find that always invoking recovery search or committing an unverified prefix can underperform the base policy, supporting selective intervention with verification. A continuation must also preserve completed steps and restore failed prerequisites, as captured by task graphs and \\mbox{verified subgoal memory \\citep{arxiv260511951,arxiv260829537}.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 44,
        "context": "AGM~\\citep{arxiv260829537} & Verified subgoal achievements & Completion-verified update \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 207,
    "key": "arxiv260708448",
    "title": "{Harness VLA: Steering Frozen VLAs into Reliable Manipulation Primitives via Memory-Guided Agents}",
    "year": 2026,
    "first_public_date": "2026-07-09",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2607.08448v4",
    "source_url": "https://arxiv.org/abs/2607.08448v4",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. Task traces and success/failure memory condition an agent that selects staging, primitive calls and retries for a frozen VLA executor. Memory acquired on an exploration seed is reused on evaluation seeds. Pre-evaluation VLA post-training is distinct from the coded frozen deployment; the reported simulation branch supplies the control evidence.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 429,
        "context": "Persistence is determined by the state that survives a boundary between decisions or attempts. Recurrent state and verified subgoal records retain information without changing the action generator~\\citep{arxiv260829537}; reference traces and task memory can also organize repeated calls to fixed primitives~\\citep{arxiv260708448}. Fast-weight methods encode evidence in an optimized parameter subset, either during the sequence~\\citep{jiang2026robottt} or before rollout~\\citep{arxiv260706988}. Learning a value function from deployment experience changes a further component while leaving the actor fixed~\\citep{arxiv260821204}. These choices differ in reset behavior and acquisition cost. Clearing observations, resetting adaptive weights, and restoring a critic to its initial state isolate these different adaptation components even when the actor remains unchanged."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 509,
        "context": "Retained guidance improves how available routines are invoked. Parameterized call sequences preserve useful orderings, while global heuristics describe the operating conditions and failures of fixed primitives~\\citep{arxiv260708448}. Hi-VLA's tabletop study likewise finds greater benefits from prior-episode affordance summaries than longer within-episode history~\\citep{hu2026orchestrating}. Such memory captures conditions of use, connecting agent reasoning to system identification of available capabilities."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 45,
        "context": "Harness VLA (memory)~\\citep{arxiv260708448} & $\\bullet$ & $\\bullet$ & -- & -- & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 208,
    "key": "arxiv260821204",
    "title": "{Beyond Imitation: Self-Improving Robot Policies via Off-Policy Q-Planning}",
    "year": 2026,
    "first_public_date": "2026-08-21",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.21204",
    "source_url": "https://arxiv.org/abs/2608.21204",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "The method improves or selects actions proposed by a learned policy through a value or verification operation; it does not execute a transferred reference or a predicted future.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 429,
        "context": "Persistence is determined by the state that survives a boundary between decisions or attempts. Recurrent state and verified subgoal records retain information without changing the action generator~\\citep{arxiv260829537}; reference traces and task memory can also organize repeated calls to fixed primitives~\\citep{arxiv260708448}. Fast-weight methods encode evidence in an optimized parameter subset, either during the sequence~\\citep{jiang2026robottt} or before rollout~\\citep{arxiv260706988}. Learning a value function from deployment experience changes a further component while leaving the actor fixed~\\citep{arxiv260821204}. These choices differ in reset behavior and acquisition cost. Clearing observations, resetting adaptive weights, and restoring a critic to its initial state isolate these different adaptation components even when the actor remains unchanged."
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 114,
        "context": "Predictive components offer further update locations. Q-Planning trains a value function on deployment experience while retaining the action policy~\\citep{arxiv260821204}; SILVR trains a visual planner on its executions~\\citep{luo2025silvr}; joint refinement changes both policies and the models that assess or train them~\\citep{arxiv260212063,arxiv260206508,bi2026motus2}. These loops improve the control and training signals available to contextual learning. Their contribution to teachability is measured by how the resulting successor responds to new evidence, alongside its execution success."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 209,
    "key": "shi2026memoryvlapp",
    "title": "{MemoryVLA++: Temporal Modeling via Memory and Imagination in Vision-Language-Action Models}",
    "year": 2026,
    "first_public_date": "2026-06-08",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2606.09827",
    "source_url": "https://arxiv.org/abs/2606.09827",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "MemoryVLA++ predicts future latent states at inference and passes memory-guided imagined latents to the diffusion action expert.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 397,
        "context": "Past evidence and imagined futures answer different temporal questions. An observation window establishes what happened, as in SimpleMemVLA~\\citep{yin2026simplememvla}; combining retrieved events with imagined states, as in MemoryVLA++, adds what could happen next~\\citep{shi2026memoryvlapp}. Acquiring a new rule for what to remember poses a further generalization problem. In $\\mu$VLA, recurrence helps held-out tasks with familiar memory requirements but yields little improvement when the required memory structure changes~\\citep{cherepanov2026muvla}. The distinction is between recalling evidence under a learned rule and inferring which evidence an unfamiliar task makes relevant."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 61,
        "context": " & W & 16 & \\citep{arxiv260706988,he2026demojepa,chen2026host,zhou2026zerowam,arxiv260718840,park2026recap,shi2026memoryvlapp,core2026realignment,arxiv260816885,bi2026motus2,arxiv260919824,arxiv260919315,arxiv260921740,arxiv260921122,arxiv260911561,arxiv260918016} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 40,
        "context": "MemoryVLA++~\\citep{shi2026memoryvlapp} & Memory bank; imagined future & Retrieve; predict \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 210,
    "key": "chen2026steerable",
    "title": "{Steerable Vision-Language-Action Policies for Embodied Reasoning and Hierarchical Control}",
    "year": 2026,
    "first_public_date": "2026-02-13",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2602.13193",
    "source_url": "https://arxiv.org/abs/2602.13193",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. An off-the-shelf VLM uses past experience to choose steering commands at different abstraction levels for a pretrained VLA. Count this ICL branch, not the separately fine-tuned reasoner.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 440,
        "context": "Command granularity determines what the context interpreter can express. Steerable Policies lets an off-the-shelf VLM use history to choose subtask descriptions, motion instructions, or pixel targets \\citep{chen2026steerable}. With the upper-level model unchanged, the richer interface improves progression over subtask-only steering. A spatial cue can revise a grasp where repeating an object name cannot. This fixed-model branch connects contextual inference to a responsive executor; Section~\\ref{sec:recovery} examines which correction the failure evidence justifies."
      },
      {
        "file": "sections/09-landscape.tex",
        "line": 57,
        "context": "Correction granularity should match the cause of failure. A wrong target requires changing task selection; a displaced approach point requires a spatial update; insufficient displacement may require only a magnitude adjustment. Corrective-language training makes supervisory instructions actionable~\\citep{dai2024racer}, while sparse adjustments around a frozen VLA can address magnitude errors when the target is already correct~\\citep{arxiv260829967}. Subtask, motion, and pixel-target interfaces expose these changes at different resolutions~\\citep{chen2026steerable}. The controller must also accept the correction from the state already reached, connecting diagnostic precision to the steerability analysis in Section~\\ref{sec:methods}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 211,
    "key": "liu2026guava",
    "title": "{Guava: An Effective and Universal Harness for Embodied Manipulation}",
    "year": 2026,
    "first_public_date": "2026-06-16",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2606.18363",
    "source_url": "https://arxiv.org/abs/2606.18363",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "A high-level reasoning system uses task evidence and execution feedback to orchestrate existing motor capabilities; subsequent policy training is a separate component.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 487,
        "context": "High-level commands leave grasp synthesis and feedback control to the executor; lower-level commands require the model to resolve more geometry and timing. Guava compares this allocation through workflows and action abstractions~\\citep{liu2026guava}, while compositions of frozen motor capabilities, planning, and verification expose its system-level effect~\\citep{galanti2026physicalagency}. This allocation determines how existing competence is used; context interventions identify the additional task information supplied by examples or interaction."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 516,
        "context": "Neural consolidation turns acquired experience into future model competence. Distilling harness interaction traces~\\citep{liu2026guava,zhang2026waa} or combining orchestration with autonomous data collection and policy refinement~\\citep{cui2026roboclaw} transfers work initially performed through inference into trained parameters. EmbodiedSWE diversifies verified agent solutions into demonstrations for VLA training~\\citep{you2026embodiedswe}, supplying variations beyond the solved task instances. The training target determines what is consolidated: successful trajectories teach execution, whereas successful teaching exchanges, as in LMPC, teach responsiveness to later feedback~\\citep{liang2024lmpc}. Section~\\ref{sec:icl-self-improvement} develops this distinction. The next chapter examines how training data connect task evidence to execution."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 212,
    "key": "galanti2026physicalagency",
    "title": "{Addressing the Orchestration Gap in Generalist Robots via Physical Agency}",
    "year": 2026,
    "first_public_date": "2026-07-23",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2607.21725",
    "source_url": "https://arxiv.org/abs/2607.21725",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "A high-level reasoning system uses task evidence and execution feedback to orchestrate existing motor capabilities; subsequent policy training is a separate component.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 487,
        "context": "High-level commands leave grasp synthesis and feedback control to the executor; lower-level commands require the model to resolve more geometry and timing. Guava compares this allocation through workflows and action abstractions~\\citep{liu2026guava}, while compositions of frozen motor capabilities, planning, and verification expose its system-level effect~\\citep{galanti2026physicalagency}. This allocation determines how existing competence is used; context interventions identify the additional task information supplied by examples or interaction."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 213,
    "key": "singh2024malmm",
    "title": "{MALMM: Multi-Agent Large Language Models for Zero-Shot Robotics Manipulation}",
    "year": 2024,
    "first_public_date": "2024-11-26",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date, verified 2026-09-20",
    "date_source_url": "https://arxiv.org/abs/2411.17636",
    "source_url": "https://arxiv.org/abs/2411.17636",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "MALMM revises a plan and Python controller after intermediate robot observations.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 491,
        "context": "The first extension is from open-loop synthesis to outcome-conditioned revision. Textual feedback can revise a plan~\\citep{huang2022monologue}; intermediate observations can revise the plan and Python controller separately~\\citep{singh2024malmm}; program checks can make some responses executable without another model call~\\citep{singh2022progprompt}. Constraint violations narrow revisions to code and sampling bounds~\\citep{curtis2025proc3s}, while primitive-level errors narrow them to control settings~\\citep{merwe2025icpi}. These interfaces determine the available edit space. Section~\\ref{sec:recovery} addresses the separate question of which edit the observed failure justifies."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 50,
        "context": " & S & 11 & \\citep{tziafas2024lrll,ahn2024autort,dai2024racer,liang2024lmpc,zhu2024orion,singh2024malmm,curtis2025proc3s,sarch2024ical,liang2024introplan,buoso2024select2plan,elnoor2024vlmgronav} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 26,
        "context": "MALMM~\\citep{singh2024malmm} & $\\bullet$ & -- & -- & $\\bullet$ & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 214,
    "key": "curtis2025proc3s",
    "title": "{Trust the PRoC3S: Solving Long-Horizon Robotics Problems with LLMs and Constraint Satisfaction}",
    "year": 2024,
    "first_public_date": "2024-06-08",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date, verified 2026-09-20",
    "date_source_url": "https://arxiv.org/abs/2406.05572",
    "source_url": "https://proceedings.mlr.press/v270/curtis25a.html",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "PRoC3S uses constraint violations to revise a generated robot program and its continuous sampling bounds.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 491,
        "context": "The first extension is from open-loop synthesis to outcome-conditioned revision. Textual feedback can revise a plan~\\citep{huang2022monologue}; intermediate observations can revise the plan and Python controller separately~\\citep{singh2024malmm}; program checks can make some responses executable without another model call~\\citep{singh2022progprompt}. Constraint violations narrow revisions to code and sampling bounds~\\citep{curtis2025proc3s}, while primitive-level errors narrow them to control settings~\\citep{merwe2025icpi}. These interfaces determine the available edit space. Section~\\ref{sec:recovery} addresses the separate question of which edit the observed failure justifies."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 50,
        "context": " & S & 11 & \\citep{tziafas2024lrll,ahn2024autort,dai2024racer,liang2024lmpc,zhu2024orion,singh2024malmm,curtis2025proc3s,sarch2024ical,liang2024introplan,buoso2024select2plan,elnoor2024vlmgronav} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 25,
        "context": "PRoC3S~\\citep{curtis2025proc3s} & -- & -- & -- & $\\bullet$ & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 215,
    "key": "sarch2024ical",
    "title": "{VLM Agents Generate Their Own Memories: Distilling Experience into Embodied Programs of Thought}",
    "year": 2024,
    "first_public_date": "2024-06-20",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date, verified 2026-09-20",
    "date_source_url": "https://arxiv.org/abs/2406.14596",
    "source_url": "https://papers.nips.cc/paper_files/paper/2024/hash/8ac50fd0a4eeeb1f077b17bb7c5353c3-Abstract-Conference.html",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "The TEACh branch of ICAL retrieves annotated embodied programs and retains lessons distilled from feedback.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 494,
        "context": "Reuse asks which part of a successful repair remains valid later. Constraints attached to plan or code revisions preserve its scope~\\citep{zha2023droc}; causal annotations explain its effect~\\citep{sarch2024ical}; distilled rules and code patterns support later synthesis~\\citep{chen2026architect}. Attribution determines the appropriate change: failure to follow valid guidance calls for execution repair, while a defective skill may require revising guidance or code~\\citep{ju2026embodiskill}. Retaining the cause helps avoid inappropriate reuse."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 50,
        "context": " & S & 11 & \\citep{tziafas2024lrll,ahn2024autort,dai2024racer,liang2024lmpc,zhu2024orion,singh2024malmm,curtis2025proc3s,sarch2024ical,liang2024introplan,buoso2024select2plan,elnoor2024vlmgronav} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 35,
        "context": "ICAL (TEACh, retrieval)~\\citep{sarch2024ical} & $\\bullet$ & $\\bullet$ & -- & $\\bullet$ & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 216,
    "key": "ju2026embodiskill",
    "title": "{EmbodiSkill: Skill-Aware Reflection for Self-Evolving Embodied Agents}",
    "year": 2026,
    "first_public_date": "2026/05/11",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2605.10332",
    "source_url": "https://arxiv.org/abs/2605.10332",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "EmbodiSkill reflects on skill failures and revises the reusable guidance or skill library used by an embodied agent.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 494,
        "context": "Reuse asks which part of a successful repair remains valid later. Constraints attached to plan or code revisions preserve its scope~\\citep{zha2023droc}; causal annotations explain its effect~\\citep{sarch2024ical}; distilled rules and code patterns support later synthesis~\\citep{chen2026architect}. Attribution determines the appropriate change: failure to follow valid guidance calls for execution repair, while a defective skill may require revising guidance or code~\\citep{ju2026embodiskill}. Retaining the cause helps avoid inappropriate reuse."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 217,
    "key": "xie2026uniskillrepo",
    "title": "{Uni-Skill: Building Self-Evolving Skill Repository for Generalizable Robotic Manipulation}",
    "year": 2026,
    "first_public_date": "2026-03-03",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date, verified 2026-09-20",
    "date_source_url": "https://arxiv.org/abs/2603.02623",
    "source_url": "https://arxiv.org/abs/2603.02623",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Uni-Skill retrieves annotated video evidence to construct and extend callable robot skills during deployment.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 498,
        "context": "Executable reuse makes recurring behavior callable. Function synthesis supplies missing operations~\\citep{liang2022codeaspolicies}; program clustering and human feedback refine reusable candidates~\\citep{tziafas2024lrll,arxiv250918597}. Video-grounded retrieval supplies implementation details such as contacts and target poses~\\citep{xie2026uniskillrepo}, while repeated successful code can enter a library~\\citep{arxiv260322435}. Transfer then depends on scene-specific arguments and valid execution preconditions."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 38,
        "context": "Uni-Skill (deployment)~\\citep{xie2026uniskillrepo} & -- & $\\bullet$ & $\\bullet$ & $\\bullet$ & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 218,
    "key": "kumar2026aor",
    "title": "{Act-Observe-Rewrite: Multimodal Coding Agents as In-Context Policy Learners for Robot Manipulation}",
    "year": 2026,
    "first_public_date": "2026-03-03",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2603.04466",
    "source_url": "https://arxiv.org/abs/2603.04466",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. A fixed multimodal coding agent uses episode outcomes and images to rewrite an executable controller between trials. The controller implementation changes; the model weights do not. The qualifying evaluation is simulated manipulation.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 500,
        "context": "Autonomous trials can supply the evidence previously provided by a teacher's correction, but the retained object determines what later tasks gain. Rewriting a controller improves the current solution~\\citep{kumar2026aor}; task-agnostic play can accumulate code skills and failure records for later use~\\citep{arxiv260619419}. Distilling a validated repair into a failure signature, applicability condition, and strategy instead retains guidance for constructing a future solution~\\citep{lu2026aspire}. These routes share outcome-driven acquisition while transferring different knowledge: a specific implementation, a callable operation, or a rule for choosing a repair."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 117,
        "context": "Acquiring an artifact consumes experience before it can save experience. Separating play from downstream testing and comparing against additional retries, as in RATs, exposes this trade-off~\\citep{arxiv260619419}. Separating synthesis feedback from fresh validation serves the same purpose for program and oversight revision~\\citep{kumar2026aor,arxiv260816590}. A successful acquisition trial establishes that a candidate worked once; a retention benefit on later instances establishes useful reuse. Relating that gain to the trials and corrections spent acquiring it determines whether the retained knowledge reduces total learning effort."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 30,
        "context": "AOR~\\citep{kumar2026aor} & -- & -- & -- & $\\bullet$ & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 219,
    "key": "hu2026orchestrating",
    "title": "{What Matters in Orchestrating Robot Policies: A Systematic Study of Hierarchical VLA Agents}",
    "year": 2026,
    "first_public_date": "2026-06-09",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2606.10267",
    "source_url": "https://arxiv.org/abs/2606.10267",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. Ten prior same-task episodes are summarized into affordance guidance for a frozen planner and executor. The qualifying branch is contextual experience reuse, not the separately compared VLA post-training configurations.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 509,
        "context": "Retained guidance improves how available routines are invoked. Parameterized call sequences preserve useful orderings, while global heuristics describe the operating conditions and failures of fixed primitives~\\citep{arxiv260708448}. Hi-VLA's tabletop study likewise finds greater benefits from prior-episode affordance summaries than longer within-episode history~\\citep{hu2026orchestrating}. Such memory captures conditions of use, connecting agent reasoning to system identification of available capabilities."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 46,
        "context": "Hi-VLA (episode summary)~\\citep{hu2026orchestrating} & -- & $\\bullet$ & -- & -- & -- \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 220,
    "key": "cui2026roboclaw",
    "title": "{RoboClaw: An Agentic Framework for Scalable Long-Horizon Robotic Tasks}",
    "year": 2026,
    "first_public_date": "2026-03-12",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2603.11558",
    "source_url": "https://arxiv.org/abs/2603.11558",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "A high-level reasoning system uses task evidence and execution feedback to orchestrate existing motor capabilities; subsequent policy training is a separate component.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 516,
        "context": "Neural consolidation turns acquired experience into future model competence. Distilling harness interaction traces~\\citep{liu2026guava,zhang2026waa} or combining orchestration with autonomous data collection and policy refinement~\\citep{cui2026roboclaw} transfers work initially performed through inference into trained parameters. EmbodiedSWE diversifies verified agent solutions into demonstrations for VLA training~\\citep{you2026embodiedswe}, supplying variations beyond the solved task instances. The training target determines what is consolidated: successful trajectories teach execution, whereas successful teaching exchanges, as in LMPC, teach responsiveness to later feedback~\\citep{liang2024lmpc}. Section~\\ref{sec:icl-self-improvement} develops this distinction. The next chapter examines how training data connect task evidence to execution."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 233,
    "key": "yu2026walloss05",
    "title": "{Wall-OSS-0.5 Technical Report}",
    "year": 2026,
    "first_public_date": "2026-05-29",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2605.30877v2",
    "source_url": "https://arxiv.org/abs/2605.30877v2",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 97,
        "context": "Pairing requires both semantic agreement and compatible action meaning. Additional demonstrations can distinguish task interpretations left ambiguous by one example, as Instant Policy illustrates with differently shaped boxes~\\citep{vosylius2024instantpolicy}. The resulting query target must still express the same intervention in consistent coordinates, timing, and gripper semantics. WALL-OSS-0.5 addresses this physical side through synchronized video and actions, camera repair, and end-effector calibration~\\citep{yu2026walloss05}. These requirements are complementary: semantic pairing determines which behavior is intended, while calibration determines what command realizes it. With shared action coordinates, each body retains its own reachability and contact mechanics."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 235,
    "key": "torne2025ptp",
    "title": "{Learning Long-Context Diffusion Policies via Past-Token Prediction}",
    "year": 2025,
    "first_public_date": "2025-05-14",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2505.09561",
    "source_url": "https://arxiv.org/abs/2505.09561",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 129,
        "context": "Long-context control requires representations that preserve decisive events. Past-Token Prediction adds reconstruction of earlier actions to future-action prediction, first learning short-context visual features and then caching them for longer-context training \\citep{torne2025ptp}. Caching reduces repeated computation; the cached visual features determine which task details remain available to the controller."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 52,
        "context": "2025 & C & 18 & \\citep{sridhar2025ricl,liu2025locoformer,shi2025memoryvla,sridhar2025memer,galaxea2025,nvidia2025gr00t,park2025demodiffusion,chen2025vivla,haldar2025pointpolicy,qu2025spatialvla,oh2025rip,torne2025ptp,shah2025mimicdroid,arxiv251114759,arxiv251222414,vuong2025actiontokenizer,arxiv250617811,wagenmaker2025exploration} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 243,
    "key": "bharadhwaj2023roboagent",
    "title": "{RoboAgent: Generalization and Efficiency in Robot Manipulation via Semantic Augmentations and Action Chunking}",
    "year": 2023,
    "first_public_date": "2023-09-05",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2309.01918",
    "source_url": "https://arxiv.org/abs/2309.01918",
    "bibliography_year": 2023,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 146,
        "context": "Robot records become contextual supervision when a query execution is associated with an example of its intended procedure \\citep{oxe2023,khazatsky2024droid,agibot2025,walke2023bridge}. Cross-scene retrieval can locate candidate executions \\citep{bharadhwaj2023roboagent}, but matching must distinguish alternatives that begin in similar scenes."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 43,
        "context": "2023 & C & 6 & \\citep{oxe2023,bousmalis2023robocat,grigsby2023amago,bharadhwaj2023roboagent,zhao2023act,brohan2023rt2} \\\\"
      },
      {
        "file": "tables/data.tex",
        "line": 25,
        "context": "RoboSet~\\citep{bharadhwaj2023roboagent} & Robot & Robot control & Task groups \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 244,
    "key": "xu2026bimanualscaling",
    "title": "{Scaling Bimanual Household Manipulation from 1,500 hours of Demonstrations to On-Policy Corrections}",
    "year": 2026,
    "first_public_date": "2026-09-03",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2609.03591",
    "source_url": "https://arxiv.org/abs/2609.03591",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 150,
        "context": "Mixed capture can reduce pairing cost. XR-2 combines 531.7 hours of robot teleoperation with roughly 1,000 hours of dual-UMI demonstrations~\\citep{xu2026bimanualscaling}. Robot views, state, and actions supply executable targets; egocentric views and gripper motion supply candidate support. Shared laundry tasks narrow the search, while procedure-level matching identifies compatible executions."
      },
      {
        "file": "sections/04-data.tex",
        "line": 263,
        "context": "Successful demonstrations leave recovery states underrepresented. Corrective collection changes the state distribution on which supervision is obtained: DAgger queries an expert on learner-visited states~\\citep{ross2011dagger}, DART uses perturbations to elicit nearby corrections~\\citep{laskey2017dart}, and selective intervention concentrates human effort~\\citep{hoque2021thrifty}. XR-2's separation of policy actions from human takeovers improves folding from 58\\% to 93\\% across three retraining rounds~\\citep{xu2026bimanualscaling}. This expands the repairs represented in weights. Contextual recovery requires retaining the linked failure and feedback as well, so the learner can infer which repair the current evidence calls for."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      },
      {
        "file": "tables/data.tex",
        "line": 26,
        "context": "PrimeBot, XR-2~\\citep{xu2026bimanualscaling} & Human + robot & Robot; gripper & Separate corpora \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 245,
    "key": "shah2025mimicdroid",
    "title": "{MimicDroid: In-Context Learning for Humanoid Robot Manipulation from Human Play Videos}",
    "year": 2025,
    "first_public_date": "2025-09-11",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2509.09769",
    "source_url": "https://arxiv.org/abs/2509.09769",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Human play-video context and inferred human motion condition humanoid action prediction.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 161,
        "context": "Removing the collection device shifts this burden from measurement to inference. Tracked hands and segmented point clouds can be converted into gripper poses \\citep{vosylius2024instantpolicy}; motion inferred from human play can supply pseudo-actions, retrieved context--query relations, and retargeted humanoid supervision \\citep{shah2025mimicdroid}. These approaches broaden the usable recording pool, but the action evidence inherits reconstruction and retargeting error. The trade-off is most consequential near contact, where a small positional error can change whether a grasp or insertion is feasible. A common action format enables joint use of these records while their reconstruction reliability determines their supervisory value."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 52,
        "context": "2025 & C & 18 & \\citep{sridhar2025ricl,liu2025locoformer,shi2025memoryvla,sridhar2025memer,galaxea2025,nvidia2025gr00t,park2025demodiffusion,chen2025vivla,haldar2025pointpolicy,qu2025spatialvla,oh2025rip,torne2025ptp,shah2025mimicdroid,arxiv251114759,arxiv251222414,vuong2025actiontokenizer,arxiv250617811,wagenmaker2025exploration} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 247,
    "key": "xiaomi2026robotics1",
    "title": "{Xiaomi-Robotics-1: Scaling Vision-Language-Action Models with over 100K Hours of Real-World Trajectories}",
    "year": 2026,
    "first_public_date": "2026-07-16",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2607.15330",
    "source_url": "https://arxiv.org/abs/2607.15330",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 169,
        "context": "The transition from human pretraining to robot deployment also changes the meaning of language supervision. Xiaomi-Robotics-1 combines over 100K hours of UMI and egocentric records with cross-embodiment post-training~\\citep{xiaomi2026robotics1}. State-transition descriptions during pretraining and imperative instructions during post-training serve different prediction targets. For demonstration-conditioned learning, the corresponding design choice is which task details remain unspecified by the instruction and must be recovered from the example. This connects source breadth to the pairing criterion in Section~\\ref{sec:context-training}."
      },
      {
        "file": "sections/04-data.tex",
        "line": 195,
        "context": "\\caption{Reported source duration across embodied collections and general-model pretraining~\\citep{khazatsky2024droid,galaxea2025,agibot2025,egodex2025,egoscale2026,xiaomi2026robotics1,openai2026astratraining}. Action-aligned recordings support grounded teaching episodes; broader audiovisual corpora supply knowledge across activities and domains. The contrast motivates comparing explicit context-use training with broader pretraining. Arrowheads denote lower bounds.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 251,
    "key": "wang2023mimicplay",
    "title": "{MimicPlay: Long-Horizon Imitation Learning by Watching Human Play}",
    "year": 2023,
    "first_public_date": "2023-02-24",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2302.12422",
    "source_url": "https://arxiv.org/abs/2302.12422",
    "bibliography_year": 2023,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "MimicPlay infers latent plans learned from human play and uses them to guide a low-level visuomotor controller.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 186,
        "context": "Human-video priors and demonstration following use this evidence differently. Learning latent plans from human play can reduce the robot experience needed for control \\citep{wang2023mimicplay}, even when human and robot executions are not paired. Following a newly supplied video additionally requires preserving the demonstrated choice in a compatible robot execution. WAM-TTT learns that connection through paired human--robot meta-training, while its deployment-time fast-weight update needs only action-free human video \\citep{arxiv260706988}. This is parameter adaptation under the distinction in Section~\\ref{sec:foundations}. Robot supervision establishes the connection during training; the later teaching input can omit recorded robot commands."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 46,
        "context": " & S & 9 & \\citep{xu2023xskill,zha2023droc,liu2023reflect,ren2023knowno,tang2023saytap,chang2023awda,huang2023voxposer,wang2023mimicplay,chen2023a2nav} \\\\"
      },
      {
        "file": "tables/data.tex",
        "line": 29,
        "context": "MimicPlay~\\citep{wang2023mimicplay} & Human + robot & Robot control & Separate play \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 260,
    "key": "bonardi2019humans",
    "title": "{Learning One-Shot Imitation from Humans without Humans}",
    "year": 2019,
    "first_public_date": "2019-11-04",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/1911.01103",
    "source_url": "https://arxiv.org/abs/1911.01103",
    "bibliography_year": 2019,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Task-embedding and control networks transfer simulated human teaching to real human-video conditioning.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 250,
        "context": "Task-preserving synthesis needs both controlled variation and a criterion for what remains unchanged. Randomized human-arm renderings vary embodiment appearance~\\citep{bonardi2019humans}; geometric pseudo-demonstrations and waypoint renderings construct motion-correspondent pairs~\\citep{vosylius2024instantpolicy,qian2026synthicl}. Executing transformed segments in a simulator adds physical consequences and a success filter~\\citep{mandlekar2023mimicgen}. Environment generation and compilation of task semantics into costs and transition conditions broaden the available variations~\\citep{arxiv260509423,arxiv260831167}. These operations preserve different evidence. Rendering supplies correspondence, while executed validation tests realization under modeled dynamics; contextual supervision requires both to remain tied to the governing task specification."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 31,
        "context": "2019 & C & 4 & \\citep{rakelly2019pearl,zhou2019wtl,bonardi2019humans,zintgraf2019varibad} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 262,
    "key": "arxiv260831167",
    "title": "{SUN: Persistent Programs For Language-Grounded Control-to-Learning-to-Real Policies}",
    "year": 2026,
    "first_public_date": "2026-08-31",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.31167",
    "source_url": "https://arxiv.org/abs/2608.31167",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "SUN compiles language and scene semantics into typed task programs, control costs and transition conditions consumed by an executor; policy distillation is a later stage.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 250,
        "context": "Task-preserving synthesis needs both controlled variation and a criterion for what remains unchanged. Randomized human-arm renderings vary embodiment appearance~\\citep{bonardi2019humans}; geometric pseudo-demonstrations and waypoint renderings construct motion-correspondent pairs~\\citep{vosylius2024instantpolicy,qian2026synthicl}. Executing transformed segments in a simulator adds physical consequences and a success filter~\\citep{mandlekar2023mimicgen}. Environment generation and compilation of task semantics into costs and transition conditions broaden the available variations~\\citep{arxiv260509423,arxiv260831167}. These operations preserve different evidence. Rendering supplies correspondence, while executed validation tests realization under modeled dynamics; contextual supervision requires both to remain tied to the governing task specification."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 270,
    "key": "arxiv260313528",
    "title": "{Learning Actionable Manipulation Recovery via Counterfactual Failure Synthesis}",
    "year": 2026,
    "first_public_date": "2026-03-13",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2603.13528",
    "source_url": "https://arxiv.org/abs/2603.13528",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Dream2Fix uses a trained visual model to predict executable recovery trajectories. The world model produces training data; deployed recovery follows action inference.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 265,
        "context": "The source of a correction determines what can be learned about its applicability. Synthetic perturbations, intervention in predicted rollouts, and planner-guided exploration expose different failure continuations~\\citep{arxiv260313528,arxiv260421741,arxiv260819891}. Learning from intervention and autonomous outcomes can use these records without imitating every action~\\citep{arxiv251114759}. For contextual learning, the record must retain the relation among the failed action, the corrective change, and its consequence. Action-level arguments and return values make that relation more specific than a task-level failure flag, as ASPIRE illustrates~\\citep{lu2026aspire}. Richer failure records are useful when they help distinguish the causes a later correction must address."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": [
      "World-model-generated training data"
    ]
  },
  {
    "number": 272,
    "key": "arxiv260819891",
    "title": "{EXIMO: VLM Guided Exploration of VLA Policies}",
    "year": 2026,
    "first_public_date": "2026-08-20",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.19891",
    "source_url": "https://arxiv.org/abs/2608.19891",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "A VLM guides exploratory deployment of existing VLA capabilities; exploration-generated data can subsequently improve the policy.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 265,
        "context": "The source of a correction determines what can be learned about its applicability. Synthetic perturbations, intervention in predicted rollouts, and planner-guided exploration expose different failure continuations~\\citep{arxiv260313528,arxiv260421741,arxiv260819891}. Learning from intervention and autonomous outcomes can use these records without imitating every action~\\citep{arxiv251114759}. For contextual learning, the record must retain the relation among the failed action, the corrective change, and its consequence. Action-level arguments and return values make that relation more specific than a task-level failure flag, as ASPIRE illustrates~\\citep{lu2026aspire}. Richer failure records are useful when they help distinguish the causes a later correction must address."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 62,
        "context": " & S & 59 & \\citep{chen2026showharness,lu2026aspire,chen2026architect,wang2026shaper,arxiv260619419,arxiv260817209,xiao2026enpire,arxiv260816590,cheng2026gptpolicyeval,arxiv260829967,arxiv260322435,physcap2026,arxiv260829537,arxiv260708448,chen2026steerable,liu2026guava,galanti2026physicalagency,ju2026embodiskill,xie2026uniskillrepo,kumar2026aor,hu2026orchestrating,cui2026roboclaw,arxiv260831167,arxiv260819891} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 273,
    "key": "arxiv251114759",
    "title": "{$\\pi^{*}_{0.6}$: a VLA That Learns From Experience}",
    "year": 2025,
    "first_public_date": "2025-11-17",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2511.14759",
    "source_url": "https://arxiv.org/abs/2511.14759",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 265,
        "context": "The source of a correction determines what can be learned about its applicability. Synthetic perturbations, intervention in predicted rollouts, and planner-guided exploration expose different failure continuations~\\citep{arxiv260313528,arxiv260421741,arxiv260819891}. Learning from intervention and autonomous outcomes can use these records without imitating every action~\\citep{arxiv251114759}. For contextual learning, the record must retain the relation among the failed action, the corrective change, and its consequence. Action-level arguments and return values make that relation more specific than a task-level failure flag, as ASPIRE illustrates~\\citep{lu2026aspire}. Richer failure records are useful when they help distinguish the causes a later correction must address."
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 88,
        "context": "Consolidation into weights adds training after contextual acquisition. The $\\pi_{0.7}$ coaching example and the RECAP training framework for $\\pi^*_{0.6}$ connect interaction or correction to subsequent training~\\citep{arxiv260415483,arxiv251114759}. Immediate context-driven behavior and persistence after consolidation or reset characterize different stages of acquisition. Retained programs, records, or policy weights can help later tasks, but obsolete corrections can also \\mbox{interfere with new teaching.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 52,
        "context": "2025 & C & 18 & \\citep{sridhar2025ricl,liu2025locoformer,shi2025memoryvla,sridhar2025memer,galaxea2025,nvidia2025gr00t,park2025demodiffusion,chen2025vivla,haldar2025pointpolicy,qu2025spatialvla,oh2025rip,torne2025ptp,shah2025mimicdroid,arxiv251114759,arxiv251222414,vuong2025actiontokenizer,arxiv250617811,wagenmaker2025exploration} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 274,
    "key": "zhao2023act",
    "title": "{Learning Fine-Grained Bimanual Manipulation with Low-Cost Hardware}",
    "year": 2023,
    "first_public_date": "2023-04-23",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2304.13705",
    "source_url": "https://arxiv.org/abs/2304.13705",
    "bibliography_year": 2023,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 272,
        "context": "Data construction must be matched by an interface through which teaching can change behavior. Three dependencies organize this integration: access to the evidence, preservation of its task distinction in the control intermediate, and an action encoding that can realize it. Access comes first. An observation-conditioned policy such as ACT needs an added context channel to distinguish procedures compatible with the same scene~\\citep{zhao2023act}. Language-conditioned policies expose goals and constraints~\\citep{kim2024openvla,black2024pi0}; goal images specify endpoints~\\citep{octo2024}; sequential demonstrations can supply order or contact preferences~\\citep{fu2024icrt,ding2026contextflow}. Adding an encoder provides access, while teaching-dependent targets establish use."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 43,
        "context": "2023 & C & 6 & \\citep{oxe2023,bousmalis2023robocat,grigsby2023amago,bharadhwaj2023roboagent,zhao2023act,brohan2023rt2} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 275,
    "key": "octo2024",
    "title": "{Octo: An Open-Source Generalist Robot Policy}",
    "year": 2024,
    "first_public_date": "2024-05-20",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2405.12213",
    "source_url": "https://arxiv.org/abs/2405.12213",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 272,
        "context": "Data construction must be matched by an interface through which teaching can change behavior. Three dependencies organize this integration: access to the evidence, preservation of its task distinction in the control intermediate, and an action encoding that can realize it. Access comes first. An observation-conditioned policy such as ACT needs an added context channel to distinguish procedures compatible with the same scene~\\citep{zhao2023act}. Language-conditioned policies expose goals and constraints~\\citep{kim2024openvla,black2024pi0}; goal images specify endpoints~\\citep{octo2024}; sequential demonstrations can supply order or contact preferences~\\citep{fu2024icrt,ding2026contextflow}. Adding an encoder provides access, while teaching-dependent targets establish use."
      },
      {
        "file": "sections/04-data.tex",
        "line": 274,
        "context": "The missing dependency determines which training records a method needs. Foundation policies supply perception and motor interfaces~\\citep{brohan2022rt1,brohan2023rt2,octo2024,kim2024openvla,hpt2024,liu2024rdt}, but the four families consume different task-specific intermediates: actions, geometric references, futures, or executable specifications. Subtask annotations and skill representations expose higher-level structure~\\citep{agibot2025,galaxea2025,robomind2025v2,kim2025uniskill}; phase-aligned examples connect that structure to a current decision~\\citep{yang2026icivla}. Direct supervision of an intermediate is one way to establish this connection. Joint training, pretrained interpretation, and geometric construction can also supply it. The requirement shared by the four interfaces is that the execution intermediate preserve the distinction selected by the evidence."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 48,
        "context": "2024 & C & 16 & \\citep{fu2024icrt,jain2024vid2robot,dipalo2024keypoint,vosylius2024instantpolicy,kedia2024rhyme,kim2024openvla,black2024pi0,doshi2024crossformer,yin2024roboprompt,sridhar2024regent,fang2024kalm,elawady2024relic,octo2024,hpt2024,liu2024rdt,zhou2024nolo} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 276,
    "key": "brohan2022rt1",
    "title": "{RT-1: Robotics Transformer for Real-World Control at Scale}",
    "year": 2022,
    "first_public_date": "2022-12-13",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2212.06817",
    "source_url": "https://arxiv.org/abs/2212.06817",
    "bibliography_year": 2022,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 274,
        "context": "The missing dependency determines which training records a method needs. Foundation policies supply perception and motor interfaces~\\citep{brohan2022rt1,brohan2023rt2,octo2024,kim2024openvla,hpt2024,liu2024rdt}, but the four families consume different task-specific intermediates: actions, geometric references, futures, or executable specifications. Subtask annotations and skill representations expose higher-level structure~\\citep{agibot2025,galaxea2025,robomind2025v2,kim2025uniskill}; phase-aligned examples connect that structure to a current decision~\\citep{yang2026icivla}. Direct supervision of an intermediate is one way to establish this connection. Joint training, pretrained interpretation, and geometric construction can also supply it. The requirement shared by the four interfaces is that the execution intermediate preserve the distinction selected by the evidence."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 38,
        "context": "2022 & C & 6 & \\citep{xu2022promptdt,laskin2022ad,jiang2022vima,jang2022bcz,yuan2022corro,brohan2022rt1} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 277,
    "key": "brohan2023rt2",
    "title": "{RT-2: Vision-Language-Action Models Transfer Web Knowledge to Robotic Control}",
    "year": 2023,
    "first_public_date": "2023-07-28",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2307.15818",
    "source_url": "https://arxiv.org/abs/2307.15818",
    "bibliography_year": 2023,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 274,
        "context": "The missing dependency determines which training records a method needs. Foundation policies supply perception and motor interfaces~\\citep{brohan2022rt1,brohan2023rt2,octo2024,kim2024openvla,hpt2024,liu2024rdt}, but the four families consume different task-specific intermediates: actions, geometric references, futures, or executable specifications. Subtask annotations and skill representations expose higher-level structure~\\citep{agibot2025,galaxea2025,robomind2025v2,kim2025uniskill}; phase-aligned examples connect that structure to a current decision~\\citep{yang2026icivla}. Direct supervision of an intermediate is one way to establish this connection. Joint training, pretrained interpretation, and geometric construction can also supply it. The requirement shared by the four interfaces is that the execution intermediate preserve the distinction selected by the evidence."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 43,
        "context": "2023 & C & 6 & \\citep{oxe2023,bousmalis2023robocat,grigsby2023amago,bharadhwaj2023roboagent,zhao2023act,brohan2023rt2} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 278,
    "key": "hpt2024",
    "title": "{Scaling Proprioceptive-Visual Learning with Heterogeneous Pre-trained Transformers}",
    "year": 2024,
    "first_public_date": "2024-09-30",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2409.20537",
    "source_url": "https://arxiv.org/abs/2409.20537",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 274,
        "context": "The missing dependency determines which training records a method needs. Foundation policies supply perception and motor interfaces~\\citep{brohan2022rt1,brohan2023rt2,octo2024,kim2024openvla,hpt2024,liu2024rdt}, but the four families consume different task-specific intermediates: actions, geometric references, futures, or executable specifications. Subtask annotations and skill representations expose higher-level structure~\\citep{agibot2025,galaxea2025,robomind2025v2,kim2025uniskill}; phase-aligned examples connect that structure to a current decision~\\citep{yang2026icivla}. Direct supervision of an intermediate is one way to establish this connection. Joint training, pretrained interpretation, and geometric construction can also supply it. The requirement shared by the four interfaces is that the execution intermediate preserve the distinction selected by the evidence."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 48,
        "context": "2024 & C & 16 & \\citep{fu2024icrt,jain2024vid2robot,dipalo2024keypoint,vosylius2024instantpolicy,kedia2024rhyme,kim2024openvla,black2024pi0,doshi2024crossformer,yin2024roboprompt,sridhar2024regent,fang2024kalm,elawady2024relic,octo2024,hpt2024,liu2024rdt,zhou2024nolo} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 279,
    "key": "liu2024rdt",
    "title": "{RDT-1B: a Diffusion Foundation Model for Bimanual Manipulation}",
    "year": 2024,
    "first_public_date": "2024-10-10",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2410.07864",
    "source_url": "https://arxiv.org/abs/2410.07864",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 274,
        "context": "The missing dependency determines which training records a method needs. Foundation policies supply perception and motor interfaces~\\citep{brohan2022rt1,brohan2023rt2,octo2024,kim2024openvla,hpt2024,liu2024rdt}, but the four families consume different task-specific intermediates: actions, geometric references, futures, or executable specifications. Subtask annotations and skill representations expose higher-level structure~\\citep{agibot2025,galaxea2025,robomind2025v2,kim2025uniskill}; phase-aligned examples connect that structure to a current decision~\\citep{yang2026icivla}. Direct supervision of an intermediate is one way to establish this connection. Joint training, pretrained interpretation, and geometric construction can also supply it. The requirement shared by the four interfaces is that the execution intermediate preserve the distinction selected by the evidence."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 48,
        "context": "2024 & C & 16 & \\citep{fu2024icrt,jain2024vid2robot,dipalo2024keypoint,vosylius2024instantpolicy,kedia2024rhyme,kim2024openvla,black2024pi0,doshi2024crossformer,yin2024roboprompt,sridhar2024regent,fang2024kalm,elawady2024relic,octo2024,hpt2024,liu2024rdt,zhou2024nolo} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 280,
    "key": "arxiv251222414",
    "title": "{Emergence of Human to Robot Transfer in Vision-Language-Action Models}",
    "year": 2025,
    "first_public_date": "2025-12-27",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2512.22414",
    "source_url": "https://arxiv.org/abs/2512.22414",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 276,
        "context": "Human pretraining and deployment teaching act at different stages of this connection. Richer robot pretraining can increase the benefit of joint fine-tuning on human and robot demonstrations with reconstructed motion and subtask labels \\citep{arxiv251222414}. For ICL, the resulting policy must additionally respond to a new example with its parameters fixed. Conditioning on language, quality, speed, control modality, and visual subgoals, as in the $\\pi_{0.7}$ recipe \\citep{arxiv260415483}, illustrates how inputs can distinguish otherwise mixed executions. Demonstration conditioning can extend these inputs when a video conveys the distinction that the action generator needs."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 52,
        "context": "2025 & C & 18 & \\citep{sridhar2025ricl,liu2025locoformer,shi2025memoryvla,sridhar2025memer,galaxea2025,nvidia2025gr00t,park2025demodiffusion,chen2025vivla,haldar2025pointpolicy,qu2025spatialvla,oh2025rip,torne2025ptp,shah2025mimicdroid,arxiv251114759,arxiv251222414,vuong2025actiontokenizer,arxiv250617811,wagenmaker2025exploration} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 281,
    "key": "arxiv260415483",
    "title": "{${\\pi}_{0.7}$: a Steerable Generalist Robotic Foundation Model with Emergent Capabilities}",
    "year": 2026,
    "first_public_date": "2026-04-16",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2604.15483",
    "source_url": "https://arxiv.org/abs/2604.15483",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 276,
        "context": "Human pretraining and deployment teaching act at different stages of this connection. Richer robot pretraining can increase the benefit of joint fine-tuning on human and robot demonstrations with reconstructed motion and subtask labels \\citep{arxiv251222414}. For ICL, the resulting policy must additionally respond to a new example with its parameters fixed. Conditioning on language, quality, speed, control modality, and visual subgoals, as in the $\\pi_{0.7}$ recipe \\citep{arxiv260415483}, illustrates how inputs can distinguish otherwise mixed executions. Demonstration conditioning can extend these inputs when a video conveys the distinction that the action generator needs."
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 88,
        "context": "Consolidation into weights adds training after contextual acquisition. The $\\pi_{0.7}$ coaching example and the RECAP training framework for $\\pi^*_{0.6}$ connect interaction or correction to subsequent training~\\citep{arxiv260415483,arxiv251114759}. Immediate context-driven behavior and persistence after consolidation or reset characterize different stages of acquisition. Retained programs, records, or policy weights can help later tasks, but obsolete corrections can also \\mbox{interfere with new teaching.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 282,
    "key": "vuong2025actiontokenizer",
    "title": "{Action Tokenizer Matters in In-Context Imitation Learning}",
    "year": 2025,
    "first_public_date": "2025-03-03",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2503.01206",
    "source_url": "https://arxiv.org/abs/2503.01206",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. An action-tokenizer contribution is evaluated within demonstration-conditioned ICRT control. Count the independent paper once, not each tokenizer ablation.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 278,
        "context": "Encoding is the final bottleneck between an informative training pair and an executable command. Regularized ICRT action tokens and hierarchical tokenization preserve different aspects of motion~\\citep{vuong2025actiontokenizer,fateh2026histat}. LipVQ-VAE's improvement from a low robot-success baseline shows that relieving a representation bottleneck can help while leaving execution difficult. The teaching signal passes through successive constraints: pairing identifies the intended relation, context encoding retains it, and action representation makes its realization expressible. These three stages must preserve the same taught distinction. The next chapter follows that requirement into deployment, where the current physical state determines how it can be realized and revised after failure."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 52,
        "context": "2025 & C & 18 & \\citep{sridhar2025ricl,liu2025locoformer,shi2025memoryvla,sridhar2025memer,galaxea2025,nvidia2025gr00t,park2025demodiffusion,chen2025vivla,haldar2025pointpolicy,qu2025spatialvla,oh2025rip,torne2025ptp,shah2025mimicdroid,arxiv251114759,arxiv251222414,vuong2025actiontokenizer,arxiv250617811,wagenmaker2025exploration} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 283,
    "key": "fateh2026histat",
    "title": "{A Hierarchical Spatiotemporal Action Tokenizer for In-Context Imitation Learning in Robotics}",
    "year": 2026,
    "first_public_date": "2026-04-16",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2604.15215",
    "source_url": "https://arxiv.org/abs/2604.15215",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Hierarchical action tokens are evaluated in contextual imitation; only the ICRT branch, not every ACT experiment, qualifies.",
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 278,
        "context": "Encoding is the final bottleneck between an informative training pair and an executable command. Regularized ICRT action tokens and hierarchical tokenization preserve different aspects of motion~\\citep{vuong2025actiontokenizer,fateh2026histat}. LipVQ-VAE's improvement from a low robot-success baseline shows that relieving a representation bottleneck can help while leaving execution difficult. The teaching signal passes through successive constraints: pairing identifies the intended relation, context encoding retains it, and action representation makes its realization expressible. These three stages must preserve the same taught distinction. The next chapter follows that requirement into deployment, where the current physical state determines how it can be realized and revised after failure."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 290,
    "key": "arxiv260601247",
    "title": "{Where to Look: Can Foundation Models Reach a Target Viewpoint Through Active Exploration?}",
    "year": 2026,
    "first_public_date": "2026-05-31",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2606.01247",
    "source_url": "https://arxiv.org/abs/2606.01247",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "The viewpoint-reproduction agent uses a target image and multi-turn observations to choose embodied movement commands.",
    "citation_locations": [
      {
        "file": "sections/09-landscape.tex",
        "line": 29,
        "context": "A repair must distinguish an intended change from its observed outcome. A placement command or predicted future specifies what should happen; completion evidence supports recording the step as finished. If the part subsequently moves, its remembered pose needs revision while the earlier placement instruction can remain binding. Memory and geometry-indexed retrieval recover unavailable observations~\\citep{arxiv260101075,arxiv260618960}; dynamic scene records replace spatial facts contradicted by new measurements~\\citep{arxiv260819059,arxiv260900619,arxiv260900950}. When neither establishes applicability, another view or a reversible probe can distinguish the remaining explanations~\\citep{arxiv260601247,arxiv260817129}. A navigation failure can similarly invalidate a remembered route or its terrain assessment. VLM-GroNav~\\citep{elnoor2024vlmgronav} aligns visual terrain examples with sinkage or slip indicators before revising traversal estimates. This distinguishes physical feedback about a surface from geometric evidence that a passage is open."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 291,
    "key": "arxiv260817129",
    "title": "{PROBE: Manipulation-Grounded Visual Question Answering with VLM Agents}",
    "year": 2026,
    "first_public_date": "2026-08-17",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.17129",
    "source_url": "https://arxiv.org/abs/2608.17129",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "PROBE uses observation-conditioned reasoning to invoke grasping and pushing tools before answering a physically grounded question.",
    "citation_locations": [
      {
        "file": "sections/09-landscape.tex",
        "line": 29,
        "context": "A repair must distinguish an intended change from its observed outcome. A placement command or predicted future specifies what should happen; completion evidence supports recording the step as finished. If the part subsequently moves, its remembered pose needs revision while the earlier placement instruction can remain binding. Memory and geometry-indexed retrieval recover unavailable observations~\\citep{arxiv260101075,arxiv260618960}; dynamic scene records replace spatial facts contradicted by new measurements~\\citep{arxiv260819059,arxiv260900619,arxiv260900950}. When neither establishes applicability, another view or a reversible probe can distinguish the remaining explanations~\\citep{arxiv260601247,arxiv260817129}. A navigation failure can similarly invalidate a remembered route or its terrain assessment. VLM-GroNav~\\citep{elnoor2024vlmgronav} aligns visual terrain examples with sinkage or slip indicators before revising traversal estimates. This distinguishes physical feedback about a surface from geometric evidence that a passage is open."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 292,
    "key": "mai2026crvlaforce",
    "title": "{CR-VLA-Force: Learning Control-aware Compliance VLA Model for Robust Contact-rich Robotic Manipulation}",
    "year": 2026,
    "first_public_date": "2026-09-05",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2609.05832v1",
    "source_url": "https://arxiv.org/abs/2609.05832v1",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Force or tactile observations enter action generation and execution-time correction, extending policy context beyond visual history.",
    "citation_locations": [
      {
        "file": "sections/09-landscape.tex",
        "line": 34,
        "context": "A corrected interpretation needs an executable continuation. Forward--inverse consistency checks agreement between proposed actions and modeled transitions; force-conditioned control adds measured contact feedback~\\citep{arxiv260401985,mai2026crvlaforce}. These mechanisms make a context-selected correction executable. When the required motion lies outside the controller's repertoire, recovery also requires a new skill or a change in the physical setup."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 293,
    "key": "jain2025transitions",
    "title": "{Enabling Long(er) Horizon Imitation for Manipulation Tasks by Modeling Subgoal Transitions}",
    "year": 2025,
    "first_public_date": "2025",
    "date_precision": "year",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://proceedings.mlr.press/v305/jain25b.html",
    "source_url": "https://proceedings.mlr.press/v305/jain25b.html",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Subgoal transitions organize the execution of long-horizon manipulation behavior above the low-level controller.",
    "citation_locations": [
      {
        "file": "sections/09-landscape.tex",
        "line": 37,
        "context": "Geometric one-shot methods distinguish initial alignment from recovery during execution. DOME and ODIL first establish a relative starting configuration, whereas staged alignment can re-establish it at later subtask boundaries~\\citep{valassakis2022dome,wang2025odil,wichitwechkarn2025annotationfree}. A transport segment also depends on the object remaining grasped: after a slip, geometric alignment can persist while the segment's entry condition fails. Its entry condition and intended completion therefore carry different information: the former establishes whether the recorded motion can begin, and the latter whether the next segment should follow. Learned subgoal transitions similarly govern progression within trained long-horizon policies~\\citep{jain2025transitions}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 55,
        "context": " & S & 5 & \\citep{merwe2025icpi,kim2025uniskill,arxiv250918597,jain2025transitions,li2025iclhf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 294,
    "key": "ebert2018retrying",
    "title": "{Robustness via Retrying: Closed-Loop Robotic Manipulation with Self-Supervised Learning}",
    "year": 2018,
    "first_public_date": "2018",
    "date_precision": "year",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://proceedings.mlr.press/v87/ebert18a.html",
    "source_url": "https://proceedings.mlr.press/v87/ebert18a.html",
    "bibliography_year": 2018,
    "publication_type": "scholarly_work",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "Video-predictive control recomputes a continuation from the current state while image registration maintains the visual objective.",
    "citation_locations": [
      {
        "file": "sections/09-landscape.tex",
        "line": 39,
        "context": "Failure can invalidate a reference or expose missing control competence. Robustness via Retrying recomputes a continuation through image registration and predictive control~\\citep{ebert2018retrying}; ScrewMimic uses a demonstrated screw-motion representation to guide further bimanual learning~\\citep{bahety2024screwmimic}. The former changes the continuation through existing components; the latter improves the component that realizes it. This distinction directs recovery toward revising the current reference or expanding the motor capability needed to realize it."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 28,
        "context": " & W & 2 & \\citep{srinivas2018upn,ebert2018retrying} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 295,
    "key": "bahety2024screwmimic",
    "title": "{ScrewMimic: Bimanual Imitation from Human Videos with Screw Space Projection}",
    "year": 2024,
    "first_public_date": "2024",
    "date_precision": "year",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://www.roboticsproceedings.org/rss20/p078.html",
    "source_url": "https://www.roboticsproceedings.org/rss20/p078.html",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "ScrewMimic transfers a demonstrated bimanual screw-motion representation and refines its physical realization through interaction.",
    "citation_locations": [
      {
        "file": "sections/09-landscape.tex",
        "line": 39,
        "context": "Failure can invalidate a reference or expose missing control competence. Robustness via Retrying recomputes a continuation through image registration and predictive control~\\citep{ebert2018retrying}; ScrewMimic uses a demonstrated screw-motion representation to guide further bimanual learning~\\citep{bahety2024screwmimic}. The former changes the continuation through existing components; the latter improves the component that realizes it. This distinction directs recovery toward revising the current reference or expanding the motor capability needed to realize it."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 49,
        "context": " & G & 4 & \\citep{heppert2024ditto,zhang2024imop,liu2024magic,bahety2024screwmimic} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 297,
    "key": "matsushima2020uncertainty",
    "title": "{Modeling Task Uncertainty for Safe Meta-Imitation Learning}",
    "year": 2020,
    "first_public_date": "2020-11-27",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://doi.org/10.3389/frobt.2020.606361",
    "source_url": "https://doi.org/10.3389/frobt.2020.606361",
    "bibliography_year": 2020,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. A probabilistic embedding of demonstrations conditions simulated pushing control and expresses task uncertainty.",
    "citation_locations": [
      {
        "file": "sections/09-landscape.tex",
        "line": 52,
        "context": "Diagnosis turns failure detection into a repair choice by identifying the likely cause. Multisensory diagnosis and learned failure knowledge organize clues to a stalled action~\\citep{liu2023reflect,duan2024aha}, but misalignment and an unseen obstruction can still require different interventions. Uncertainty about the intended task can be reduced by clarification and reasoning over alternative plans~\\citep{matsushima2020uncertainty,ren2023knowno,liang2024introplan}. Uncertainty about resistance instead requires sensing or interaction, including tactile evidence absent from RGB~\\citep{arxiv260825798}. The unresolved cause determines the information source: teaching clarifies intent, while sensed action effects reveal the resistance encountered by the robot."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 33,
        "context": "2020 & C & 5 & \\citep{dasari2020tosil,li2020focal,matsushima2020uncertainty,zhang2020metacure,yoo2020sparsepath} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 298,
    "key": "liang2024introplan",
    "title": "{Introspective Planning: Aligning Robots' Uncertainty with Inherent Task Ambiguity}",
    "year": 2024,
    "first_public_date": "2024-02-09",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2402.06529",
    "source_url": "https://arxiv.org/abs/2402.06529",
    "bibliography_year": 2024,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. Retrieved reasoning examples derived from human choices inform plan selection and requests for help.",
    "citation_locations": [
      {
        "file": "sections/09-landscape.tex",
        "line": 52,
        "context": "Diagnosis turns failure detection into a repair choice by identifying the likely cause. Multisensory diagnosis and learned failure knowledge organize clues to a stalled action~\\citep{liu2023reflect,duan2024aha}, but misalignment and an unseen obstruction can still require different interventions. Uncertainty about the intended task can be reduced by clarification and reasoning over alternative plans~\\citep{matsushima2020uncertainty,ren2023knowno,liang2024introplan}. Uncertainty about resistance instead requires sensing or interaction, including tactile evidence absent from RGB~\\citep{arxiv260825798}. The unresolved cause determines the information source: teaching clarifies intent, while sensed action effects reveal the resistance encountered by the robot."
      },
      {
        "file": "tables/recovery.tex",
        "line": 11,
        "context": "IntroPlan~\\citep{liang2024introplan} & Retrieved reasoning examples & Plan; clarification \\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 50,
        "context": " & S & 11 & \\citep{tziafas2024lrll,ahn2024autort,dai2024racer,liang2024lmpc,zhu2024orion,singh2024malmm,curtis2025proc3s,sarch2024ical,liang2024introplan,buoso2024select2plan,elnoor2024vlmgronav} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 299,
    "key": "arxiv260825798",
    "title": "{TacForcing: Streaming Action Generation with Execution-Time Tactile Feedback}",
    "year": 2026,
    "first_public_date": "2026-08-26",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.25798",
    "source_url": "https://arxiv.org/abs/2608.25798",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Force or tactile observations enter action generation and execution-time correction, extending policy context beyond visual history.",
    "citation_locations": [
      {
        "file": "sections/09-landscape.tex",
        "line": 52,
        "context": "Diagnosis turns failure detection into a repair choice by identifying the likely cause. Multisensory diagnosis and learned failure knowledge organize clues to a stalled action~\\citep{liu2023reflect,duan2024aha}, but misalignment and an unseen obstruction can still require different interventions. Uncertainty about the intended task can be reduced by clarification and reasoning over alternative plans~\\citep{matsushima2020uncertainty,ren2023knowno,liang2024introplan}. Uncertainty about resistance instead requires sensing or interaction, including tactile evidence absent from RGB~\\citep{arxiv260825798}. The unresolved cause determines the information source: teaching clarifies intent, while sensed action effects reveal the resistance encountered by the robot."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 300,
    "key": "zhang2020metacure",
    "title": "{MetaCURE: Meta Reinforcement Learning with Empowerment-Driven Exploration}",
    "year": 2020,
    "first_public_date": "2020-06-15",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2006.08170",
    "source_url": "https://arxiv.org/abs/2006.08170",
    "bibliography_year": 2020,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. Context inference is shared by separate exploration and exploitation policies; interaction identifies tasks in sparse-reward locomotion and Meta-World manipulation.",
    "citation_locations": [
      {
        "file": "sections/09-landscape.tex",
        "line": 54,
        "context": "Task-context exploration and question-based teaching formalize the choice to acquire evidence~\\citep{zhang2020metacure,cakmak2012questions}. The useful check is the one that discriminates causes relevant to the next action: a view for occlusion, contact feedback for grasp loss, or clarification for ambiguous intent. Affordance Agent Harness routes detection, segmentation, and other skills, verifies evidence, and retries before committing an actionable region~\\citep{huang2026affordanceharness}. Its episodic memory supplies priors for recurring objects. This illustrates how verification can govern evidence acquisition before a motion controller uses the result."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 33,
        "context": "2020 & C & 5 & \\citep{dasari2020tosil,li2020focal,matsushima2020uncertainty,zhang2020metacure,yoo2020sparsepath} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 302,
    "key": "core2026realignment",
    "title": "{Imagining Recovery: Inference-Time Counterfactual Realignment for Vision-Language-Action Models}",
    "year": 2026,
    "first_public_date": "2026-08-14",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.14822",
    "source_url": "https://arxiv.org/abs/2608.14822",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "CoRe synthesizes counterfactual continuations, chooses a rejoin state, and plans physical realignment before returning to the policy.",
    "citation_locations": [
      {
        "file": "sections/09-landscape.tex",
        "line": 63,
        "context": "When the frozen action policy cannot continue from the failure state, CoRe uses history and counterfactual continuations to choose a rejoin state, then realigns displaced objects before returning control \\citep{core2026realignment}. The teaching still specifies the task; restoration makes an existing skill usable again."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 61,
        "context": " & W & 16 & \\citep{arxiv260706988,he2026demojepa,chen2026host,zhou2026zerowam,arxiv260718840,park2026recap,shi2026memoryvlapp,core2026realignment,arxiv260816885,bi2026motus2,arxiv260919824,arxiv260919315,arxiv260921740,arxiv260921122,arxiv260911561,arxiv260918016} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 303,
    "key": "arxiv260511951",
    "title": "{From Reaction to Anticipation: Proactive Failure Recovery through Agentic Task Graph for Robotic Manipulation}",
    "year": 2026,
    "first_public_date": "2026-05-12",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2605.11951",
    "source_url": "https://arxiv.org/abs/2605.11951",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "A task graph or high-level physical orchestrator uses memory and feedback to sequence, verify and revise calls to embodied execution capabilities.",
    "citation_locations": [
      {
        "file": "sections/09-landscape.tex",
        "line": 65,
        "context": "Recovery can instead revise the history that conditions prediction. FARE compares a full causal cache, a recovered prefix, and a reset cache under the same latest observation, selecting their predicted continuations with a frozen world-action model~\\citep{arxiv260918016}. This changes the model's retained evidence rather than physically restoring the scene. A compatible historical prefix must therefore be re-grounded in the current state. Its ablations find that always invoking recovery search or committing an unverified prefix can underperform the base policy, supporting selective intervention with verification. A continuation must also preserve completed steps and restore failed prerequisites, as captured by task graphs and \\mbox{verified subgoal memory \\citep{arxiv260511951,arxiv260829537}.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 304,
    "key": "chen2026volo",
    "title": "{VoLo: A Physical Orchestrator for Open-Vocabulary Long-Horizon Manipulation}",
    "year": 2026,
    "first_public_date": "2026-06-05",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2606.07723",
    "source_url": "https://arxiv.org/abs/2606.07723",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "A task graph or high-level physical orchestrator uses memory and feedback to sequence, verify and revise calls to embodied execution capabilities.",
    "citation_locations": [
      {
        "file": "sections/09-landscape.tex",
        "line": 77,
        "context": "Program-based reuse makes repairs executable. ENPIRE's program-revision branch uses fixed neural models; Zetta retains critics and recovery routines around a frozen policy~\\citep{xiao2026enpire,arxiv260816590}. Interruptible execution exposes intervention points~\\citep{chen2026volo}. Later trials test the repair's benefit under applicable conditions. Task structure and irreversibility determine what can be repeated, linking recovery to the application demands below."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 305,
    "key": "li2025iclhf",
    "title": "{In-situ Value-aligned Human-Robot Interactions with Physical Constraints}",
    "year": 2025,
    "first_public_date": "2025-08-11",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2508.07606",
    "source_url": "https://arxiv.org/abs/2508.07606",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Context determines an explicit skill, program, or tool specification consumed by an executor. Recorded human preferences and feedback condition an LLM planner; a pose synthesizer makes the symbolic scene plan physically specific. Preferences are summarized in context rather than fitted into model weights.",
    "citation_locations": [
      {
        "file": "sections/05-applications.tex",
        "line": 26,
        "context": "Personalized behavior adds persistent conventions to task specification. Language corrections can retain user preferences and guide subsequent plans~\\citep{zha2023droc,li2025iclhf}. A request to place objects quietly should govern later placements, whereas a correction to one object's location need not. Such applications require both an acceptable endpoint and adherence to the user's continuing constraint."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 55,
        "context": " & S & 5 & \\citep{merwe2025icpi,kim2025uniskill,arxiv250918597,jain2025transitions,li2025iclhf} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 307,
    "key": "arxiv260514504",
    "title": "{When Robots Do the Chores: A Benchmark and Agent for Long-Horizon Household Task Execution}",
    "year": 2026,
    "first_public_date": "2026-05-14",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2605.14504",
    "source_url": "https://arxiv.org/abs/2605.14504",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "A task graph or high-level physical orchestrator uses memory and feedback to sequence, verify and revise calls to embodied execution capabilities.",
    "citation_locations": [
      {
        "file": "sections/05-applications.tex",
        "line": 91,
        "context": "Irreversible procedures add a constraint on how progress and failure can be established. In laboratory workflows, intermediate products must remain valid while the robot decides how to continue. Benchmarks spanning atomic skills, compositions, and extended workflows expose the interaction of procedural inference and dexterity \\citep{arxiv260818618}; household planning with low-level embodiment abstracted away isolates dependencies among steps \\citep{arxiv260514504}. Varying the supplied procedure within these settings would test whether contextual teaching preserves dependencies through the available executor."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 315,
    "key": "arxiv250617811",
    "title": "{RoboMonkey: Scaling Test-Time Sampling and Verification for Vision-Language-Action Models}",
    "year": 2025,
    "first_public_date": "2025-06-21",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2506.17811",
    "source_url": "https://arxiv.org/abs/2506.17811",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "The method improves or selects actions proposed by a learned policy through a value or verification operation; it does not execute a transferred reference or a predicted future.",
    "citation_locations": [
      {
        "file": "sections/07-evaluation.tex",
        "line": 143,
        "context": "Contextual adaptation has three operational timescales: acquiring the task, responding to fresh evidence, and reusing the result. Task acquisition includes instruction preparation, demonstration recording, exploration, and validation. Extra search can improve execution with unchanged task information; varying relevant context independently of search budget identifies the contribution of learning \\citep{arxiv250617811,arxiv260816885}. SAIL's reconstruction and simulated trials illustrate preparation costs beyond model inference \\citep{sato2026sail}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 52,
        "context": "2025 & C & 18 & \\citep{sridhar2025ricl,liu2025locoformer,shi2025memoryvla,sridhar2025memer,galaxea2025,nvidia2025gr00t,park2025demodiffusion,chen2025vivla,haldar2025pointpolicy,qu2025spatialvla,oh2025rip,torne2025ptp,shah2025mimicdroid,arxiv251114759,arxiv251222414,vuong2025actiontokenizer,arxiv250617811,wagenmaker2025exploration} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 316,
    "key": "arxiv260816885",
    "title": "{\\${$\\tau$}\\_0\\$-VLA: a Hierarchical Robot Foundation Model with World-Model-Guided Test-Time Computation}",
    "year": 2026,
    "first_public_date": "2026-08-17",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.16885",
    "source_url": "https://arxiv.org/abs/2608.16885",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "World-model-guided search evaluates candidate subtasks before a low-level policy executes the selected continuation.",
    "citation_locations": [
      {
        "file": "sections/07-evaluation.tex",
        "line": 143,
        "context": "Contextual adaptation has three operational timescales: acquiring the task, responding to fresh evidence, and reusing the result. Task acquisition includes instruction preparation, demonstration recording, exploration, and validation. Extra search can improve execution with unchanged task information; varying relevant context independently of search budget identifies the contribution of learning \\citep{arxiv250617811,arxiv260816885}. SAIL's reconstruction and simulated trials illustrate preparation costs beyond model inference \\citep{sato2026sail}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 61,
        "context": " & W & 16 & \\citep{arxiv260706988,he2026demojepa,chen2026host,zhou2026zerowam,arxiv260718840,park2026recap,shi2026memoryvlapp,core2026realignment,arxiv260816885,bi2026motus2,arxiv260919824,arxiv260919315,arxiv260921740,arxiv260921122,arxiv260911561,arxiv260918016} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 317,
    "key": "sato2026sail",
    "title": "{SAIL: Test-Time Scaling for In-Context Imitation Learning with VLM}",
    "year": 2026,
    "first_public_date": "2026-03-09",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2603.08269",
    "source_url": "https://arxiv.org/abs/2603.08269",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. A VLM predicts full end-effector trajectories conditioned on retrieved examples; search revises actions in a simulator. Count this fixed-model branch, not the separately distilled ACT policy.",
    "citation_locations": [
      {
        "file": "sections/07-evaluation.tex",
        "line": 143,
        "context": "Contextual adaptation has three operational timescales: acquiring the task, responding to fresh evidence, and reusing the result. Task acquisition includes instruction preparation, demonstration recording, exploration, and validation. Extra search can improve execution with unchanged task information; varying relevant context independently of search budget identifies the contribution of learning \\citep{arxiv250617811,arxiv260816885}. SAIL's reconstruction and simulated trials illustrate preparation costs beyond model inference \\citep{sato2026sail}."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 325,
    "key": "huang2026fastthinkact",
    "title": "{Fast-ThinkAct: Efficient Vision-Language-Action Reasoning via Verbalizable Latent Planning}",
    "year": 2026,
    "first_public_date": "2026-01-14",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2601.09708v2",
    "source_url": "https://arxiv.org/abs/2601.09708v2",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Latent reasoning conditions the VLA action decoder; the final action path is direct policy inference.",
    "citation_locations": [
      {
        "file": "sections/10-discussion.tex",
        "line": 86,
        "context": "Physical transfer preserves a requirement across changes in its realization; temporal reuse must also accommodate new teaching. Video outlines and lower-cost planning latents retain different details~\\citep{chen2026showharness,huang2026fastthinkact}. A later correction can make an initially incidental contact or pause decisive, after a task-specific summary has discarded it. Delayed corrections can test what new teaching compact summaries and retrievable source segments support at matched storage and access costs. Preserving current task meaning and enabling future reinterpretation impose different requirements on retained evidence."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 327,
    "key": "luo2025silvr",
    "title": "{Self-Improving Loops for Visual Robotic Planning}",
    "year": 2025,
    "first_public_date": "2025/06/07",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2506.06658",
    "source_url": "https://arxiv.org/abs/2506.06658",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "SILVR uses a generative video planner to specify robotic behavior; its online neural self-improvement is recorded as a separate update regime.",
    "citation_locations": [
      {
        "file": "sections/10-discussion.tex",
        "line": 114,
        "context": "Predictive components offer further update locations. Q-Planning trains a value function on deployment experience while retaining the action policy~\\citep{arxiv260821204}; SILVR trains a visual planner on its executions~\\citep{luo2025silvr}; joint refinement changes both policies and the models that assess or train them~\\citep{arxiv260212063,arxiv260206508,bi2026motus2}. These loops improve the control and training signals available to contextual learning. Their contribution to teachability is measured by how the resulting successor responds to new evidence, alongside its execution success."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 54,
        "context": " & W & 2 & \\citep{goswami2025osviwm,luo2025silvr} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": [
      "Parameter adaptation or task-specific training"
    ]
  },
  {
    "number": 328,
    "key": "arxiv260212063",
    "title": "{VLAW: Iterative Co-Improvement of Vision-Language-Action Policy and World Model}",
    "year": 2026,
    "first_public_date": "2026-02-12",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date, verified 2026-09-20",
    "date_source_url": "https://arxiv.org/abs/2602.12063",
    "source_url": "https://arxiv.org/abs/2602.12063",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "The world model supplies training rollouts for policy refinement. Physical deployment uses the refined VLA; world-model training is retained as a secondary component.",
    "citation_locations": [
      {
        "file": "sections/10-discussion.tex",
        "line": 114,
        "context": "Predictive components offer further update locations. Q-Planning trains a value function on deployment experience while retaining the action policy~\\citep{arxiv260821204}; SILVR trains a visual planner on its executions~\\citep{luo2025silvr}; joint refinement changes both policies and the models that assess or train them~\\citep{arxiv260212063,arxiv260206508,bi2026motus2}. These loops improve the control and training signals available to contextual learning. Their contribution to teachability is measured by how the resulting successor responds to new evidence, alongside its execution success."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": [
      "World-model-generated training data"
    ]
  },
  {
    "number": 329,
    "key": "arxiv260206508",
    "title": "{World-VLA-Loop: Closed-Loop Learning of Video World Model and VLA Policy}",
    "year": 2026,
    "first_public_date": "2026-02-06",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date, verified 2026-09-20",
    "date_source_url": "https://arxiv.org/abs/2602.06508",
    "source_url": "https://arxiv.org/abs/2602.06508",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "The world model supplies training rollouts for policy refinement. Physical deployment uses the refined VLA; world-model training is retained as a secondary component.",
    "citation_locations": [
      {
        "file": "sections/10-discussion.tex",
        "line": 114,
        "context": "Predictive components offer further update locations. Q-Planning trains a value function on deployment experience while retaining the action policy~\\citep{arxiv260821204}; SILVR trains a visual planner on its executions~\\citep{luo2025silvr}; joint refinement changes both policies and the models that assess or train them~\\citep{arxiv260212063,arxiv260206508,bi2026motus2}. These loops improve the control and training signals available to contextual learning. Their contribution to teachability is measured by how the resulting successor responds to new evidence, alongside its execution success."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": [
      "World-model-generated training data"
    ]
  },
  {
    "number": 330,
    "key": "bi2026motus2",
    "title": "{Motus2: A Self-Evolving General World Model for Dexterous Manipulation}",
    "year": 2026,
    "first_public_date": "2026/08/31",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2608.30237",
    "source_url": "https://arxiv.org/abs/2608.30237",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "Motus2 couples action proposals, predicted visual consequences and value evaluation in a joint decision loop.",
    "citation_locations": [
      {
        "file": "sections/10-discussion.tex",
        "line": 114,
        "context": "Predictive components offer further update locations. Q-Planning trains a value function on deployment experience while retaining the action policy~\\citep{arxiv260821204}; SILVR trains a visual planner on its executions~\\citep{luo2025silvr}; joint refinement changes both policies and the models that assess or train them~\\citep{arxiv260212063,arxiv260206508,bi2026motus2}. These loops improve the control and training signals available to contextual learning. Their contribution to teachability is measured by how the resulting successor responds to new evidence, alongside its execution success."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 61,
        "context": " & W & 16 & \\citep{arxiv260706988,he2026demojepa,chen2026host,zhou2026zerowam,arxiv260718840,park2026recap,shi2026memoryvlapp,core2026realignment,arxiv260816885,bi2026motus2,arxiv260919824,arxiv260919315,arxiv260921740,arxiv260921122,arxiv260911561,arxiv260918016} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 333,
    "key": "wagenmaker2025exploration",
    "title": "{Behavioral Exploration: Learning to Explore via In-Context Adaptation}",
    "year": 2025,
    "first_public_date": "2025-07-11",
    "date_precision": "day",
    "date_basis": "existing primary-source date record",
    "date_source_url": "https://arxiv.org/abs/2507.09041",
    "source_url": "https://arxiv.org/abs/2507.09041",
    "bibliography_year": 2025,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. A long-context generative policy uses past interactions and exploration conditioning to select actions.",
    "citation_locations": [
      {
        "file": "sections/10-discussion.tex",
        "line": 59,
        "context": "Panel (c) leaves both trays feasible without specifying which to use. Asking for the destination resolves this ambiguity before placement, building on question-based teaching and uncertainty-aware assistance~\\citep{cakmak2012questions,ren2023knowno}. The acquired answer must preserve the already taught order and quantity. Other uncertainties call for different interventions: a view or probe can reveal execution conditions (Section~\\ref{sec:recovery}), whereas a missing grasp skill requires an additional controller or motor learning. Behavioral Exploration offers a related action-based route: a policy uses interaction history to select expert-like behaviors that explore beyond previous attempts~\\citep{wagenmaker2025exploration}. Clarification and exploration target different unknowns; training should connect each request or action to the information it supplies."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 52,
        "context": "2025 & C & 18 & \\citep{sridhar2025ricl,liu2025locoformer,shi2025memoryvla,sridhar2025memer,galaxea2025,nvidia2025gr00t,park2025demodiffusion,chen2025vivla,haldar2025pointpolicy,qu2025spatialvla,oh2025rip,torne2025ptp,shah2025mimicdroid,arxiv251114759,arxiv251222414,vuong2025actiontokenizer,arxiv250617811,wagenmaker2025exploration} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 334,
    "key": "zintgraf2019varibad",
    "title": "{VariBAD: A Very Good Method for Bayes-Adaptive Deep RL via Meta-Learning}",
    "year": 2019,
    "first_public_date": "2019-10-18",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date, verified 2026-09-20",
    "date_source_url": "https://arxiv.org/abs/1910.08348",
    "source_url": "https://arxiv.org/abs/1910.08348",
    "bibliography_year": 2019,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Context conditions action inference without a separately executed reference or runtime future prediction. An amortized recurrent posterior over task uncertainty conditions a fixed policy in MuJoCo control. The transition/reward decoder trains the embedding but is not used for planning at test time.",
    "citation_locations": [
      {
        "file": "sections/02-foundations.tex",
        "line": 159,
        "context": "Early contextual policies amortized adaptation across a task distribution: training learned how to interpret evidence so that deployment could change behavior without relearning the entire controller. In one-shot imitation, paired executions taught how one instance specifies actions in another~\\citep{duan2017oneshot}. In meta-RL, recurrent state carried adaptation across episodes~\\citep{duan2016rl2}; probabilistic task inference separated evidence interpretation from control~\\citep{rakelly2019pearl} and made task uncertainty available to action selection~\\citep{zintgraf2019varibad}. The resulting adaptation rule inherits the distinctions made available during training. Extending it to human demonstrations requires correspondence across bodies~\\citep{yu2018domainadaptive}; extending it to changed robot dynamics requires evidence about action response~\\citep{kumar2021rma}. These extensions concern different unknowns, despite sharing rapid adaptation as their objective."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 31,
        "context": "2019 & C & 4 & \\citep{rakelly2019pearl,zhou2019wtl,bonardi2019humans,zintgraf2019varibad} \\\\"
      }
    ],
    "scope_note": "Family coding describes the control mechanism, not an assertion of fixed-weight ICL or a particular training scale.",
    "secondary_components": []
  },
  {
    "number": 335,
    "key": "arxiv260919824",
    "title": "TADreamer: Zero-Shot Language-Guided 3D Navigation for Terrestrial-Aerial Bimodal Robots via Video Imagination",
    "year": 2026,
    "first_public_date": "2026-09-17",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission verified 2026-09-21",
    "date_source_url": "https://arxiv.org/abs/2609.19824",
    "source_url": "https://arxiv.org/abs/2609.19824",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "Generated future video supplies reconstructed, calibrated waypoints to a navigation planner; predicted futures remain on the execution path.",
    "scope_note": "Family assignment describes the analyzed mechanism or comparison; it does not assert fixed-weight ICL or validated autonomous robot execution.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 212,
        "context": "Prediction can also supply a route or a discrete transition model. TADreamer reconstructs navigation waypoints from generated video and registers them to measured geometry before planning~\\citep{arxiv260919824}; metric calibration connects imagined motion to feasible execution. GAVEL instead rolls plans through an explicit graph of action preconditions, effects, and location beliefs, repairing model-detectable violations before invoking semantic replanning~\\citep{arxiv260919315}. Their shared predictive interface does not require \\mbox{a common visual representation.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 61,
        "context": " & W & 16 & \\citep{arxiv260706988,he2026demojepa,chen2026host,zhou2026zerowam,arxiv260718840,park2026recap,shi2026memoryvlapp,core2026realignment,arxiv260816885,bi2026motus2,arxiv260919824,arxiv260919315,arxiv260921740,arxiv260921122,arxiv260911561,arxiv260918016} \\\\"
      }
    ]
  },
  {
    "number": 336,
    "key": "arxiv260919315",
    "title": "GAVEL: Graph World Models for Verified and Efficient Long-Horizon LLM Task Planning",
    "year": 2026,
    "first_public_date": "2026-09-16",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission verified 2026-09-21",
    "date_source_url": "https://arxiv.org/abs/2609.19315",
    "source_url": "https://arxiv.org/abs/2609.19315",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "An explicit graph transition model predicts plan effects and verifies or repairs candidates before execution; symbolic predictive-control branch.",
    "scope_note": "Family assignment describes the analyzed mechanism or comparison; it does not assert fixed-weight ICL or validated autonomous robot execution.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 212,
        "context": "Prediction can also supply a route or a discrete transition model. TADreamer reconstructs navigation waypoints from generated video and registers them to measured geometry before planning~\\citep{arxiv260919824}; metric calibration connects imagined motion to feasible execution. GAVEL instead rolls plans through an explicit graph of action preconditions, effects, and location beliefs, repairing model-detectable violations before invoking semantic replanning~\\citep{arxiv260919315}. Their shared predictive interface does not require \\mbox{a common visual representation.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 61,
        "context": " & W & 16 & \\citep{arxiv260706988,he2026demojepa,chen2026host,zhou2026zerowam,arxiv260718840,park2026recap,shi2026memoryvlapp,core2026realignment,arxiv260816885,bi2026motus2,arxiv260919824,arxiv260919315,arxiv260921740,arxiv260921122,arxiv260911561,arxiv260918016} \\\\"
      }
    ]
  },
  {
    "number": 337,
    "key": "arxiv260920791",
    "title": "StageGuard: Learning Stage Transitions for Long-Horizon Robot Tasks via Agentic Distillation",
    "year": 2026,
    "first_public_date": "2026-09-17",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission verified 2026-09-21",
    "date_source_url": "https://arxiv.org/abs/2609.20791",
    "source_url": "https://arxiv.org/abs/2609.20791",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "A context-conditioned stage monitor advances, continues, or skips skills in a hierarchical executor; student distillation is a training stage.",
    "scope_note": "Family assignment describes the analyzed mechanism or comparison; it does not assert fixed-weight ICL or validated autonomous robot execution.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 289,
        "context": "A composed procedure also needs evidence for when to advance. StageGuard distills demonstration-grounded completion reasoning into a lightweight monitor that decides whether to continue, advance, or skip a skill~\\citep{arxiv260920791}. Navi-Agent verifies local navigation subgoals against a persistent topology of visual places and executed transitions~\\citep{arxiv260920388}. Observed progress governs advancement through the composed procedure."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ]
  },
  {
    "number": 338,
    "key": "arxiv260920388",
    "title": "Navi-Agent: Unlocalized Monocular Navigation Agent",
    "year": 2026,
    "first_public_date": "2026-09-17",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission verified 2026-09-21",
    "date_source_url": "https://arxiv.org/abs/2609.20388",
    "source_url": "https://arxiv.org/abs/2609.20388",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Instructions and visual-place memory select and verify local navigation subgoals for a separate executor.",
    "scope_note": "Family assignment describes the analyzed mechanism or comparison; it does not assert fixed-weight ICL or validated autonomous robot execution.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 289,
        "context": "A composed procedure also needs evidence for when to advance. StageGuard distills demonstration-grounded completion reasoning into a lightweight monitor that decides whether to continue, advance, or skip a skill~\\citep{arxiv260920791}. Navi-Agent verifies local navigation subgoals against a persistent topology of visual places and executed transitions~\\citep{arxiv260920388}. Observed progress governs advancement through the composed procedure."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ]
  },
  {
    "number": 339,
    "key": "arxiv260919796",
    "title": "LIFD: Anchored Diffusion for 3D-Aware Scene Memory in Robotic Manipulation",
    "year": 2026,
    "first_public_date": "2026-09-17",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission verified 2026-09-21",
    "date_source_url": "https://arxiv.org/abs/2609.19796",
    "source_url": "https://arxiv.org/abs/2609.19796",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Recurrent scene memory and current evidence condition direct manipulation action prediction. Scene completion estimates present state rather than predicting future control outcomes.",
    "scope_note": "Family assignment describes the analyzed mechanism or comparison; it does not assert fixed-weight ICL or validated autonomous robot execution.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 401,
        "context": "History can also reconstruct an unobserved part of the present, rather than a past event or future consequence. LIFD combines recurrent evidence with geometry-anchored scene-token completion before action prediction~\\citep{arxiv260919796}. This distinction matters for classification: generating missing current state supports context-conditioned inference, whereas world-model-based control requires predicted consequences \\mbox{on the execution path.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      }
    ]
  },
  {
    "number": 340,
    "key": "arxiv260920648",
    "title": "SkipVLA: Skipping VLA Steps with Classical Planning for Fast Robot Manipulation",
    "year": 2026,
    "first_public_date": "2026-09-17",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission verified 2026-09-21",
    "date_source_url": "https://arxiv.org/abs/2609.20648",
    "source_url": "https://arxiv.org/abs/2609.20648",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "The instruction-conditioned VLA branch infers contact-rich actions, with a separate classical planner handling transit. Hybrid comparison, not new-demonstration ICL evidence.",
    "scope_note": "Family assignment describes the analyzed mechanism or comparison; it does not assert fixed-weight ICL or validated autonomous robot execution.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 489,
        "context": "SkipVLA makes this allocation explicit within a hybrid policy: a classical planner handles free-space transit, while the instruction-conditioned VLA handles contact-rich motion~\\citep{arxiv260920648}. Its learned target predictor connects the two. The routing design improves execution efficiency by assigning transit and contact to interfaces suited to their respective demands."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      }
    ]
  },
  {
    "number": 341,
    "key": "arxiv260919906",
    "title": "Learning and Transferring Closed-Loop Robot Software",
    "year": 2026,
    "first_public_date": "2026-09-17",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission verified 2026-09-21",
    "date_source_url": "https://arxiv.org/abs/2609.19906",
    "source_url": "https://arxiv.org/abs/2609.19906",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Demonstrations and archived execution-improved code condition a coding agent; generated closed-loop programs are executed by a separate runtime.",
    "scope_note": "Family assignment describes the analyzed mechanism or comparison; it does not assert fixed-weight ICL or validated autonomous robot execution.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 506,
        "context": "Reuse can encompass a complete closed-loop policy. Programs refined through demonstrations and simulation feedback become examples for new policy generation~\\citep{arxiv260919906}. Generalized TAMP experiments similarly separate simulator-assisted code synthesis from evaluation of frozen programs on unseen instances~\\citep{arxiv260930233}. RIVET makes the interface explicit: generated perception and planning programs share object poses and a relation graph, then operate without runtime VLM regeneration~\\citep{arxiv260931337}. HuGo instead refines high-level policy code from rollout trajectories and video while preserving a frozen whole-body controller~\\citep{arxiv260930594}. Together, these designs locate adaptation in program construction and revision; subsequent execution tests whether the acquired logic transfers beyond its synthesis trials."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ]
  },
  {
    "number": 342,
    "key": "arxiv260920659",
    "title": "HIL-UMI: Bringing Human-in-the-Loop Post-Training of Vision-Language-Action Models to Universal Manipulation Interface",
    "year": 2026,
    "first_public_date": "2026-09-17",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission verified 2026-09-21",
    "date_source_url": "https://arxiv.org/abs/2609.20659",
    "source_url": "https://arxiv.org/abs/2609.20659",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Parameter-adaptation comparison for instruction-conditioned action policies; policy-aware UMI collection leads to further behavioral cloning, not fixed-weight demonstration ICL.",
    "scope_note": "Family assignment describes the analyzed mechanism or comparison; it does not assert fixed-weight ICL or validated autonomous robot execution.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/04-data.tex",
        "line": 159,
        "context": "Collection can be conditioned on the current policy's weaknesses. HIL-UMI compares handheld human trajectories with policy predictions on the same observation stream and targets additional data to disagreement and low-advantage segments~\\citep{arxiv260920659}. The resulting demonstrations support further policy training. Thus policy-aware collection improves which experience is acquired, while remaining distinct from using that experience as fixed-weight deployment context."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      }
    ]
  },
  {
    "number": 343,
    "key": "arxiv260919512",
    "title": "CoreSense: Traceable Failure Recall and Conflict-Aware Belief Gating for Auditable Robot Decisions",
    "year": 2026,
    "first_public_date": "2026-09-17",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission verified 2026-09-21",
    "date_source_url": "https://arxiv.org/abs/2609.19512",
    "source_url": "https://arxiv.org/abs/2609.19512",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Decision-gating comparison for an agent executor: episodic evidence gates proceed, reobserve, abstain, or escalate. No physical robot commands or autonomous recovery are evaluated.",
    "scope_note": "Family assignment describes the analyzed mechanism or comparison; it does not assert fixed-weight ICL or validated autonomous robot execution.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/09-landscape.tex",
        "line": 31,
        "context": "Applicability can be checked before a remembered event influences control. CoreSense examines episode scope, provenance, temporal validity, and consistency~\\citep{arxiv260919512}. Its recorded-data and simulated-signal evaluation measures evidence selection. Physical recovery evaluates the subsequent step: whether the selected evidence supports a repair that succeeds \\mbox{on the robot.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ]
  },
  {
    "number": 344,
    "key": "arxiv260919554",
    "title": "VABench: Measuring Embodied Spatial Intelligence through Visual Demonstrations, Active Perception, and Metric Control",
    "year": 2026,
    "first_public_date": "2026-09-17",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission verified 2026-09-21",
    "date_source_url": "https://arxiv.org/abs/2609.19554",
    "source_url": "https://arxiv.org/abs/2609.19554",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "The evaluated MLLM-agent interface uses demonstrations, active camera calls, Cartesian targets, and execution feedback with a fixed model-agnostic controller.",
    "scope_note": "Family assignment describes the analyzed mechanism or comparison; it does not assert fixed-weight ICL or validated autonomous robot execution.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/07-evaluation.tex",
        "line": 101,
        "context": "Active sensing changes the evidence available to the learner, complementing interventions that hold the evidence fixed. VA-Bench gives MLLM agents RGB demonstrations, camera control, metric target commands, and execution feedback through a fixed controller~\\citep{arxiv260919554}. Its active-versus-passive viewpoint comparison isolates evidence acquisition, while held-out geometry and long-horizon composition test whether that evidence supports transferable execution. These interventions distinguish obtaining a better observation from interpreting the same observation more effectively."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ]
  },
  {
    "number": 345,
    "key": "arxiv260914633",
    "title": "REVOLVE: An Automated Closed-Loop Framework for Evolving Robot Manipulation with Minimal Human Intervention",
    "year": 2026,
    "first_public_date": "2026-09-13",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission verified 2026-09-21",
    "date_source_url": "https://arxiv.org/abs/2609.14633",
    "source_url": "https://arxiv.org/abs/2609.14633",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Agent supervision and mismatch-memory refinement govern correction and reset; policy retraining is an independent update branch.",
    "scope_note": "Family assignment describes the analyzed mechanism or comparison; it does not assert fixed-weight ICL or validated autonomous robot execution.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/10-discussion.tex",
        "line": 112,
        "context": "Retained guidance and context-building code can improve selection or interpretation of future evidence~\\citep{lu2026aspire,wang2026shaper}. Autonomous practice can improve resetting, execution, or a successor policy~\\citep{sharma2023medal,bousmalis2023robocat}. RoboRSI's successive skill revisions exemplify repertoire growth; its release-level cumulative coverage records tasks solved at least once~\\citep{noematrix2026roborsi}. REVOLVE updates two distinct components: failure and correction records retrain the manipulation policy, while mismatch memory refines the supervising agent's judgments~\\citep{arxiv260914633}. Selective resets and successor comparisons attribute gains to the retained solution, control, or supervision."
      },
      {
        "file": "tables/physical-self-improvement.tex",
        "line": 13,
        "context": "Neural components & Fit; retrain & Dynamics; policy & MetaPusher~\\citep{arxiv260921122}; REVOLVE~\\citep{arxiv260914633}\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ]
  },
  {
    "key": "simeonov2023rndf",
    "title": "SE(3)-Equivariant Relational Rearrangement with Neural Descriptor Fields",
    "year": 2022,
    "first_public_date": "2022-11-17",
    "bibliography_year": 2023,
    "publication_type": "conference",
    "source_url": "https://proceedings.mlr.press/v205/simeonov23a.html",
    "date_source_url": "https://arxiv.org/abs/2211.09786",
    "coding_basis": "Descriptor alignment transfers demonstrated local-frame relations to a new object pair.",
    "scope_note": "Five to ten demonstrations; pretrained category-level NDFs and a marked 3D keypoint. Fixed-weight comparison covers descriptor alignment. The optional energy-based refinement trains a separate neural component.",
    "number": 346,
    "date_precision": "day",
    "date_basis": "arXiv v1 submission verified 2026-09-21",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/01-introduction.tex",
        "line": 11,
        "context": "Broad pretraining supplies reusable perception and control~\\citep{kim2024openvla,black2024pi0,nvidia2025gr00t} from multi-task and multi-embodiment collections~\\citep{oxe2023,agibot2025}. Yet the current scene can leave several procedures feasible, conceal an earlier event, or reveal little about an unfamiliar material's response. These are information gaps that broader motor competence alone cannot resolve. Fine-tuning incorporates new evidence into weights; ICL makes it available at the decision. Cross-object transfer tests whether teaching remains useful after replacing either or both interacting objects~\\citep{simeonov2023rndf}. The task relation must survive while its physical realization changes."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 154,
        "context": "When both interacting objects change, correspondence must preserve their relation as well as locate each part. R-NDF infers local frames on task-relevant parts and aligns them to reproduce a relation on a new object pair~\\citep{simeonov2023rndf}. Part decomposition further separates each part's geometry from its arrangement within the object, selecting the part relationships that explain the demonstration~\\citep{thompson2026parttransfer}. This reduces interference from irrelevant shape variation while retaining the constraints needed for placement. These object-pair representations extend reference transfer beyond relocating a trajectory around one object; Section~\\ref{sec:context-mechanisms} compares \\mbox{the resulting transfer scope.}"
      },
      {
        "file": "sections/03-methods.tex",
        "line": 349,
        "context": "An unchanged object in a new pose often permits relocation of a reference. A new instance can change the grasp, contact surface, or clearance even when its role stays fixed. R-NDF transfers relations such as placing a bowl on a mug or a bottle in a container to previously unseen object pairs~\\citep{simeonov2023rndf}. Its original setting uses five to ten demonstrations with pretrained category representations and a marked 3D keypoint. Descriptor alignment recomputes placement with those representations fixed; the paper also studies a learned energy-based refinement, which requires training an additional neural component. A part-based representation supports one-demonstration transfer across larger shape variation~\\citep{thompson2026parttransfer}. Its real-robot tests include new mug--rack and bowl--mug pairs, using learned part models and segmentation assistance. These results connect the relation shown in a demonstration to execution on new objects while exposing the prior geometry and human input that make the transfer possible."
      },
      {
        "file": "tables/geometric-transfer.tex",
        "line": 21,
        "context": "\\rowcolor{black!3}R-NDF~\\citep{simeonov2023rndf} & D & G & Align / Fit & Motion & Track\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 39,
        "context": " & G & 2 & \\citep{valassakis2022dome,simeonov2023rndf} \\\\"
      }
    ]
  },
  {
    "key": "thompson2026parttransfer",
    "title": "One-Shot Cross-Geometry Skill Transfer through Part Decomposition",
    "year": 2026,
    "first_public_date": "2026-04-16",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "source_url": "https://arxiv.org/abs/2604.15455",
    "date_source_url": "https://arxiv.org/abs/2604.15455",
    "coding_basis": "Part decomposition and part warping preserve demonstrated interaction constraints on new object pairs.",
    "scope_note": "Uses learned part models and segmentation assistance. Watering-can substitution supplies part equivalencies and evaluates pre-pouring alignment, not the complete pouring task.",
    "number": 347,
    "date_precision": "day",
    "date_basis": "arXiv v1 submission verified 2026-09-21",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 154,
        "context": "When both interacting objects change, correspondence must preserve their relation as well as locate each part. R-NDF infers local frames on task-relevant parts and aligns them to reproduce a relation on a new object pair~\\citep{simeonov2023rndf}. Part decomposition further separates each part's geometry from its arrangement within the object, selecting the part relationships that explain the demonstration~\\citep{thompson2026parttransfer}. This reduces interference from irrelevant shape variation while retaining the constraints needed for placement. These object-pair representations extend reference transfer beyond relocating a trajectory around one object; Section~\\ref{sec:context-mechanisms} compares \\mbox{the resulting transfer scope.}"
      },
      {
        "file": "sections/03-methods.tex",
        "line": 349,
        "context": "An unchanged object in a new pose often permits relocation of a reference. A new instance can change the grasp, contact surface, or clearance even when its role stays fixed. R-NDF transfers relations such as placing a bowl on a mug or a bottle in a container to previously unseen object pairs~\\citep{simeonov2023rndf}. Its original setting uses five to ten demonstrations with pretrained category representations and a marked 3D keypoint. Descriptor alignment recomputes placement with those representations fixed; the paper also studies a learned energy-based refinement, which requires training an additional neural component. A part-based representation supports one-demonstration transfer across larger shape variation~\\citep{thompson2026parttransfer}. Its real-robot tests include new mug--rack and bowl--mug pairs, using learned part models and segmentation assistance. These results connect the relation shown in a demonstration to execution on new objects while exposing the prior geometry and human input that make the transfer possible."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 352,
        "context": "Category changes make the preserved role more important than whole-object similarity. FUNCTO transfers tool use from an actionless human RGB-D video and task description, distinguishing spatial, instance, and category generalization~\\citep{tang2025functo}. Its functional keypoints locate how a replacement tool should be grasped and used; the experiments emphasize tool variation, with less emphasis on changes to the receiving object. SemAnCorr transfers a pouring motion from a kettle to a toy cup and a cutting motion from scissors to a nail clipper, using recorded contact and motion from kinesthetic teaching~\\citep{dong2026semancorr}. These different evidence interfaces support functional correspondence without requiring a common demonstration format. Cross-category matching can also be supplied: the part-decomposition study evaluates pre-pouring alignment for a watering-can substitution using provided part equivalencies~\\citep{thompson2026parttransfer}. This protocol isolates geometric alignment with the cross-object correspondence already specified."
      },
      {
        "file": "tables/geometric-transfer.tex",
        "line": 23,
        "context": "\\rowcolor{black!3}Part decomposition~\\citep{thompson2026parttransfer} & D & G & Align & Motion & Track\\\\"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 43,
        "context": "The choice of substitutions determines which transfer capability is tested. FUNCTO distinguishes instance and category changes~\\citep{tang2025functo}, whereas object-pair transfer exposes changes at both ends of a relation~\\citep{thompson2026parttransfer}. Functionally compatible substitutes with different appearances, paired with visually similar but incompatible distractors, can test whether correspondence follows the taught interaction. Training exposure, demonstration count, human correspondence or segmentation assistance, neural updates, and retry opportunities affect the interpretation of this comparison. Undisclosed pretraining leaves training novelty uncertain even when \\mbox{context dependence is established.}"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 76,
        "context": "The second group connects transfer to the execution interface. MT3's low-demonstration advantage relies on alignment followed by interaction replay~\\citep{dreczkowski2025mt3}; part-wise warping improves the tested transfers with supplied part correspondence~\\citep{thompson2026parttransfer}. Demo-JEPA's comparison with an action head shows that the preferred realization can change with task familiarity~\\citep{he2026demojepa}. RAPID's scene-variant ablation adds a complementary question: whether the acquired program is verified beyond the demonstrated configuration~\\citep{arxiv260930249}. Transfer therefore depends jointly on the represented relation, correspondence assistance, motor competence, and conditions used to validate the result."
      },
      {
        "file": "tables/reported-evidence.tex",
        "line": 22,
        "context": "Part-based transfer~\\citep{thompson2026parttransfer} & Warp granularity & Whole object $\\to$ parts & $11/27\\to23/27$ & Mug--rack placement; assisted parts\\\\"
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 66,
        "context": "Cross-object transfer in Section~\\ref{sec:context-mechanisms} establishes useful relations when the corresponding parts and admissible substitutions can be identified. The remaining challenge is to infer which demonstrated details are binding and when no valid substitute exists. A handleless vessel may serve a pouring goal but cannot preserve an explicitly required handle grasp. Similarly, a pause that lets adhesive set is part of the process, whereas an incidental pause may be shortened. These cases require selective invariance: retain the taught requirement while changing only details that its meaning permits. The part-decomposition study supplies cross-category part equivalencies~\\citep{thompson2026parttransfer}; learning to infer and validate such equivalencies would extend its transfer scope."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 60,
        "context": " & G & 5 & \\citep{dong2026semancorr,gupta2026kinematic,zhu2026sparsedense,thompson2026parttransfer,arxiv260930404} \\\\"
      }
    ]
  },
  {
    "number": 348,
    "key": "noematrix2026roborsi",
    "title": "RoboRSI: Stable, Efficient, and Reusable Robot Self-Evolution in Complex Real-World Environments",
    "year": 2026,
    "first_public_date": "2026-09",
    "date_precision": "month",
    "date_basis": "Official research blog publication month",
    "date_source_url": "https://lab.noematrix.ai/blog/2-roborsi/",
    "source_url": "https://lab.noematrix.ai/blog/2-roborsi/",
    "bibliography_year": 2026,
    "publication_type": "research_blog",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "A multi-agent system revises task-skill trees and consolidates executable routines from interaction outcomes.",
    "scope_note": "Research blog and open-source system. Code-skill revision is distinguished from the separately reported neural-policy training case; cumulative cross-release coverage is not fixed-policy episode success.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 502,
        "context": "A structured library also supports failure attribution. RoboRSI organizes diagnosis and revision through a task--skill tree, retaining successful workflows as callable code~\\citep{noematrix2026roborsi}. Its code-on/code-off comparison reports 174/600 versus 129/600 successes over 120 tasks and five layouts each. This tests retained routines; its separate policy-training case consolidates corrective trajectories into neural parameters. The retained object distinguishes these two forms of reuse."
      },
      {
        "file": "tables/external-knowledge-summary.tex",
        "line": 14,
        "context": "Executable repertoire & Callable skills; composition & LRLL~\\citep{tziafas2024lrll}; RATs~\\citep{arxiv260619419}; RoboRSI~\\citep{noematrix2026roborsi} \\\\"
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 112,
        "context": "Retained guidance and context-building code can improve selection or interpretation of future evidence~\\citep{lu2026aspire,wang2026shaper}. Autonomous practice can improve resetting, execution, or a successor policy~\\citep{sharma2023medal,bousmalis2023robocat}. RoboRSI's successive skill revisions exemplify repertoire growth; its release-level cumulative coverage records tasks solved at least once~\\citep{noematrix2026roborsi}. REVOLVE updates two distinct components: failure and correction records retrain the manipulation policy, while mismatch memory refines the supervising agent's judgments~\\citep{arxiv260914633}. Selective resets and successor comparisons attribute gains to the retained solution, control, or supervision."
      },
      {
        "file": "tables/physical-self-improvement.tex",
        "line": 11,
        "context": "Executable artifacts & Revise & Skills; programs & RoboRSI~\\citep{noematrix2026roborsi}; ENPIRE~\\citep{xiao2026enpire}; HarnessPAI~\\citep{arxiv260929166}\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      },
      {
        "file": "tables/agentic-mechanisms.tex",
        "line": 41,
        "context": "RoboRSI (code skills)~\\citep{noematrix2026roborsi} & $\\bullet$ & -- & $\\bullet$ & $\\bullet$ & -- \\\\"
      }
    ]
  },
  {
    "number": 349,
    "key": "chen2026eta",
    "title": "ETA: A New Agentic Paradigm for Embodied Tasks",
    "year": 2026,
    "first_public_date": "2026-08-04",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date",
    "date_source_url": "https://arxiv.org/abs/2608.03924",
    "source_url": "https://arxiv.org/abs/2608.03924",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "The planner issues one robot tool call, the execution interface checks it, and fresh environment observations inform the next call.",
    "scope_note": "Execution interface and context retention are discussed. The paper reports no self-evolution candidate passing promotion; no improvement claim is inferred from the proposed update mechanism.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 306,
        "context": "After execution, the interface determines which feedback reaches the next decision. ETA, implemented in OpenETA~\\citep{chen2026eta}, requires a fresh observation after each world-changing tool call. RoboHarness addresses transitions between pretrained policies with different operating conditions: execution memory selects a policy and retrieves states that guide entry into its operating region~\\citep{huang2026roboharness}. Feedback thus supports both revising an action and selecting the competence needed to execute it."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ]
  },
  {
    "number": 350,
    "key": "huang2026roboharness",
    "title": "RoboHarness: Memory-Driven Orchestration of Heterogeneous Robot Policies for Long-Horizon Planning",
    "year": 2026,
    "first_public_date": "2026-07-20",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date",
    "date_source_url": "https://arxiv.org/abs/2607.18060",
    "source_url": "https://arxiv.org/abs/2607.18060",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Execution memory guides routing among heterogeneous policies and retrieves states for transitions between their operating distributions.",
    "scope_note": "Memory-guided policy orchestration and handoff are separated from optional evolution modules. No verified official code repository was linked from the inspected paper.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 306,
        "context": "After execution, the interface determines which feedback reaches the next decision. ETA, implemented in OpenETA~\\citep{chen2026eta}, requires a fresh observation after each world-changing tool call. RoboHarness addresses transitions between pretrained policies with different operating conditions: execution memory selects a policy and retrieves states that guide entry into its operating region~\\citep{huang2026roboharness}. Feedback thus supports both revising an action and selecting the competence needed to execute it."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ]
  },
  {
    "number": 351,
    "key": "zhou2024nolo",
    "title": "NOLO: Navigate Only Look Once",
    "year": 2024,
    "first_public_date": "2024-08-02",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date",
    "date_source_url": "https://arxiv.org/abs/2408.01384",
    "source_url": "https://arxiv.org/abs/2408.01384",
    "bibliography_year": 2025,
    "publication_type": "conference_paper",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A recurrent transformer reads a scene video with derived actions and predicts navigation actions under fixed deployment weights.",
    "scope_note": "Unseen-scene transfer is evaluated in simulators. The real Go2 maze uses a training video and a separate context video from that maze; it does not demonstrate zero-training real-scene transfer.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 91,
        "context": "Navigation extends this correspondence from object interactions to places. A policy can read successive visual subgoals~\\citep{pathak2018zeroshot} or attend to an action-bearing path memory~\\citep{kumar2018rpf} to follow new teaching. A scene preview supplies a different spatial reference: NOLO~\\citep{zhou2024nolo} combines a video with optical-flow-derived action labels, the current view, and a goal image to predict actions. Its offline reinforcement learning trains the interpreter; deployment reads a new scene video with weights fixed. The shared computational interface is contextual action inference, while the context can specify a route or reveal an environment."
      },
      {
        "file": "sections/04-data.tex",
        "line": 99,
        "context": "A shared environment supplies a different pairing relation from a shared procedure. Route-following training pairs a demonstrated path with a perturbed execution, as in RPF~\\citep{kumar2018rpf}. Scene-conditioned training instead pairs a preview with navigation to goals within that environment, as in NOLO~\\citep{zhou2024nolo}; ReLIC~\\citep{elawady2024relic} links episodes in one home while changing the target and start. The shared variable is therefore the route in the first case and the environment in the latter two. Scene identity and memory-reset boundaries determine which spatial knowledge remains available across examples or episodes."
      },
      {
        "file": "sections/05-applications.tex",
        "line": 66,
        "context": "A preview or earlier visit can reveal the building without prescribing the next route. SPTM~\\citep{savinov2018sptm} converts an exploration recording into a graph of visual locations, then selects reachable waypoints for different goals using fixed retrieval and control networks. NOLO~\\citep{zhou2024nolo} conditions navigation actions on a scene video, while ReLIC~\\citep{elawady2024relic} accumulates experience across episodes with changing starts and goals in one home. NavProbe uses a spatial index to find visual and geometric evidence relevant to the current subgoal~\\citep{liu2026navprobe}. Its executive consults these records when the available evidence is insufficient, then revises the subgoal before invoking navigation skills. The distinction is how local knowledge becomes available: a graph, a supplied sequence, policy memory, or actively retrieved evidence. A new goal can reuse these facts; a new building requires acquiring them again. CLUE additionally lets exploration revise what the task requires: hypotheses about relevant objects and functions are tested against an online language-embedded map~\\citep{arxiv260930428}. Context acquisition then resolves an underspecified objective as well as an unknown route."
      },
      {
        "file": "tables/navigation-context.tex",
        "line": 11,
        "context": "\\textbf{Environment observations} & Scene previews or earlier visits. Locate objects and connecting passages for new goals. & SPTM~\\citep{savinov2018sptm}; NOLO~\\citep{zhou2024nolo}; ReLIC~\\citep{elawady2024relic}; NavProbe~\\citep{liu2026navprobe}; SparseNav~\\citep{arxiv260926408}\\\\"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 52,
        "context": "The four context types in Table~\\ref{tab:navigation-context} require different interventions. Changing a route demonstration while keeping its destination fixed tests adherence to the taught path or landmark order. Replacing a scene preview and clearing memory between goals test spatial evidence and within-environment reuse, respectively; NOLO's context-removal experiment~\\citep{zhou2024nolo} and ReLIC's cross-episode attention comparison~\\citep{elawady2024relic} examine these contributions. Changing instruction--decision examples while retaining the current query tests the demonstrated interpretation. Removing failure notes while retaining backtracking tests whether a remembered outcome changes later decisions, as in HAM-VLN's reflection ablation~\\citep{liu2026hamvln}. A new building then tests acquisition after environment-specific locations cease to apply."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 74,
        "context": "The first group shows why evidence quantity and usefulness must be separated. ICRT's training-data comparison links context use to task alternatives within a scene; LMAct shows that adding expert episodes alone often yields little benefit~\\citep{fu2024icrt,ruoss2025lmact}. BPP's drawing comparison favors demonstrations that specify a trajectory, whereas Show-Harness's action-convention comparison exposes information needed to ground unfamiliar commands~\\citep{patel2026bpp,chen2026showharness}. NOLO\\textquotesingle{}s context-removal comparison extends this analysis to scene previews~\\citep{zhou2024nolo}. Together, these results connect improvement to the \\mbox{information supplied by context.}"
      },
      {
        "file": "tables/benchmarks.tex",
        "line": 31,
        "context": "Spatial adaptation & Change preview; reset memory & Success; route efficiency & NOLO~\\citep{zhou2024nolo}; ReLIC~\\citep{elawady2024relic} \\\\"
      },
      {
        "file": "tables/reported-evidence.tex",
        "line": 18,
        "context": "NOLO~\\citep{zhou2024nolo} & Scene context & No video $\\to$ video & SR: $33.58\\to43.65$ & Habitat; 3 seeds\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 48,
        "context": "2024 & C & 16 & \\citep{fu2024icrt,jain2024vid2robot,dipalo2024keypoint,vosylius2024instantpolicy,kedia2024rhyme,kim2024openvla,black2024pi0,doshi2024crossformer,yin2024roboprompt,sridhar2024regent,fang2024kalm,elawady2024relic,octo2024,hpt2024,liu2024rdt,zhou2024nolo} \\\\"
      }
    ]
  },
  {
    "number": 352,
    "key": "buoso2024select2plan",
    "title": "Select2Plan: Training-Free ICL-Based Planning Through VQA and Memory Retrieval",
    "year": 2024,
    "first_public_date": "2024-11-06",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date",
    "date_source_url": "https://arxiv.org/abs/2411.04006",
    "source_url": "https://arxiv.org/abs/2411.04006",
    "bibliography_year": 2025,
    "publication_type": "journal_article",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Retrieved image-answer demonstrations condition a VLM that selects marked movement commands or waypoint sequences for a separate executor.",
    "scope_note": "Navigation decision exemplars may come from robot, human, or web video. Official code is a reference implementation and does not claim exact benchmark reproduction.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 291,
        "context": "Navigation illustrates two levels of example-conditioned execution. Instruction--landmark examples in LM-Nav~\\citep{shah2022lmnav} and instruction--subtask examples in A$^2$Nav~\\citep{chen2023a2nav} guide a language parser that specifies what pretrained navigators should execute. Select2Plan~\\citep{buoso2024select2plan} retrieves visual decision examples for selecting marked movements or waypoints. The reasoning output is an executable choice, while motion realization belongs to the available navigator. Terrain feedback can further change the costs attached to those choices, as in VLM-GroNav~\\citep{elnoor2024vlmgronav}. Section~\\ref{sec:navigation-demands} compares the information supplied by these contexts."
      },
      {
        "file": "sections/05-applications.tex",
        "line": 71,
        "context": "Example pairs can specify how a navigation request should be translated into executable choices. LM-Nav~\\citep{shah2022lmnav} supplies instruction--landmark examples to a language model; the extracted sequence is grounded in a topological graph and executed by a pretrained navigator. A$^2$Nav~\\citep{chen2023a2nav} extends this interpretation to action demands: passing a doorway and entering it require different subtasks even when the landmark is identical. Its prompted parser selects among navigators trained for these demands. Select2Plan~\\citep{buoso2024select2plan} moves example conditioning closer to the decision itself by retrieving image--answer pairs for movement or waypoint selection. Thus the example can teach a symbolic decomposition or a visual choice. Unlike a route recording tied to particular places, such a pairing can explain how to interpret a new query using an existing execution interface."
      },
      {
        "file": "tables/navigation-context.tex",
        "line": 13,
        "context": "\\textbf{Instruction and decision examples} & Instruction--landmark, instruction--subtask, or image--decision pairs. Interpret a new instruction or select a move. & LM-Nav~\\citep{shah2022lmnav}; A$^2$Nav~\\citep{chen2023a2nav}; Select2Plan~\\citep{buoso2024select2plan}\\\\"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 56,
        "context": "Simulation, physical navigation, and recorded-scene decisions provide different evidence about execution. NOLO's unseen-layout transfer is evaluated in simulation; its real maze uses separate training and context recordings from that maze. Select2Plan~\\citep{buoso2024select2plan} combines simulated object navigation with waypoint assessment on recorded rover scenes, whereas LM-Nav~\\citep{shah2022lmnav} executes routes on a physical mobile robot. HAM-VLN's reported comparisons use 100-episode subsets of unseen simulation splits. Together, these settings span simulated transfer, recorded-scene decisions, and physical route execution."
      },
      {
        "file": "tables/benchmarks.tex",
        "line": 33,
        "context": "Example interpretation & Change examples; retain query & Parsed subtasks; selected moves & A$^2$Nav~\\citep{chen2023a2nav}; Select2Plan~\\citep{buoso2024select2plan} \\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 50,
        "context": " & S & 11 & \\citep{tziafas2024lrll,ahn2024autort,dai2024racer,liang2024lmpc,zhu2024orion,singh2024malmm,curtis2025proc3s,sarch2024ical,liang2024introplan,buoso2024select2plan,elnoor2024vlmgronav} \\\\"
      }
    ]
  },
  {
    "number": 353,
    "key": "elnoor2024vlmgronav",
    "title": "VLM-GroNav: Robot Navigation Using Physically Grounded Vision-Language Models in Outdoor Environments",
    "year": 2024,
    "first_public_date": "2024-09-30",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date",
    "date_source_url": "https://arxiv.org/abs/2409.20445",
    "source_url": "https://arxiv.org/abs/2409.20445",
    "bibliography_year": 2025,
    "publication_type": "conference_paper",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "A VLM revises terrain assessments from exemplars and selects global waypoint sequences; a separate local planner executes them using updated traversal costs.",
    "scope_note": "Agent-family assignment follows the full deployed waypoint-planning interface; traversability estimation is a shared grounding component, not a demonstrated video world model. Real Ghost Vision 60 and Clearpath Husky experiments; no official code link found.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 291,
        "context": "Navigation illustrates two levels of example-conditioned execution. Instruction--landmark examples in LM-Nav~\\citep{shah2022lmnav} and instruction--subtask examples in A$^2$Nav~\\citep{chen2023a2nav} guide a language parser that specifies what pretrained navigators should execute. Select2Plan~\\citep{buoso2024select2plan} retrieves visual decision examples for selecting marked movements or waypoints. The reasoning output is an executable choice, while motion realization belongs to the available navigator. Terrain feedback can further change the costs attached to those choices, as in VLM-GroNav~\\citep{elnoor2024vlmgronav}. Section~\\ref{sec:navigation-demands} compares the information supplied by these contexts."
      },
      {
        "file": "sections/09-landscape.tex",
        "line": 29,
        "context": "A repair must distinguish an intended change from its observed outcome. A placement command or predicted future specifies what should happen; completion evidence supports recording the step as finished. If the part subsequently moves, its remembered pose needs revision while the earlier placement instruction can remain binding. Memory and geometry-indexed retrieval recover unavailable observations~\\citep{arxiv260101075,arxiv260618960}; dynamic scene records replace spatial facts contradicted by new measurements~\\citep{arxiv260819059,arxiv260900619,arxiv260900950}. When neither establishes applicability, another view or a reversible probe can distinguish the remaining explanations~\\citep{arxiv260601247,arxiv260817129}. A navigation failure can similarly invalidate a remembered route or its terrain assessment. VLM-GroNav~\\citep{elnoor2024vlmgronav} aligns visual terrain examples with sinkage or slip indicators before revising traversal estimates. This distinguishes physical feedback about a surface from geometric evidence that a passage is open."
      },
      {
        "file": "sections/05-applications.tex",
        "line": 74,
        "context": "Execution adds evidence that a successful demonstration may omit: a branch was unhelpful, a stopping decision was premature, or a visually open surface caused slip. CMMR-VLN~\\citep{li2026cmmrvln} stores successful routes and notes about the first incorrect decision for retrieval in later navigation. HAM-VLN~\\citep{liu2026hamvln} attaches failure notes to visited places during an episode, making them available when those regions become relevant again. VLM-GroNav~\\citep{elnoor2024vlmgronav} grounds terrain judgments in physical interaction and updates waypoint selection and local traversal costs. Talk2Escape acquires additional guidance when retained evidence cannot resolve a failure: detected looping or trajectory divergence triggers a landmark-grounded question to a human or oracle~\\citep{li2026talk2escape}. The reply corrects navigation context. Feedback thus revises a decision through remembered outcomes, physical measurements, or newly requested clarification. These lessons remain useful while the associated instruction, place, and \\mbox{physical conditions still apply.}"
      },
      {
        "file": "tables/navigation-context.tex",
        "line": 15,
        "context": "\\textbf{Outcome feedback} & Outcomes, failure notes, terrain response, or corrective dialogue. Revise guidance or traversal costs. & VLM-GroNav~\\citep{elnoor2024vlmgronav}; CMMR-VLN~\\citep{li2026cmmrvln}; HAM-VLN~\\citep{liu2026hamvln}; Talk2Escape~\\citep{li2026talk2escape}\\\\"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 54,
        "context": "Success weighted by path length (SPL) combines reaching the goal with route efficiency~\\citep{anderson2018naveval}; a prescribed route additionally requires an adherence measure, since a shortcut can reach the same destination. Success across successive goals measures environment reuse, while repeated wrong turns and stopping errors expose the contribution of feedback. Goal visibility, stopping distance, action discretization, and access to maps or localization define the comparison. Terrain adaptation adds physical cost: VLM-GroNav~\\citep{elnoor2024vlmgronav} reports trajectory length and IMU energy density alongside success. Exploration and retries spent acquiring context must be included when relating these gains to total interaction."
      },
      {
        "file": "tables/benchmarks.tex",
        "line": 37,
        "context": "Traversability & Withhold terrain feedback & Success; physical disturbance & VLM-GroNav~\\citep{elnoor2024vlmgronav} \\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 50,
        "context": " & S & 11 & \\citep{tziafas2024lrll,ahn2024autort,dai2024racer,liang2024lmpc,zhu2024orion,singh2024malmm,curtis2025proc3s,sarch2024ical,liang2024introplan,buoso2024select2plan,elnoor2024vlmgronav} \\\\"
      }
    ]
  },
  {
    "number": 355,
    "key": "pathak2018zeroshot",
    "title": "Zero-Shot Visual Imitation",
    "year": 2018,
    "first_public_date": "2018-04-23",
    "date_precision": "day",
    "date_basis": "Earliest verified arXiv v1 record",
    "date_source_url": "https://arxiv.org/abs/1804.08606",
    "source_url": "https://arxiv.org/abs/1804.08606",
    "bibliography_year": 2018,
    "publication_type": "conference_paper",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Goal-conditioned action generation follows successive visual subgoals supplied by a demonstration.",
    "scope_note": "Demonstration actions are absent. Self-supervised action data trains the skill policy beforehand; the new demonstration is used at inference. Navigation includes real TurtleBot offices and VizDoom. The first-public date uses the verified arXiv v1 record; an earlier OpenReview posting date could not be retrieved.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 91,
        "context": "Navigation extends this correspondence from object interactions to places. A policy can read successive visual subgoals~\\citep{pathak2018zeroshot} or attend to an action-bearing path memory~\\citep{kumar2018rpf} to follow new teaching. A scene preview supplies a different spatial reference: NOLO~\\citep{zhou2024nolo} combines a video with optical-flow-derived action labels, the current view, and a goal image to predict actions. Its offline reinforcement learning trains the interpreter; deployment reads a new scene video with weights fixed. The shared computational interface is contextual action inference, while the context can specify a route or reveal an environment."
      },
      {
        "file": "sections/05-applications.tex",
        "line": 63,
        "context": "A tour can teach a particular passage through an environment: pass the reception desk, traverse a corridor, and stop by the stairs. The ordered reference remains relevant even when execution deviates from the original camera poses. Zero-Shot Visual Imitation~\\citep{pathak2018zeroshot} treats demonstration images as successive goals for a pretrained goal-conditioned policy, including navigation with a TurtleBot in unseen offices. RPF~\\citep{kumar2018rpf} instead encodes views and recorded actions into a path memory that guides execution under motion noise and scene changes. Sparse visual memory~\\citep{yoo2020sparsepath} reduces the retained views while preserving the action sequence, examining how much visual evidence path following needs. These approaches differ in whether the reference specifies visual subgoals or an action-bearing route. Their shared mechanism aligns present progress with the demonstrated route."
      },
      {
        "file": "tables/navigation-context.tex",
        "line": 9,
        "context": "\\textbf{Route demonstrations} & Ordered views or landmarks, sometimes with actions. Follow a demonstrated path or sequence of subgoals. & Zero-Shot Visual Imitation~\\citep{pathak2018zeroshot}; RPF~\\citep{kumar2018rpf}; sparse visual memory~\\citep{yoo2020sparsepath}\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 27,
        "context": "2018 & C & 4 & \\citep{yu2018domainadaptive,james2018tec,pathak2018zeroshot,kumar2018rpf} \\\\"
      }
    ]
  },
  {
    "number": 356,
    "key": "kumar2018rpf",
    "title": "Visual Memory for Robust Path Following",
    "year": 2018,
    "first_public_date": "2018-12-03",
    "date_precision": "day",
    "date_basis": "Earliest verified arXiv v1 record",
    "date_source_url": "https://arxiv.org/abs/1812.00940",
    "source_url": "https://arxiv.org/abs/1812.00940",
    "bibliography_year": 2018,
    "publication_type": "conference_paper",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A learned action policy attends to a demonstrated image/action path representation during noisy execution.",
    "scope_note": "Following and homing are tested in two simulators under actuation noise and scene changes. The demonstration includes actions. No third-party implementation is presented as official code.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 91,
        "context": "Navigation extends this correspondence from object interactions to places. A policy can read successive visual subgoals~\\citep{pathak2018zeroshot} or attend to an action-bearing path memory~\\citep{kumar2018rpf} to follow new teaching. A scene preview supplies a different spatial reference: NOLO~\\citep{zhou2024nolo} combines a video with optical-flow-derived action labels, the current view, and a goal image to predict actions. Its offline reinforcement learning trains the interpreter; deployment reads a new scene video with weights fixed. The shared computational interface is contextual action inference, while the context can specify a route or reveal an environment."
      },
      {
        "file": "sections/04-data.tex",
        "line": 99,
        "context": "A shared environment supplies a different pairing relation from a shared procedure. Route-following training pairs a demonstrated path with a perturbed execution, as in RPF~\\citep{kumar2018rpf}. Scene-conditioned training instead pairs a preview with navigation to goals within that environment, as in NOLO~\\citep{zhou2024nolo}; ReLIC~\\citep{elawady2024relic} links episodes in one home while changing the target and start. The shared variable is therefore the route in the first case and the environment in the latter two. Scene identity and memory-reset boundaries determine which spatial knowledge remains available across examples or episodes."
      },
      {
        "file": "sections/05-applications.tex",
        "line": 63,
        "context": "A tour can teach a particular passage through an environment: pass the reception desk, traverse a corridor, and stop by the stairs. The ordered reference remains relevant even when execution deviates from the original camera poses. Zero-Shot Visual Imitation~\\citep{pathak2018zeroshot} treats demonstration images as successive goals for a pretrained goal-conditioned policy, including navigation with a TurtleBot in unseen offices. RPF~\\citep{kumar2018rpf} instead encodes views and recorded actions into a path memory that guides execution under motion noise and scene changes. Sparse visual memory~\\citep{yoo2020sparsepath} reduces the retained views while preserving the action sequence, examining how much visual evidence path following needs. These approaches differ in whether the reference specifies visual subgoals or an action-bearing route. Their shared mechanism aligns present progress with the demonstrated route."
      },
      {
        "file": "tables/navigation-context.tex",
        "line": 9,
        "context": "\\textbf{Route demonstrations} & Ordered views or landmarks, sometimes with actions. Follow a demonstrated path or sequence of subgoals. & Zero-Shot Visual Imitation~\\citep{pathak2018zeroshot}; RPF~\\citep{kumar2018rpf}; sparse visual memory~\\citep{yoo2020sparsepath}\\\\"
      },
      {
        "file": "tables/benchmarks.tex",
        "line": 29,
        "context": "Route teaching & Change route; retain goal & Path; landmark-order adherence & RPF~\\citep{kumar2018rpf}; sparse visual memory~\\citep{yoo2020sparsepath} \\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 27,
        "context": "2018 & C & 4 & \\citep{yu2018domainadaptive,james2018tec,pathak2018zeroshot,kumar2018rpf} \\\\"
      }
    ]
  },
  {
    "number": 357,
    "key": "yoo2020sparsepath",
    "title": "Path-Following Navigation Network Using Sparse Visual Memory",
    "year": 2020,
    "first_public_date": "2020-10-13",
    "date_precision": "day",
    "date_basis": "Official conference date",
    "date_source_url": "https://doi.org/10.23919/ICCAS50221.2020.9268247",
    "source_url": "https://doi.org/10.23919/ICCAS50221.2020.9268247",
    "bibliography_year": 2020,
    "publication_type": "conference_paper",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A recurrent policy uses sparse demonstration views, their indices, and the full demonstrated action sequence to predict navigation actions.",
    "scope_note": "The visual memory is sparse but the complete action sequence is retained. Evaluation uses Habitat and Matterport3D with train/validation/test houses. Date follows the official conference record.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/05-applications.tex",
        "line": 63,
        "context": "A tour can teach a particular passage through an environment: pass the reception desk, traverse a corridor, and stop by the stairs. The ordered reference remains relevant even when execution deviates from the original camera poses. Zero-Shot Visual Imitation~\\citep{pathak2018zeroshot} treats demonstration images as successive goals for a pretrained goal-conditioned policy, including navigation with a TurtleBot in unseen offices. RPF~\\citep{kumar2018rpf} instead encodes views and recorded actions into a path memory that guides execution under motion noise and scene changes. Sparse visual memory~\\citep{yoo2020sparsepath} reduces the retained views while preserving the action sequence, examining how much visual evidence path following needs. These approaches differ in whether the reference specifies visual subgoals or an action-bearing route. Their shared mechanism aligns present progress with the demonstrated route."
      },
      {
        "file": "tables/navigation-context.tex",
        "line": 9,
        "context": "\\textbf{Route demonstrations} & Ordered views or landmarks, sometimes with actions. Follow a demonstrated path or sequence of subgoals. & Zero-Shot Visual Imitation~\\citep{pathak2018zeroshot}; RPF~\\citep{kumar2018rpf}; sparse visual memory~\\citep{yoo2020sparsepath}\\\\"
      },
      {
        "file": "tables/benchmarks.tex",
        "line": 29,
        "context": "Route teaching & Change route; retain goal & Path; landmark-order adherence & RPF~\\citep{kumar2018rpf}; sparse visual memory~\\citep{yoo2020sparsepath} \\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 33,
        "context": "2020 & C & 5 & \\citep{dasari2020tosil,li2020focal,matsushima2020uncertainty,zhang2020metacure,yoo2020sparsepath} \\\\"
      }
    ]
  },
  {
    "number": 358,
    "key": "savinov2018sptm",
    "title": "Semi-parametric Topological Memory for Navigation",
    "year": 2018,
    "first_public_date": "2018-03-01",
    "date_precision": "day",
    "date_basis": "Earliest verified arXiv v1 record",
    "date_source_url": "https://arxiv.org/abs/1803.00653",
    "source_url": "https://arxiv.org/abs/1803.00653",
    "bibliography_year": 2018,
    "publication_type": "conference_paper",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "An exploration-derived topological graph and learned retrieval module select visual waypoints for a separate local locomotion network.",
    "scope_note": "Environment-specific nonparametric mapping with fixed test-time network weights. This is spatial context reuse, not by itself evidence of inferring an unfamiliar task rule. Evaluated in Doom mazes. Date uses verified arXiv v1; earlier OpenReview posting date unavailable.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/05-applications.tex",
        "line": 66,
        "context": "A preview or earlier visit can reveal the building without prescribing the next route. SPTM~\\citep{savinov2018sptm} converts an exploration recording into a graph of visual locations, then selects reachable waypoints for different goals using fixed retrieval and control networks. NOLO~\\citep{zhou2024nolo} conditions navigation actions on a scene video, while ReLIC~\\citep{elawady2024relic} accumulates experience across episodes with changing starts and goals in one home. NavProbe uses a spatial index to find visual and geometric evidence relevant to the current subgoal~\\citep{liu2026navprobe}. Its executive consults these records when the available evidence is insufficient, then revises the subgoal before invoking navigation skills. The distinction is how local knowledge becomes available: a graph, a supplied sequence, policy memory, or actively retrieved evidence. A new goal can reuse these facts; a new building requires acquiring them again. CLUE additionally lets exploration revise what the task requires: hypotheses about relevant objects and functions are tested against an online language-embedded map~\\citep{arxiv260930428}. Context acquisition then resolves an underspecified objective as well as an unknown route."
      },
      {
        "file": "tables/navigation-context.tex",
        "line": 11,
        "context": "\\textbf{Environment observations} & Scene previews or earlier visits. Locate objects and connecting passages for new goals. & SPTM~\\citep{savinov2018sptm}; NOLO~\\citep{zhou2024nolo}; ReLIC~\\citep{elawady2024relic}; NavProbe~\\citep{liu2026navprobe}; SparseNav~\\citep{arxiv260926408}\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 29,
        "context": " & S & 1 & \\citep{savinov2018sptm} \\\\"
      }
    ]
  },
  {
    "number": 359,
    "key": "shah2022lmnav",
    "title": "LM-Nav: Robotic Navigation with Large Pre-Trained Models of Language, Vision, and Action",
    "year": 2022,
    "first_public_date": "2022-07-10",
    "date_precision": "day",
    "date_basis": "Earliest verified arXiv v1 record",
    "date_source_url": "https://arxiv.org/abs/2207.04429",
    "source_url": "https://arxiv.org/abs/2207.04429",
    "bibliography_year": 2023,
    "publication_type": "conference_paper",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Instruction-landmark examples prompt GPT-3; CLIP grounds extracted landmarks in a graph and a pretrained ViNG navigator executes the planned route.",
    "scope_note": "Three in-context parsing examples; real Jackal outdoor navigation. CoRL 2022 proceedings published by PMLR in 2023; first public year is 2022. ICL occurs in the high-level parser, not by relearning the controller.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 291,
        "context": "Navigation illustrates two levels of example-conditioned execution. Instruction--landmark examples in LM-Nav~\\citep{shah2022lmnav} and instruction--subtask examples in A$^2$Nav~\\citep{chen2023a2nav} guide a language parser that specifies what pretrained navigators should execute. Select2Plan~\\citep{buoso2024select2plan} retrieves visual decision examples for selecting marked movements or waypoints. The reasoning output is an executable choice, while motion realization belongs to the available navigator. Terrain feedback can further change the costs attached to those choices, as in VLM-GroNav~\\citep{elnoor2024vlmgronav}. Section~\\ref{sec:navigation-demands} compares the information supplied by these contexts."
      },
      {
        "file": "sections/05-applications.tex",
        "line": 71,
        "context": "Example pairs can specify how a navigation request should be translated into executable choices. LM-Nav~\\citep{shah2022lmnav} supplies instruction--landmark examples to a language model; the extracted sequence is grounded in a topological graph and executed by a pretrained navigator. A$^2$Nav~\\citep{chen2023a2nav} extends this interpretation to action demands: passing a doorway and entering it require different subtasks even when the landmark is identical. Its prompted parser selects among navigators trained for these demands. Select2Plan~\\citep{buoso2024select2plan} moves example conditioning closer to the decision itself by retrieving image--answer pairs for movement or waypoint selection. Thus the example can teach a symbolic decomposition or a visual choice. Unlike a route recording tied to particular places, such a pairing can explain how to interpret a new query using an existing execution interface."
      },
      {
        "file": "tables/navigation-context.tex",
        "line": 13,
        "context": "\\textbf{Instruction and decision examples} & Instruction--landmark, instruction--subtask, or image--decision pairs. Interpret a new instruction or select a move. & LM-Nav~\\citep{shah2022lmnav}; A$^2$Nav~\\citep{chen2023a2nav}; Select2Plan~\\citep{buoso2024select2plan}\\\\"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 56,
        "context": "Simulation, physical navigation, and recorded-scene decisions provide different evidence about execution. NOLO's unseen-layout transfer is evaluated in simulation; its real maze uses separate training and context recordings from that maze. Select2Plan~\\citep{buoso2024select2plan} combines simulated object navigation with waypoint assessment on recorded rover scenes, whereas LM-Nav~\\citep{shah2022lmnav} executes routes on a physical mobile robot. HAM-VLN's reported comparisons use 100-episode subsets of unseen simulation splits. Together, these settings span simulated transfer, recorded-scene decisions, and physical route execution."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 41,
        "context": " & S & 5 & \\citep{liang2022codeaspolicies,singh2022progprompt,ahn2022saycan,huang2022monologue,shah2022lmnav} \\\\"
      }
    ]
  },
  {
    "number": 360,
    "key": "chen2023a2nav",
    "title": "A²Nav: Action-Aware Zero-Shot Robot Navigation by Exploiting Vision-and-Language Ability of Foundation Models",
    "year": 2023,
    "first_public_date": "2023-08-15",
    "date_precision": "day",
    "date_basis": "Earliest verified arXiv v1 record",
    "date_source_url": "https://arxiv.org/abs/2308.07997",
    "source_url": "https://arxiv.org/abs/2308.07997",
    "bibliography_year": 2023,
    "publication_type": "preprint",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Example-based instruction parsing selects action-specific object navigation subtasks executed by pretrained specialized navigators.",
    "scope_note": "The parser uses several correct parsing examples. Navigators are trained/fine-tuned offline; zero-shot VLN does not mean the entire system has never been trained. Evaluated on simulated R2R/RxR-Habitat and FG-R2R.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 291,
        "context": "Navigation illustrates two levels of example-conditioned execution. Instruction--landmark examples in LM-Nav~\\citep{shah2022lmnav} and instruction--subtask examples in A$^2$Nav~\\citep{chen2023a2nav} guide a language parser that specifies what pretrained navigators should execute. Select2Plan~\\citep{buoso2024select2plan} retrieves visual decision examples for selecting marked movements or waypoints. The reasoning output is an executable choice, while motion realization belongs to the available navigator. Terrain feedback can further change the costs attached to those choices, as in VLM-GroNav~\\citep{elnoor2024vlmgronav}. Section~\\ref{sec:navigation-demands} compares the information supplied by these contexts."
      },
      {
        "file": "sections/05-applications.tex",
        "line": 71,
        "context": "Example pairs can specify how a navigation request should be translated into executable choices. LM-Nav~\\citep{shah2022lmnav} supplies instruction--landmark examples to a language model; the extracted sequence is grounded in a topological graph and executed by a pretrained navigator. A$^2$Nav~\\citep{chen2023a2nav} extends this interpretation to action demands: passing a doorway and entering it require different subtasks even when the landmark is identical. Its prompted parser selects among navigators trained for these demands. Select2Plan~\\citep{buoso2024select2plan} moves example conditioning closer to the decision itself by retrieving image--answer pairs for movement or waypoint selection. Thus the example can teach a symbolic decomposition or a visual choice. Unlike a route recording tied to particular places, such a pairing can explain how to interpret a new query using an existing execution interface."
      },
      {
        "file": "tables/navigation-context.tex",
        "line": 13,
        "context": "\\textbf{Instruction and decision examples} & Instruction--landmark, instruction--subtask, or image--decision pairs. Interpret a new instruction or select a move. & LM-Nav~\\citep{shah2022lmnav}; A$^2$Nav~\\citep{chen2023a2nav}; Select2Plan~\\citep{buoso2024select2plan}\\\\"
      },
      {
        "file": "tables/benchmarks.tex",
        "line": 33,
        "context": "Example interpretation & Change examples; retain query & Parsed subtasks; selected moves & A$^2$Nav~\\citep{chen2023a2nav}; Select2Plan~\\citep{buoso2024select2plan} \\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 46,
        "context": " & S & 9 & \\citep{xu2023xskill,zha2023droc,liu2023reflect,ren2023knowno,tang2023saytap,chang2023awda,huang2023voxposer,wang2023mimicplay,chen2023a2nav} \\\\"
      }
    ]
  },
  {
    "number": 361,
    "key": "li2026cmmrvln",
    "title": "CMMR-VLN: Vision-and-Language Navigation via Continual Multimodal Memory Retrieval",
    "year": 2026,
    "first_public_date": "2026-03-09",
    "date_precision": "day",
    "date_basis": "Earliest verified arXiv v1 record",
    "date_source_url": "https://arxiv.org/abs/2603.07997",
    "source_url": "https://arxiv.org/abs/2603.07997",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Retrieved successful trajectories and first-error notes become navigation guidance for an LLM selecting viewpoints or motion primitives.",
    "scope_note": "Retained cases are indexed by panoramic views and landmarks. Memory updates occur after episodes. Includes R2R simulation and TurtleBot 4 Lite tests; the trained detector and learned retrieval projection are not described as training-free components.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/05-applications.tex",
        "line": 74,
        "context": "Execution adds evidence that a successful demonstration may omit: a branch was unhelpful, a stopping decision was premature, or a visually open surface caused slip. CMMR-VLN~\\citep{li2026cmmrvln} stores successful routes and notes about the first incorrect decision for retrieval in later navigation. HAM-VLN~\\citep{liu2026hamvln} attaches failure notes to visited places during an episode, making them available when those regions become relevant again. VLM-GroNav~\\citep{elnoor2024vlmgronav} grounds terrain judgments in physical interaction and updates waypoint selection and local traversal costs. Talk2Escape acquires additional guidance when retained evidence cannot resolve a failure: detected looping or trajectory divergence triggers a landmark-grounded question to a human or oracle~\\citep{li2026talk2escape}. The reply corrects navigation context. Feedback thus revises a decision through remembered outcomes, physical measurements, or newly requested clarification. These lessons remain useful while the associated instruction, place, and \\mbox{physical conditions still apply.}"
      },
      {
        "file": "tables/navigation-context.tex",
        "line": 15,
        "context": "\\textbf{Outcome feedback} & Outcomes, failure notes, terrain response, or corrective dialogue. Revise guidance or traversal costs. & VLM-GroNav~\\citep{elnoor2024vlmgronav}; CMMR-VLN~\\citep{li2026cmmrvln}; HAM-VLN~\\citep{liu2026hamvln}; Talk2Escape~\\citep{li2026talk2escape}\\\\"
      },
      {
        "file": "tables/benchmarks.tex",
        "line": 35,
        "context": "Outcome reuse & Remove notes; retain retries & Repeated errors; path cost & CMMR-VLN~\\citep{li2026cmmrvln}; HAM-VLN~\\citep{liu2026hamvln} \\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ]
  },
  {
    "number": 362,
    "key": "liu2026hamvln",
    "title": "HAM-VLN: Harnessing Hierarchical Agentic Memory for Zero-Shot Vision-and-Language Navigation",
    "year": 2026,
    "first_public_date": "2026-07-31",
    "date_precision": "day",
    "date_basis": "Earliest verified arXiv v1 record",
    "date_source_url": "https://arxiv.org/abs/2607.29600",
    "source_url": "https://arxiv.org/abs/2607.29600",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "A prompted planner reads a depth-grounded place-object graph, including failure notes attached during backtracking, and selects subgoals for a separate executor.",
    "scope_note": "Graph and reflection records persist within a navigation episode. Do not describe this as demonstrated cross-episode improvement. Reported results use 100-episode unseen subsets of R2R-CE/RxR-CE/HM3D-v2; no real robot experiment is claimed.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/05-applications.tex",
        "line": 74,
        "context": "Execution adds evidence that a successful demonstration may omit: a branch was unhelpful, a stopping decision was premature, or a visually open surface caused slip. CMMR-VLN~\\citep{li2026cmmrvln} stores successful routes and notes about the first incorrect decision for retrieval in later navigation. HAM-VLN~\\citep{liu2026hamvln} attaches failure notes to visited places during an episode, making them available when those regions become relevant again. VLM-GroNav~\\citep{elnoor2024vlmgronav} grounds terrain judgments in physical interaction and updates waypoint selection and local traversal costs. Talk2Escape acquires additional guidance when retained evidence cannot resolve a failure: detected looping or trajectory divergence triggers a landmark-grounded question to a human or oracle~\\citep{li2026talk2escape}. The reply corrects navigation context. Feedback thus revises a decision through remembered outcomes, physical measurements, or newly requested clarification. These lessons remain useful while the associated instruction, place, and \\mbox{physical conditions still apply.}"
      },
      {
        "file": "tables/navigation-context.tex",
        "line": 15,
        "context": "\\textbf{Outcome feedback} & Outcomes, failure notes, terrain response, or corrective dialogue. Revise guidance or traversal costs. & VLM-GroNav~\\citep{elnoor2024vlmgronav}; CMMR-VLN~\\citep{li2026cmmrvln}; HAM-VLN~\\citep{liu2026hamvln}; Talk2Escape~\\citep{li2026talk2escape}\\\\"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 52,
        "context": "The four context types in Table~\\ref{tab:navigation-context} require different interventions. Changing a route demonstration while keeping its destination fixed tests adherence to the taught path or landmark order. Replacing a scene preview and clearing memory between goals test spatial evidence and within-environment reuse, respectively; NOLO's context-removal experiment~\\citep{zhou2024nolo} and ReLIC's cross-episode attention comparison~\\citep{elawady2024relic} examine these contributions. Changing instruction--decision examples while retaining the current query tests the demonstrated interpretation. Removing failure notes while retaining backtracking tests whether a remembered outcome changes later decisions, as in HAM-VLN's reflection ablation~\\citep{liu2026hamvln}. A new building then tests acquisition after environment-specific locations cease to apply."
      },
      {
        "file": "tables/benchmarks.tex",
        "line": 35,
        "context": "Outcome reuse & Remove notes; retain retries & Repeated errors; path cost & CMMR-VLN~\\citep{li2026cmmrvln}; HAM-VLN~\\citep{liu2026hamvln} \\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ]
  },
  {
    "number": 363,
    "key": "arxiv260924411",
    "title": "Zeva-Ego: Egocentric Mid-Training with In-Context Causal Learning for Robot Manipulation",
    "year": 2026,
    "first_public_date": "2026-09-21",
    "date_precision": "day",
    "date_basis": "Verified arXiv v1 record",
    "date_source_url": "https://arxiv.org/abs/2609.24411",
    "source_url": "https://arxiv.org/abs/2609.24411",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Egocentric mid-training establishes physical priors; a frozen action expert consumes within-attempt and same-instance cross-attempt action-effect context.",
    "scope_note": "Offline mid-training and ICCL training update weights; deployment updates only interaction memory. Same-instance memory is not evidence of a better acquisition procedure on new tasks.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 391,
        "context": "Physical adaptation depends on when evidence is acquired and how long it remains relevant. RMA uses recent task transitions; ICWM collects task-agnostic probes; LocoFormer carries interaction across trials~\\citep{kumar2021rma,wang2026icwm,liu2025locoformer}. RopeFormer extends cross-trial action--response conditioning to dynamic ropes, retaining policy context while resetting the physical trial~\\citep{arxiv260923432}. Zeva and Zeva-Ego instead encode action effects at two timescales; the latter combines recent within-attempt traces with phase-matched memory across attempts on the same task instance~\\citep{chen2026zeva,arxiv260924411}. These fixed-weight interfaces trade the cost of collecting evidence against its \\mbox{relevance to subsequent control.}"
      },
      {
        "file": "sections/04-data.tex",
        "line": 165,
        "context": "Zeva-Ego separates this acquisition of a physical prior from deployment adaptation~\\citep{arxiv260924411}. Its Action-Centric Encoder converts egocentric visual transitions into continuous action-token supervision for mid-training. A later interaction-conditioned stage trains the action model to use observed action effects; deployment freezes the weights and updates memory. Human experience expands prior competence, while robot interaction supplies evidence about the current physical conditions."
      },
      {
        "file": "tables/benchmarks.tex",
        "line": 17,
        "context": "Cross-attempt reuse & Separate reset types & Gain; interference & RopeFormer~\\citep{arxiv260923432}; Zeva-Ego~\\citep{arxiv260924411} \\\\"
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 102,
        "context": "Table~\\ref{tab:physical-self-improvement} separates where experience is stored from how it changes subsequent learning. RopeFormer and Zeva-Ego use retained action--response history to adapt a fixed policy to encountered conditions~\\citep{arxiv260923432,arxiv260924411}. Programs retain executable solutions, and neural updates change predictive or motor competence. Any of these can contribute to physical recursive self-improvement when experience improves acquisition or verification on subsequent tasks~\\citep{duan2026rsisurvey}. The decisive comparison is the later learning process, not the storage format of the change."
      },
      {
        "file": "tables/physical-self-improvement.tex",
        "line": 9,
        "context": "Interaction context & Retain & Action--effect memory & RopeFormer~\\citep{arxiv260923432}; Zeva-Ego~\\citep{arxiv260924411}\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      }
    ]
  },
  {
    "number": 364,
    "key": "arxiv260923432",
    "title": "RopeFormer: Cross-Trial Adaptation from Interaction History for Dynamic Rope Manipulation",
    "year": 2026,
    "first_public_date": "2026-09-20",
    "date_precision": "day",
    "date_basis": "Verified arXiv v1 record",
    "date_source_url": "https://arxiv.org/abs/2609.23432",
    "source_url": "https://arxiv.org/abs/2609.23432",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "A fixed Transformer-XL action policy retains ordered action-response history across physical trial resets.",
    "scope_note": "Separate policies serve three rope tasks. Cross-trial adaptation is assessed in simulation and on a humanoid with unseen ropes; no online neural updates or explicit dynamics identification.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 391,
        "context": "Physical adaptation depends on when evidence is acquired and how long it remains relevant. RMA uses recent task transitions; ICWM collects task-agnostic probes; LocoFormer carries interaction across trials~\\citep{kumar2021rma,wang2026icwm,liu2025locoformer}. RopeFormer extends cross-trial action--response conditioning to dynamic ropes, retaining policy context while resetting the physical trial~\\citep{arxiv260923432}. Zeva and Zeva-Ego instead encode action effects at two timescales; the latter combines recent within-attempt traces with phase-matched memory across attempts on the same task instance~\\citep{chen2026zeva,arxiv260924411}. These fixed-weight interfaces trade the cost of collecting evidence against its \\mbox{relevance to subsequent control.}"
      },
      {
        "file": "sections/05-applications.tex",
        "line": 111,
        "context": "Manipulation introduces analogous uncertainty through a new gripper, payload, or deformable object. RopeFormer retains action--response history across trials on unseen ropes, adapting rotation and whipping with fixed policy weights~\\citep{arxiv260923432}. MetaPusher instead updates a dynamics model during pushing and revises the plan for the unfamiliar object~\\citep{arxiv260921122}. The goal can remain fixed in both cases: interaction reveals how to realize it under changed physical conditions. Combining this evidence with demonstrations requires distinguishing a changed task requirement from a changed response."
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 92,
        "context": "Supplied teaching and retained history require different interventions. Changing an example with the checkpoint, scene, and executor fixed tests whether its task requirement affects behavior; video-conditioned policies and predictive interfaces provide concrete settings for this comparison~\\citep{jain2024vid2robot,zhou2026zerowam}. Clearing history at a matched state instead tests access to earlier evidence. Dynamics-revealing transitions~\\citep{kumar2021rma,arxiv260923432} and remembered task events~\\citep{shi2025memoryvla,torne2026mem} resolve different unknowns. Memory-focused settings distinguish these requirements~\\citep{dai2026robomme,sun2026memobench}; evaluating the action selected under each history tests whether the recalled evidence is used appropriately. Counterfactual Memory Audit compares alternative histories that yield identical current inputs~\\citep{zhang2026cma}. It controls policy-sampling randomness and tests the resulting actions under both histories. This distinguishes an action change caused by memory from a justified choice and its physical benefit."
      },
      {
        "file": "tables/benchmarks.tex",
        "line": 17,
        "context": "Cross-attempt reuse & Separate reset types & Gain; interference & RopeFormer~\\citep{arxiv260923432}; Zeva-Ego~\\citep{arxiv260924411} \\\\"
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 102,
        "context": "Table~\\ref{tab:physical-self-improvement} separates where experience is stored from how it changes subsequent learning. RopeFormer and Zeva-Ego use retained action--response history to adapt a fixed policy to encountered conditions~\\citep{arxiv260923432,arxiv260924411}. Programs retain executable solutions, and neural updates change predictive or motor competence. Any of these can contribute to physical recursive self-improvement when experience improves acquisition or verification on subsequent tasks~\\citep{duan2026rsisurvey}. The decisive comparison is the later learning process, not the storage format of the change."
      },
      {
        "file": "tables/physical-self-improvement.tex",
        "line": 9,
        "context": "Interaction context & Retain & Action--effect memory & RopeFormer~\\citep{arxiv260923432}; Zeva-Ego~\\citep{arxiv260924411}\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      }
    ]
  },
  {
    "number": 365,
    "key": "arxiv260922966",
    "title": "Transferring the Intelligence of VLMs to Robotic Control",
    "year": 2026,
    "first_public_date": "2026-09-19",
    "date_precision": "day",
    "date_basis": "Verified arXiv v1 record",
    "date_source_url": "https://arxiv.org/abs/2609.22966",
    "source_url": "https://arxiv.org/abs/2609.22966",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "A prompted VLM issues discrete end-effector and gripper commands through a robot interface and revises them from visual feedback.",
    "scope_note": "RoboDawn uses in-context examples for interface grounding and task strategy. No task-specific robot training; distinct from GPT-Policy (2609.19138).",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 298,
        "context": "The command interface determines which decisions contextual inference must resolve. GPT-Policy uses goal images or demonstrations, available state and action records, and interaction feedback to request Cartesian targets or gripper commands~\\citep{cheng2026gptpolicyeval}. RoboDawn instead grounds discrete translation, rotation, and gripper commands through in-context examples~\\citep{arxiv260922966}. In both cases, fixed models request actions from existing motor competence and use returned feedback to revise subsequent requests."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ]
  },
  {
    "number": 367,
    "key": "arxiv260921740",
    "title": "Sandwich-Residuals: Parameter-Efficient Test-time Adaptation of World Models",
    "year": 2026,
    "first_public_date": "2026-09-18",
    "date_precision": "day",
    "date_basis": "Verified arXiv v1 record",
    "date_source_url": "https://arxiv.org/abs/2609.21740",
    "source_url": "https://arxiv.org/abs/2609.21740",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "Online prediction error trains residual modules around a frozen world-model predictor used for planning.",
    "scope_note": "Parameter-adaptation comparator: freezing the pretrained core does not freeze the full deployed predictor. Evaluations include simulated dynamics, appearance and compound shifts.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 205,
        "context": "Online fitting offers a complementary response to uncertain dynamics. MetaPusher updates a meta-learned pushing model from task transitions and repairs its planning tree as predictions change~\\citep{arxiv260921122}. Sandwich-Residuals instead fits small corrections around a frozen predictor using latent prediction error~\\citep{arxiv260921740}. Both adapt neural parameters at deployment. Their comparison with contextual prediction therefore turns on what changes: model parameters or the evidence supplied to an unchanged model."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 61,
        "context": " & W & 16 & \\citep{arxiv260706988,he2026demojepa,chen2026host,zhou2026zerowam,arxiv260718840,park2026recap,shi2026memoryvlapp,core2026realignment,arxiv260816885,bi2026motus2,arxiv260919824,arxiv260919315,arxiv260921740,arxiv260921122,arxiv260911561,arxiv260918016} \\\\"
      }
    ]
  },
  {
    "number": 368,
    "key": "arxiv260921122",
    "title": "MetaPusher: Meta Learning and Planning for Nonprehensile Manipulation of Unseen Objects with Rapid Online Adaption",
    "year": 2026,
    "first_public_date": "2026-09-17",
    "date_precision": "day",
    "date_basis": "Verified arXiv v1 record",
    "date_source_url": "https://arxiv.org/abs/2609.21122",
    "source_url": "https://arxiv.org/abs/2609.21122",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "Observed pushing transitions update a meta-learned dynamics model; adaptive kinodynamic planning repairs and reuses its search tree.",
    "scope_note": "Online gradient-based dynamics adaptation, not fixed-weight ICL. Unseen-object simulation and sim-to-real nonprehensile manipulation.",
    "secondary_components": [],
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 205,
        "context": "Online fitting offers a complementary response to uncertain dynamics. MetaPusher updates a meta-learned pushing model from task transitions and repairs its planning tree as predictions change~\\citep{arxiv260921122}. Sandwich-Residuals instead fits small corrections around a frozen predictor using latent prediction error~\\citep{arxiv260921740}. Both adapt neural parameters at deployment. Their comparison with contextual prediction therefore turns on what changes: model parameters or the evidence supplied to an unchanged model."
      },
      {
        "file": "sections/05-applications.tex",
        "line": 111,
        "context": "Manipulation introduces analogous uncertainty through a new gripper, payload, or deformable object. RopeFormer retains action--response history across trials on unseen ropes, adapting rotation and whipping with fixed policy weights~\\citep{arxiv260923432}. MetaPusher instead updates a dynamics model during pushing and revises the plan for the unfamiliar object~\\citep{arxiv260921122}. The goal can remain fixed in both cases: interaction reveals how to realize it under changed physical conditions. Combining this evidence with demonstrations requires distinguishing a changed task requirement from a changed response."
      },
      {
        "file": "tables/physical-self-improvement.tex",
        "line": 13,
        "context": "Neural components & Fit; retrain & Dynamics; policy & MetaPusher~\\citep{arxiv260921122}; REVOLVE~\\citep{arxiv260914633}\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 61,
        "context": " & W & 16 & \\citep{arxiv260706988,he2026demojepa,chen2026host,zhou2026zerowam,arxiv260718840,park2026recap,shi2026memoryvlapp,core2026realignment,arxiv260816885,bi2026motus2,arxiv260919824,arxiv260919315,arxiv260921740,arxiv260921122,arxiv260911561,arxiv260918016} \\\\"
      }
    ]
  },
  {
    "key": "huang2026affordanceharness",
    "title": "Affordance Agent Harness: Verification-Gated Skill Orchestration",
    "first_public_date": "2026-05-01",
    "year": 2026,
    "bibliography_year": 2026,
    "source_url": "https://arxiv.org/abs/2605.00663",
    "review_role": "agent",
    "method_family": "agent",
    "coding_basis": "Supporting skill-orchestration mechanism for affordance grounding: evidence acquisition, verification and episodic reuse; evaluated at the grounding interface.",
    "date_precision": "day",
    "date_basis": "arXiv v1 date verified 2026-09-24; published metadata used in bibliography when available",
    "date_source_url": "https://arxiv.org/abs/2605.00663",
    "publication_type": "scholarly_work",
    "review_role_label": "Skill- and agent-based execution",
    "scope_note": "Supporting skill-orchestration mechanism for affordance grounding: evidence acquisition, verification and episodic reuse; evaluated at the grounding interface.",
    "secondary_components": [],
    "number": 376,
    "citation_locations": [
      {
        "file": "sections/09-landscape.tex",
        "line": 54,
        "context": "Task-context exploration and question-based teaching formalize the choice to acquire evidence~\\citep{zhang2020metacure,cakmak2012questions}. The useful check is the one that discriminates causes relevant to the next action: a view for occlusion, contact feedback for grasp loss, or clarification for ambiguous intent. Affordance Agent Harness routes detection, segmentation, and other skills, verifies evidence, and retries before committing an actionable region~\\citep{huang2026affordanceharness}. Its episodic memory supplies priors for recurring objects. This illustrates how verification can govern evidence acquisition before a motion controller uses the result."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ]
  },
  {
    "key": "li2026roboharnessk1",
    "title": "Robo-Harness K1: Harnessing Robot-Use Agents via Perception Augmentation",
    "first_public_date": "2026-09-24",
    "year": 2026,
    "bibliography_year": 2026,
    "source_url": "https://arxiv.org/abs/2609.29389",
    "review_role": "agent",
    "method_family": "agent",
    "coding_basis": "Perception tools return calibrated geometry, persistent anchors, and grasp evidence to a fixed VLM that issues robot-tool requests. Student distillation is a separate training stage.",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history verified 2026-09-25",
    "date_source_url": "https://arxiv.org/abs/2609.29389",
    "publication_type": "scholarly_work",
    "review_role_label": "Skill- and agent-based execution",
    "scope_note": "Perception tools return calibrated geometry, persistent anchors, and grasp evidence to a fixed VLM that issues robot-tool requests. Student distillation is a separate training stage.",
    "secondary_components": [],
    "number": 379,
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 300,
        "context": "Tools expand the evidence and behavior available to this inference. Robo-Harness K1 exposes calibrated depth, spatial measurements, persistent visual anchors, and grasp hypotheses to ground generic motion requests~\\citep{li2026roboharnessk1}. The agentic framework RACaP exposes typed Policy APIs: a ReAct agent combines working memory, retrieved experience, and visual feedback to choose calls, arguments, and recovery steps~\\citep{li2026racap}. Both retain fixed neural weights during deployment; RACaP also freezes its generated source code."
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 30,
        "context": "Robo-Harness K1~\\citep{li2026roboharnessk1} & I,E & V,G,L & Parse / Align & Calls & Invoke\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ]
  },
  {
    "key": "li2026racap",
    "title": "RACaP: Agentic Reasoning, Acting, and Coding as Policies for Evolvable Robot Learning",
    "first_public_date": "2026-09-24",
    "year": 2026,
    "bibliography_year": 2026,
    "source_url": "https://arxiv.org/abs/2609.29394",
    "review_role": "agent",
    "method_family": "agent",
    "coding_basis": "A deployed ReAct agent selects typed Policy API calls from working memory, retrieved experience, and visual feedback. API, harness, and memory evolution precedes frozen-code deployment.",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history verified 2026-09-25",
    "date_source_url": "https://arxiv.org/abs/2609.29394",
    "publication_type": "scholarly_work",
    "review_role_label": "Skill- and agent-based execution",
    "scope_note": "A deployed ReAct agent selects typed Policy API calls from working memory, retrieved experience, and visual feedback. API, harness, and memory evolution precedes frozen-code deployment.",
    "secondary_components": [],
    "number": 380,
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 300,
        "context": "Tools expand the evidence and behavior available to this inference. Robo-Harness K1 exposes calibrated depth, spatial measurements, persistent visual anchors, and grasp hypotheses to ground generic motion requests~\\citep{li2026roboharnessk1}. The agentic framework RACaP exposes typed Policy APIs: a ReAct agent combines working memory, retrieved experience, and visual feedback to choose calls, arguments, and recovery steps~\\citep{li2026racap}. Both retain fixed neural weights during deployment; RACaP also freezes its generated source code."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 511,
        "context": "Repeated failures in evidence selection or verification motivate adapting the surrounding inference procedure. Revising history-selection code changes what the planner can see; revising a critic or recovery tool changes how execution is checked and corrected. SHAPER targets procedural guidance and context construction with the planner and executor fixed~\\citep{wang2026shaper}; Zetta targets critics, recovery tools, and governance around a frozen policy~\\citep{arxiv260816590}. RACaP jointly evolves Policy APIs, the ReAct harness, and experience memory before freezing the resulting system for deployment~\\citep{li2026racap}. This separates two timescales: external-artifact revision improves the available interface, whereas runtime context selects how the current task uses it."
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 31,
        "context": "\\rowcolor{black!3}RACaP~\\citep{li2026racap} & H,I,F & L & Retrieve / Parse & Calls & Invoke\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ]
  },
  {
    "key": "pala2026membodied",
    "title": "MemBodied: Recurrent Associative Memory for Vision-Language-Action Models",
    "first_public_date": "2026-09-23",
    "year": 2026,
    "bibliography_year": 2026,
    "source_url": "https://arxiv.org/abs/2609.28256",
    "review_role": "policy",
    "method_family": "policy",
    "coding_basis": "A learned action policy reads a fixed-size recurrent associative state and an initial-scene anchor; execution updates memory state rather than neural parameters.",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history verified 2026-09-25",
    "date_source_url": "https://arxiv.org/abs/2609.28256",
    "publication_type": "scholarly_work",
    "review_role_label": "Context-conditioned policies",
    "scope_note": "A learned action policy reads a fixed-size recurrent associative state and an initial-scene anchor; execution updates memory state rather than neural parameters.",
    "secondary_components": [],
    "number": 381,
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 393,
        "context": "Event memory addresses a different representation need: an earlier observation may establish that a button was pressed, even when the current scene no longer reveals that event. Perceptual retrieval and semantic event records preserve such evidence with different detail and processing costs~\\citep{shi2025memoryvla,sridhar2025memer,torne2026mem}. Recurrent designs compress visual history at frame or action-chunk timescales~\\citep{li2026rememvla,cherepanov2026muvla}; event-triggered storage retains selected raw keyframes~\\citep{yang2026eventvla}. MemBodied combines a fixed-size associative interaction state with an initial-scene anchor, preserving early evidence alongside later updates~\\citep{pala2026membodied}. ARMS addresses concurrent execution by asynchronously supplying perception, embodied state, and records of which arm acted and when~\\citep{yi2026arms}. These designs retain different temporal structure: a stable reference, accumulated events, or actor-specific action history. Their deployed memory updates change the evidence read by a trained policy. HIRE retains ordered wrench traces to distinguish visually aliased interaction states, coupling this history-conditioned action inference to a faster contact executor~\\citep{arxiv260930828}. Its shuffled-history comparison tests whether temporal order, rather than force availability alone, supplies the missing state evidence."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 58,
        "context": " &  &  & \\citep{li2026rememvla,cherepanov2026muvla,yang2026eventvla,shah2026halo,arxiv260826821,arxiv260821204,yu2026walloss05,xu2026bimanualscaling,xiaomi2026robotics1,arxiv260313528,arxiv260415483,fateh2026histat,mai2026crvlaforce,arxiv260825798,sato2026sail,huang2026fastthinkact,arxiv260212063,arxiv260206508,arxiv260919796,arxiv260920648,arxiv260920659,arxiv260924411,arxiv260923432,pala2026membodied} \\\\"
      }
    ]
  },
  {
    "key": "you2026embodiedswe",
    "title": "EmbodiedSWE: Coding Agents for Long Horizon Dexterous Robotics",
    "first_public_date": "2026-09-23",
    "year": 2026,
    "bibliography_year": 2026,
    "source_url": "https://arxiv.org/abs/2609.27308",
    "review_role": "agent",
    "method_family": "agent",
    "coding_basis": "Coding agents synthesize and refine executable solutions using physical feedback. Diversifying verified solutions into VLA supervision is a separate consolidation contribution.",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history verified 2026-09-25",
    "date_source_url": "https://arxiv.org/abs/2609.27308",
    "publication_type": "scholarly_work",
    "review_role_label": "Skill- and agent-based execution",
    "scope_note": "Coding agents synthesize and refine executable solutions using physical feedback. Diversifying verified solutions into VLA supervision is a separate consolidation contribution.",
    "secondary_components": [],
    "number": 382,
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 516,
        "context": "Neural consolidation turns acquired experience into future model competence. Distilling harness interaction traces~\\citep{liu2026guava,zhang2026waa} or combining orchestration with autonomous data collection and policy refinement~\\citep{cui2026roboclaw} transfers work initially performed through inference into trained parameters. EmbodiedSWE diversifies verified agent solutions into demonstrations for VLA training~\\citep{you2026embodiedswe}, supplying variations beyond the solved task instances. The training target determines what is consolidated: successful trajectories teach execution, whereas successful teaching exchanges, as in LMPC, teach responsiveness to later feedback~\\citep{liang2024lmpc}. Section~\\ref{sec:icl-self-improvement} develops this distinction. The next chapter examines how training data connect task evidence to execution."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ]
  },
  {
    "key": "liu2026navprobe",
    "title": "NavProbe: Evidence-Grounded Reasoning with Active Memory Retrieval for Zero-Shot Navigation",
    "first_public_date": "2026-09-23",
    "year": 2026,
    "bibliography_year": 2026,
    "source_url": "https://arxiv.org/abs/2609.27526",
    "review_role": "agent",
    "method_family": "agent",
    "coding_basis": "A task executive actively retrieves visual and geometric records through a spatial index, revises subgoals, and invokes a navigation skill policy.",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history verified 2026-09-25",
    "date_source_url": "https://arxiv.org/abs/2609.27526",
    "publication_type": "scholarly_work",
    "review_role_label": "Skill- and agent-based execution",
    "scope_note": "A task executive actively retrieves visual and geometric records through a spatial index, revises subgoals, and invokes a navigation skill policy.",
    "secondary_components": [],
    "number": 383,
    "citation_locations": [
      {
        "file": "sections/05-applications.tex",
        "line": 66,
        "context": "A preview or earlier visit can reveal the building without prescribing the next route. SPTM~\\citep{savinov2018sptm} converts an exploration recording into a graph of visual locations, then selects reachable waypoints for different goals using fixed retrieval and control networks. NOLO~\\citep{zhou2024nolo} conditions navigation actions on a scene video, while ReLIC~\\citep{elawady2024relic} accumulates experience across episodes with changing starts and goals in one home. NavProbe uses a spatial index to find visual and geometric evidence relevant to the current subgoal~\\citep{liu2026navprobe}. Its executive consults these records when the available evidence is insufficient, then revises the subgoal before invoking navigation skills. The distinction is how local knowledge becomes available: a graph, a supplied sequence, policy memory, or actively retrieved evidence. A new goal can reuse these facts; a new building requires acquiring them again. CLUE additionally lets exploration revise what the task requires: hypotheses about relevant objects and functions are tested against an online language-embedded map~\\citep{arxiv260930428}. Context acquisition then resolves an underspecified objective as well as an unknown route."
      },
      {
        "file": "tables/navigation-context.tex",
        "line": 11,
        "context": "\\textbf{Environment observations} & Scene previews or earlier visits. Locate objects and connecting passages for new goals. & SPTM~\\citep{savinov2018sptm}; NOLO~\\citep{zhou2024nolo}; ReLIC~\\citep{elawady2024relic}; NavProbe~\\citep{liu2026navprobe}; SparseNav~\\citep{arxiv260926408}\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ]
  },
  {
    "key": "li2026talk2escape",
    "title": "Talk2Escape: Conversational Grounding for Vision-and-Language Navigation",
    "first_public_date": "2026-09-23",
    "year": 2026,
    "bibliography_year": 2026,
    "source_url": "https://arxiv.org/abs/2609.28296",
    "review_role": "agent",
    "method_family": "agent",
    "coding_basis": "Dialogue intervention supplies landmark-grounded corrective evidence to an existing navigator when looping or divergence is detected.",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history verified 2026-09-25",
    "date_source_url": "https://arxiv.org/abs/2609.28296",
    "publication_type": "scholarly_work",
    "review_role_label": "Skill- and agent-based execution",
    "scope_note": "Dialogue intervention supplies landmark-grounded corrective evidence to an existing navigator when looping or divergence is detected.",
    "secondary_components": [],
    "number": 384,
    "citation_locations": [
      {
        "file": "sections/05-applications.tex",
        "line": 74,
        "context": "Execution adds evidence that a successful demonstration may omit: a branch was unhelpful, a stopping decision was premature, or a visually open surface caused slip. CMMR-VLN~\\citep{li2026cmmrvln} stores successful routes and notes about the first incorrect decision for retrieval in later navigation. HAM-VLN~\\citep{liu2026hamvln} attaches failure notes to visited places during an episode, making them available when those regions become relevant again. VLM-GroNav~\\citep{elnoor2024vlmgronav} grounds terrain judgments in physical interaction and updates waypoint selection and local traversal costs. Talk2Escape acquires additional guidance when retained evidence cannot resolve a failure: detected looping or trajectory divergence triggers a landmark-grounded question to a human or oracle~\\citep{li2026talk2escape}. The reply corrects navigation context. Feedback thus revises a decision through remembered outcomes, physical measurements, or newly requested clarification. These lessons remain useful while the associated instruction, place, and \\mbox{physical conditions still apply.}"
      },
      {
        "file": "tables/navigation-context.tex",
        "line": 15,
        "context": "\\textbf{Outcome feedback} & Outcomes, failure notes, terrain response, or corrective dialogue. Revise guidance or traversal costs. & VLM-GroNav~\\citep{elnoor2024vlmgronav}; CMMR-VLN~\\citep{li2026cmmrvln}; HAM-VLN~\\citep{liu2026hamvln}; Talk2Escape~\\citep{li2026talk2escape}\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ]
  },
  {
    "key": "wang2026tpflow",
    "title": "Task-Prototype Guided Flow Matching for Few-Shot Generalization in Vision-Language Robot Manipulation",
    "first_public_date": "2026-08-18",
    "year": 2026,
    "bibliography_year": 2026,
    "source_url": "https://arxiv.org/abs/2609.27780",
    "review_role": "policy",
    "method_family": "policy",
    "coding_basis": "Support demonstrations form phase-level task prototypes that condition the initial flow prior and velocity field of a learned action generator; deployment recomputes prototypes without weight updates.",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history verified 2026-09-25",
    "date_source_url": "https://arxiv.org/abs/2609.27780",
    "publication_type": "scholarly_work",
    "review_role_label": "Context-conditioned policies",
    "scope_note": "Support demonstrations form phase-level task prototypes that condition the initial flow prior and velocity field of a learned action generator; deployment recomputes prototypes without weight updates.",
    "secondary_components": [],
    "number": 386,
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 84,
        "context": "The context representation determines which distinctions action generation can recover. RGB retains appearance and temporal evidence but leaves motion implicit; compatible sensorimotor records expose the action itself. Keypoints and spatial graphs supply correspondence before generation~\\citep{dipalo2024keypoint,vosylius2024instantpolicy}, reducing the need to infer task geometry from appearance. Motion latents pursue a different compression: cross-domain decoding ties human and robot movement together~\\citep{chen2025vivla}, while hierarchical tokens separate persistent demonstration structure from finer execution decisions~\\citep{huang2026mint}. Continuous flow matching generates actions from encoded images, proprioception, and commands~\\citep{ding2026contextflow}. TP-Flow additionally extracts phase-level prototypes from support demonstrations and conditions both the initial flow prior and velocity field on them~\\citep{wang2026tpflow}. Episodic training teaches this dependence; deployment recomputes prototypes with fixed weights. Representation and generator are therefore coupled choices: richer action generation depends on preserving the taught distinction during context encoding."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 59,
        "context": " &  &  & \\citep{wang2026tpflow,yi2026arms,knowin2026glow,arxiv260930134,arxiv260920646,arxiv260930092,arxiv260920820,arxiv260930828} \\\\"
      }
    ]
  },
  {
    "key": "yi2026arms",
    "title": "Watch, Recall, Act: Always-On Robots in Concurrent Embodied Streams",
    "first_public_date": "2026-09-23",
    "year": 2026,
    "bibliography_year": 2026,
    "source_url": "https://arxiv.org/abs/2609.28429",
    "review_role": "policy",
    "method_family": "policy",
    "coding_basis": "A streaming action policy conditions on asynchronously updated perceptual, embodied-state, and arm-specific action-history context. Learned providers are trained before deployment.",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history verified 2026-09-25",
    "date_source_url": "https://arxiv.org/abs/2609.28429",
    "publication_type": "scholarly_work",
    "review_role_label": "Context-conditioned policies",
    "scope_note": "A streaming action policy conditions on asynchronously updated perceptual, embodied-state, and arm-specific action-history context. Learned providers are trained before deployment.",
    "secondary_components": [],
    "number": 387,
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 393,
        "context": "Event memory addresses a different representation need: an earlier observation may establish that a button was pressed, even when the current scene no longer reveals that event. Perceptual retrieval and semantic event records preserve such evidence with different detail and processing costs~\\citep{shi2025memoryvla,sridhar2025memer,torne2026mem}. Recurrent designs compress visual history at frame or action-chunk timescales~\\citep{li2026rememvla,cherepanov2026muvla}; event-triggered storage retains selected raw keyframes~\\citep{yang2026eventvla}. MemBodied combines a fixed-size associative interaction state with an initial-scene anchor, preserving early evidence alongside later updates~\\citep{pala2026membodied}. ARMS addresses concurrent execution by asynchronously supplying perception, embodied state, and records of which arm acted and when~\\citep{yi2026arms}. These designs retain different temporal structure: a stable reference, accumulated events, or actor-specific action history. Their deployed memory updates change the evidence read by a trained policy. HIRE retains ordered wrench traces to distinguish visually aliased interaction states, coupling this history-conditioned action inference to a faster contact executor~\\citep{arxiv260930828}. Its shuffled-history comparison tests whether temporal order, rather than force availability alone, supplies the missing state evidence."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 59,
        "context": " &  &  & \\citep{wang2026tpflow,yi2026arms,knowin2026glow,arxiv260930134,arxiv260920646,arxiv260930092,arxiv260920820,arxiv260930828} \\\\"
      }
    ]
  },
  {
    "number": 388,
    "key": "zhang2026waa",
    "title": "World Action Agent: Harnessing VLMs for Robot Manipulation via World Action Rehearsal",
    "year": 2026,
    "first_public_date": "2026-09-24",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history",
    "date_source_url": "https://arxiv.org/abs/2609.29964",
    "source_url": "https://arxiv.org/abs/2609.29964",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Frozen VLM agents generate robot-tool requests using calibrated views, editable action proposals, planning feedback, and retrieved multimodal skill guidance. Numerical planners execute the requested motions. Geometric rehearsal is not a learned future-dynamics model.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 304,
        "context": "Previewable actions add a further use of context: a candidate can be revised before it changes the scene. World Action Agent (WAA) selects interaction-centered views, renders proposed poses with kinematic planning feedback, and converts in-view corrections into robot motion~\\citep{zhang2026waa}. Its main agent consults a separate Skill Agent for demonstration-derived procedures and visual checks. Tool requests form the execution specification, while geometric planning checks their feasibility before control."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 359,
        "context": "Relational skill guidance provides an agent-based route to transfer. WAA's frozen LIBERO-derived skills transfer to robosuite lifting, stacking, and restacking, where objects, scenes, and viewpoints change; grounding resolves poses from the current scene~\\citep{zhang2026waa}."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 496,
        "context": "Visual evidence makes retained guidance more explicit. WAA turns expert demonstrations and human corrections into procedures with applicability conditions, reference images, and outcome checks~\\citep{zhang2026waa}. In its one-demonstration stove study, review replaces knob motion as the success criterion with an observed activation signal. Fixed agents then interpret the acquired guidance."
      },
      {
        "file": "sections/03-methods.tex",
        "line": 516,
        "context": "Neural consolidation turns acquired experience into future model competence. Distilling harness interaction traces~\\citep{liu2026guava,zhang2026waa} or combining orchestration with autonomous data collection and policy refinement~\\citep{cui2026roboclaw} transfers work initially performed through inference into trained parameters. EmbodiedSWE diversifies verified agent solutions into demonstrations for VLA training~\\citep{you2026embodiedswe}, supplying variations beyond the solved task instances. The training target determines what is consolidated: successful trajectories teach execution, whereas successful teaching exchanges, as in LMPC, teach responsiveness to later feedback~\\citep{liang2024lmpc}. Section~\\ref{sec:icl-self-improvement} develops this distinction. The next chapter examines how training data connect task evidence to execution."
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 28,
        "context": "WAA~\\citep{zhang2026waa} & D & V,G & Parse / Verify & Calls & Invoke\\\\"
      },
      {
        "file": "tables/external-knowledge-summary.tex",
        "line": 12,
        "context": "Reusable guidance & Corrections; constraints; patterns & DROC~\\citep{zha2023droc}; ASPIRE~\\citep{lu2026aspire}; ARCHITECT~\\citep{chen2026architect}; WAA~\\citep{zhang2026waa} \\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 63,
        "context": " &  &  & \\citep{arxiv260601247,arxiv260817129,arxiv260511951,chen2026volo,arxiv260514504,arxiv260920791,arxiv260920388,arxiv260919906,arxiv260919512,arxiv260919554,arxiv260914633,noematrix2026roborsi,chen2026eta,huang2026roboharness,li2026cmmrvln,liu2026hamvln,arxiv260922966,huang2026affordanceharness,li2026roboharnessk1,li2026racap,you2026embodiedswe,liu2026navprobe,li2026talk2escape,zhang2026waa} \\\\"
      }
    ],
    "scope_note": "Main fixed-parameter deployment with an externally learned, frozen skill library. Library evolution and main-agent fine-tuning are distinct adaptation stages; the latter is a parameter-learning comparison.",
    "secondary_components": [
      "geometric planning",
      "reusable multimodal guidance",
      "external skill revision",
      "main-agent neural consolidation"
    ]
  },
  {
    "number": 389,
    "key": "knowin2026glow",
    "title": "GLOW: A Generative Learning Framework for General-Purpose Embodied Intelligence",
    "year": 2026,
    "first_public_date": "2026-09",
    "date_precision": "month",
    "date_basis": "September 2026 date displayed on official web report; earliest public day not verified",
    "date_source_url": "https://knowinai.com/tech.html",
    "source_url": "https://knowinai.com/tech.html",
    "bibliography_year": 2026,
    "publication_type": "technical_report",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "The One-Shot Teaching section encodes one human video into reusable skill context, which conditions fixed-weight autoregressive end-effector action generation. Harness execution management and KnowinWorld rollouts are supporting components; no separate skill-program interface is required for this reported teaching pathway.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 107,
        "context": "Generalist systems expose different teaching representations. BPP and GEN-1.5 accept sensorimotor prompts~\\citep{patel2026bpp,generalist2026gen15}; S1 accepts video prompts~\\citep{skild2026s1}. The GLOW technical report~\\citep{knowin2026glow} describes a Skill Demo Encoder that converts one human video into reusable skill context. A fixed-weight autoregressive model combines it with current observations, language, robot state, and history to generate end-effector actions. Its teaching pathway belongs to context-conditioned policies (Figures~\\ref{fig:complete-chain} and~\\ref{fig:design-dimensions}); Harness manages tools and feedback, while KnowinWorld supplies candidate rollouts. The primary family follows the teaching-to-action pathway, with prediction and tool management providing complementary support."
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 34,
        "context": "\\rowcolor{black!3}GLOW$^{\\dagger}$~\\citep{knowin2026glow} & D & V & Encode & Actions & Decode\\\\"
      },
      {
        "file": "sections/05-applications.tex",
        "line": 133,
        "context": "Sensorimotor and video prompts specify tasks without retraining~\\citep{generalist2026gen15,skild2026s1}; HOST instead predicts task evolution before decoding actions~\\citep{chen2026host}. GLOW reports watering and box-storage examples that reuse encoded skill context across changed objects or positions~\\citep{knowin2026glow}. The qualitative cases illustrate reuse of supplied teaching, while aggregate benchmark scores summarize broader capability. Context interventions isolate the demonstration's contribution (Section~\\ref{sec:context-transfer-evaluation})."
      },
      {
        "file": "tables/industrial-teaching.tex",
        "line": 14,
        "context": "GLOW~\\citep{knowin2026glow} & Single human video & Contextual action generation & Encoded skill context\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 59,
        "context": " &  &  & \\citep{wang2026tpflow,yi2026arms,knowin2026glow,arxiv260930134,arxiv260920646,arxiv260930092,arxiv260920820,arxiv260930828} \\\\"
      }
    ]
  },
  {
    "number": 390,
    "key": "arxiv260930249",
    "title": "RAPID: Robot Agentic Programming from Demonstrations",
    "year": 2026,
    "first_public_date": "2026-09-24",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history",
    "date_source_url": "https://arxiv.org/abs/2609.30249",
    "source_url": "https://arxiv.org/abs/2609.30249",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "A demonstration supplies relational primitives, composition constraints, and a reconstructed verification environment; programs freeze before scene transfer.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 296,
        "context": "Preserving contact structure requires a richer executable abstraction. RAPID derives local trajectory-optimization primitives, relational composition constraints, and a reconstructed verification environment from a human demonstration~\\citep{arxiv260930249}. The inferred predicates and simulated scene variants support iterative program revision before the resulting primitives and strategy are frozen for transfer. Compared with an outline over supplied skills, teaching here helps construct both the available operations and their checks. Transfer depends on whether the inferred relations preserve the demonstrated interaction and whether reconstruction makes verification physically informative. Its nonprehensile experiments support this demonstration-conditioned pathway; the separate LIBERO-Pro experiment instead constructs programs without demonstrations. Reconstruction and program search contribute to the time and interaction needed to acquire the new task."
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 29,
        "context": "\\rowcolor{black!3}RAPID~\\citep{arxiv260930249} & D & V,G & Parse / Verify & Program & Invoke\\\\"
      },
      {
        "file": "tables/context-memory-summary.tex",
        "line": 10,
        "context": "Task specification & Plate-first order; corrections and relational programs~\\citep{zha2023droc,arxiv260930249} & A new task or correction \\\\"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 76,
        "context": "The second group connects transfer to the execution interface. MT3's low-demonstration advantage relies on alignment followed by interaction replay~\\citep{dreczkowski2025mt3}; part-wise warping improves the tested transfers with supplied part correspondence~\\citep{thompson2026parttransfer}. Demo-JEPA's comparison with an action head shows that the preferred realization can change with task familiarity~\\citep{he2026demojepa}. RAPID's scene-variant ablation adds a complementary question: whether the acquired program is verified beyond the demonstrated configuration~\\citep{arxiv260930249}. Transfer therefore depends jointly on the represented relation, correspondence assistance, motor competence, and conditions used to validate the result."
      },
      {
        "file": "tables/reported-evidence.tex",
        "line": 27,
        "context": "RAPID~\\citep{arxiv260930249} & Verification & Scene variants: off $\\to$ on & SR: $53.2\\to75.9$ & 8 tasks; 50 scenes/task; 3 runs\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 64,
        "context": " &  &  & \\citep{arxiv260930249,arxiv260804933,arxiv260928798,arxiv260926408,arxiv260929166,arxiv260911308,arxiv260930428,arxiv260930233,arxiv260931337,arxiv260930594,arxiv260931112} \\\\"
      }
    ],
    "short_name": "RAPID",
    "evidence_anchor": "pp. 3–7, Algorithm 1, Table II",
    "evidence_limit": "The LIBERO-Pro branch uses no demonstration; do not conflate it with visual one-shot teaching. Construction takes tens of minutes per task.",
    "bibtex_source": "https://arxiv.org/bibtex/2609.30249",
    "pdf_sha256": "92295be94ca059a4cde83f047f6a9f4ca7e64c3f9506038c4b22300dcefa8dd5"
  },
  {
    "number": 391,
    "key": "arxiv260930134",
    "title": "Training-free Behavior Cloning",
    "year": 2026,
    "first_public_date": "2026-09-24",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history",
    "date_source_url": "https://arxiv.org/abs/2609.30134",
    "source_url": "https://arxiv.org/abs/2609.30134",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Retrieved histories determine regularized signed continuation coefficients; a fitted residual corrects the next action.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 50,
        "context": "Local continuation bridges replay and learned generation. Behavior Predictive Control (BPC) reconstructs the live observation--action history from retrieved trajectory windows, then applies the same coefficients to their action continuations~\\citep{arxiv260930134}. Unlike the nonnegative mixture in Equation~\\eqref{eq:action-reuse}, its regularized coefficients may be signed, permitting local extrapolation. The retrieval metric and residual correction are fitted offline; deployment solves the continuation coefficients from the current history while keeping those fitted components fixed. Reliable continuation depends on whether nearby records jointly explain the query with stable coefficients, connecting retrieval quality to local control compatibility."
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 12,
        "context": "BPC~\\citep{arxiv260930134} & D & V,S & Retrieve / Fit & Actions & Combine\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 59,
        "context": " &  &  & \\citep{wang2026tpflow,yi2026arms,knowin2026glow,arxiv260930134,arxiv260920646,arxiv260930092,arxiv260920820,arxiv260930828} \\\\"
      }
    ],
    "short_name": "BPC",
    "evidence_anchor": "pp. 2–5, Algorithm 1",
    "evidence_limit": "No end-to-end neural policy training is not no fitting: retrieval metric and residual weights are fitted offline. Local continuation has coverage and approximation assumptions.",
    "bibtex_source": "https://arxiv.org/bibtex/2609.30134",
    "pdf_sha256": "4bd8943c340e2f4b14cab628dddd2478ca34bbeb283d3c116b5a7fc0ec7bf018"
  },
  {
    "number": 392,
    "key": "arxiv260920646",
    "title": "TraceFlow: Guiding Frozen Flow-Matching Robot Policies with Success and Failure Traces",
    "year": 2026,
    "first_public_date": "2026-09-17",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history",
    "date_source_url": "https://arxiv.org/abs/2609.20646",
    "source_url": "https://arxiv.org/abs/2609.20646",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Progress-aligned positive/negative trace densities steer a frozen flow action expert through bounded guidance.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 426,
        "context": "Failure traces add evidence about continuations to avoid. TraceFlow builds a bounded guidance field from progress-aligned successful and failed action traces, steering a frozen flow-matching expert without changing its weights~\\citep{arxiv260920646}. This extends the role of retrieval from selecting an example to shaping action generation through outcome contrast. Reported ordering gains coexist with unresolved counting and occlusion deficits. These results expose two linked requirements: retained event evidence identifies the relevant stage, and action-space guidance favors a better continuation within it."
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 14,
        "context": "TraceFlow~\\citep{arxiv260920646} & H,F & V,S & Retrieve / Align & Actions & Decode\\\\"
      },
      {
        "file": "tables/context-memory-summary.tex",
        "line": 12,
        "context": "Correspondence & Matched target or phase; object tracks and trace retrieval~\\citep{arxiv260928798,arxiv260920646} & Object or execution-phase changes \\\\"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 78,
        "context": "The third group distinguishes using retained experience from acquiring a better learner. Zeva tests access to earlier interaction; RTCF and TraceFlow test action correction from successful or failed traces; FARE tests selective revision of the history conditioning prediction~\\citep{chen2026zeva,fan2026rtcf,arxiv260920646,arxiv260918016}. Their scope differs: TraceFlow's ordering gains coexist with unresolved simulation deficits, while FARE's always-search variant underperforms its base policy. LMPC instead trains a successor between sessions and measures its response to new teaching~\\citep{liang2024lmpc}. Cumulative success over retries measures yet another quantity, as in Zeva's evolution milestones. These comparisons locate gains in a specific use of experience; the interventions below test whether that use explains the outcome."
      },
      {
        "file": "tables/reported-evidence.tex",
        "line": 33,
        "context": "TraceFlow~\\citep{arxiv260920646} & Trace guidance & Base $\\to$ guided & Ordered: $21/50\\to39/50$;"
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 104,
        "context": "Program improvement can supply data for subsequent model improvement. HarnessPAI uses validated program rollouts to fine-tune the action model; its published sequence ends at policy refinement, before a further round of harness evolution around the improved checkpoint~\\citep{arxiv260929166}. TraceFlow instead grows an external trace bank with weights fixed, and its reported stacking gains peak before the final round~\\citep{arxiv260920646}. These examples motivate measuring the successor's acquisition rate on new tasks and the persistence of gains across rounds, beyond demonstrating a stronger current solver."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 59,
        "context": " &  &  & \\citep{wang2026tpflow,yi2026arms,knowin2026glow,arxiv260930134,arxiv260920646,arxiv260930092,arxiv260920820,arxiv260930828} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 26,
        "context": "TraceFlow~\\citep{arxiv260920646} & Success and failure traces & Progress-aligned guidance; rollout admission \\\\"
      }
    ],
    "short_name": "TraceFlow",
    "evidence_anchor": "pp. 3–7, Tables II–IV, Figure 3",
    "evidence_limit": "21/50 to 39/50 to 47/50 concerns one ordered-packing task; shared 26-task simulation aggregate unchanged; counting/occlusion deficits persist; stacking curves are single histories with finite peaks.",
    "bibtex_source": "https://arxiv.org/bibtex/2609.20646",
    "pdf_sha256": "2b40e57dc391461c8db7160667a1b48adcc7a7970bbe4c5bbcd83db21cff975a"
  },
  {
    "number": 393,
    "key": "arxiv260930092",
    "title": "Self-Adaptive VLA for Robust Robot Deployment",
    "year": 2026,
    "first_public_date": "2026-09-24",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history",
    "date_source_url": "https://arxiv.org/abs/2609.30092",
    "source_url": "https://arxiv.org/abs/2609.30092",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Post-training pairs injected-shift rollout context with compensated expert targets; deployment aggregates context tokens through AdaLN.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 96,
        "context": "The observation channels determine whether such a response is identifiable. Self-Adaptive VLA pairs rollouts under injected hardware shifts with compensated expert targets during post-training, then aggregates rollout-derived context tokens to modulate a fixed deployed policy~\\citep{arxiv260930092}. Under its actuation-bias model, proprioception exposes a mismatch between commands and realized joints; under joint-encoder offsets, readings can remain consistent with commands while the physical pose is wrong, requiring visual evidence. Additional history helps only when it contains a measurement that distinguishes the possible causes. The inferred context calibrates physical response for the specified task."
      },
      {
        "file": "tables/demonstration-interfaces.tex",
        "line": 30,
        "context": "Self-Adaptive VLA~\\citep{arxiv260930092} & H & V,S & Estimate & Actions & Decode\\\\"
      },
      {
        "file": "tables/context-memory-summary.tex",
        "line": 14,
        "context": "Physical response & Action effects; trial context and hardware-shift tokens~\\citep{chen2026zeva,arxiv260930092} & Tool, material, or contact changes \\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 59,
        "context": " &  &  & \\citep{wang2026tpflow,yi2026arms,knowin2026glow,arxiv260930134,arxiv260920646,arxiv260930092,arxiv260920820,arxiv260930828} \\\\"
      }
    ],
    "short_name": "Self-Adaptive VLA",
    "evidence_anchor": "pp. 3–6, Sections III–V",
    "evidence_limit": "Fixed deployment weights; not learning a new task rule. Visual evidence is necessary for modeled joint-encoder offsets; sensor-state consistency alone is insufficient.",
    "bibtex_source": "https://arxiv.org/bibtex/2609.30092",
    "pdf_sha256": "18afb6eb08ef9baf73b87aeb3bfa956e3cc3fbea42eb4cd4e139acf0d08cef2b"
  },
  {
    "number": 394,
    "key": "arxiv260804933",
    "title": "Mimir: A Neuro-Symbolic Memory System with Dynamic Grounding for Embodied Agents in Interactive Environments",
    "year": 2026,
    "first_public_date": "2026-08-05",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history",
    "date_source_url": "https://arxiv.org/abs/2608.04933",
    "source_url": "https://arxiv.org/abs/2608.04933",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Separate task/world memories; active-goal recall, constrained binding, and feedback-supported postconditions determine abstract actions.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 395,
        "context": "Explicit memory can expose the binding that a compressed state leaves implicit. Mimir separates world facts from task progress, retrieving candidates for the active goal and marking completion only when feedback supports its postcondition~\\citep{arxiv260804933}. OCC4M makes a complementary distinction between persistent object identity and a remembered place~\\citep{arxiv260928798}. A selected object's target follows its updated track; a historical-location target remains fixed and is reprojected into the current view. Together, these designs show why memory must preserve the intended referent and its update rule. Object motion updates a tracked referent, while task progress advances after the required postcondition is observed. OCC4M evaluates moving views in simulation with calibrated support geometry and uses a fixed camera in its hardware study."
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 33,
        "context": "\\rowcolor{black!3}Mimir~\\citep{arxiv260804933} & H,I & L & Parse / Verify & Calls & Invoke\\\\"
      },
      {
        "file": "tables/context-memory-summary.tex",
        "line": 16,
        "context": "Execution state & Verified completion; task agendas and observed segment records~\\citep{arxiv260804933,arxiv260911561} & New action, observation, or scene reset \\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 64,
        "context": " &  &  & \\citep{arxiv260930249,arxiv260804933,arxiv260928798,arxiv260926408,arxiv260929166,arxiv260911308,arxiv260930428,arxiv260930233,arxiv260931337,arxiv260930594,arxiv260931112} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 46,
        "context": "Mimir; OCC4M~\\citep{arxiv260804933,arxiv260928798} & Task state; persistent entities & Goal binding; feedback-supported updates \\\\"
      }
    ],
    "short_name": "Mimir",
    "evidence_anchor": "pp. 3–6, Algorithm 1",
    "evidence_limit": "EmbodiedBench simulation; do not equate navigation-action success with manipulation-goal completion or claim hardware validation.",
    "bibtex_source": "https://arxiv.org/bibtex/2608.04933",
    "pdf_sha256": "065d529bad44f665a36cd3b8baaf80b2f4430ee109dc048e4a3e35534ed93097"
  },
  {
    "number": 395,
    "key": "arxiv260928798",
    "title": "OCC4M: Object-Centric 4D Memory for Spatiotemporal Reasoning in Long-Horizon Manipulation",
    "year": 2026,
    "first_public_date": "2026-09-23",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history",
    "date_source_url": "https://arxiv.org/abs/2609.28798",
    "source_url": "https://arxiv.org/abs/2609.28798",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Persistent identities and world-frame coordinates are converted to current-view target cues for frozen skills; historical places and live object tracks have different update rules.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 395,
        "context": "Explicit memory can expose the binding that a compressed state leaves implicit. Mimir separates world facts from task progress, retrieving candidates for the active goal and marking completion only when feedback supports its postcondition~\\citep{arxiv260804933}. OCC4M makes a complementary distinction between persistent object identity and a remembered place~\\citep{arxiv260928798}. A selected object's target follows its updated track; a historical-location target remains fixed and is reprojected into the current view. Together, these designs show why memory must preserve the intended referent and its update rule. Object motion updates a tracked referent, while task progress advances after the required postcondition is observed. OCC4M evaluates moving views in simulation with calibrated support geometry and uses a fixed camera in its hardware study."
      },
      {
        "file": "tables/context-memory-summary.tex",
        "line": 12,
        "context": "Correspondence & Matched target or phase; object tracks and trace retrieval~\\citep{arxiv260928798,arxiv260920646} & Object or execution-phase changes \\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 64,
        "context": " &  &  & \\citep{arxiv260930249,arxiv260804933,arxiv260928798,arxiv260926408,arxiv260929166,arxiv260911308,arxiv260930428,arxiv260930233,arxiv260931337,arxiv260930594,arxiv260931112} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 46,
        "context": "Mimir; OCC4M~\\citep{arxiv260804933,arxiv260928798} & Task state; persistent entities & Goal binding; feedback-supported updates \\\\"
      }
    ],
    "short_name": "OCC4M",
    "evidence_anchor": "pp. 2–5, Sections 2–3",
    "evidence_limit": "Calibrated known support geometry; simulation VLM backbones differ across systems; hardware experiment uses fixed image-plane coordinates, not moving-camera 3D invariance.",
    "bibtex_source": "https://arxiv.org/bibtex/2609.28798",
    "pdf_sha256": "8790ff3d117fd4fcf53a297d353ed735f3f9a4955ef51ebe52163aaf68821a38"
  },
  {
    "number": 396,
    "key": "arxiv260926408",
    "title": "SparseNav: Instruction-conditioned Sparse Semantic Perception for Training-Free Vision-Language Navigation",
    "year": 2026,
    "first_public_date": "2026-09-22",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history",
    "date_source_url": "https://arxiv.org/abs/2609.26408",
    "source_url": "https://arxiv.org/abs/2609.26408",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Instruction progress selects semantic queries while a persistent geometric map supports traversability and candidate waypoints.",
    "citation_locations": [
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 34,
        "context": "SparseNav~\\citep{arxiv260926408} & I,E & G,L & Parse / Align & Motion & Track\\\\"
      },
      {
        "file": "sections/05-applications.tex",
        "line": 68,
        "context": "The current instruction can also decide which facts are worth acquiring. SparseNav retains traversability geometry but grounds semantic landmarks only when the active sub-instruction makes their location useful~\\citep{arxiv260926408}. Its sparse landmark memory and instruction-progress record then guide waypoint selection. This separates maintaining a navigable map from repeatedly labeling every visible object. Together with NavProbe's targeted retrieval, it treats context construction as a decision about missing information. The resulting context is organized around the active instruction and the evidence needed for its next navigation decision."
      },
      {
        "file": "tables/navigation-context.tex",
        "line": 11,
        "context": "\\textbf{Environment observations} & Scene previews or earlier visits. Locate objects and connecting passages for new goals. & SPTM~\\citep{savinov2018sptm}; NOLO~\\citep{zhou2024nolo}; ReLIC~\\citep{elawady2024relic}; NavProbe~\\citep{liu2026navprobe}; SparseNav~\\citep{arxiv260926408}\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 64,
        "context": " &  &  & \\citep{arxiv260930249,arxiv260804933,arxiv260928798,arxiv260926408,arxiv260929166,arxiv260911308,arxiv260930428,arxiv260930233,arxiv260931337,arxiv260930594,arxiv260931112} \\\\"
      }
    ],
    "short_name": "SparseNav",
    "evidence_anchor": "pp. 3–6, Figure 2, Tables I–III",
    "evidence_limit": "Training-free navigation and memory acquisition support instruction grounding; do not label them demonstration-based acquisition of an unfamiliar rule.",
    "bibtex_source": "https://arxiv.org/bibtex/2609.26408",
    "pdf_sha256": "fbcde7b2a39fd7cc4f910ded8e8d7d4c5b5e533d177efb522f8373cf98b1772a"
  },
  {
    "number": 397,
    "key": "arxiv260920820",
    "title": "Workspace Models: Lightweight Robotic Memory via Saliency-Driven Supervision",
    "year": 2026,
    "first_public_date": "2026-09-17",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history",
    "date_source_url": "https://arxiv.org/abs/2609.20820",
    "source_url": "https://arxiv.org/abs/2609.20820",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "VLM-curated salient visual patches supervise set reconstruction into latent workspace tokens before downstream policy training.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 399,
        "context": "Where selection is performed changes both cost and flexibility. Workspace Models move VLM-based saliency selection into training: an encoder learns latent workspace tokens by reconstructing selected historical image patches, and a downstream policy learns to act from those tokens~\\citep{arxiv260920820}. This amortizes online reasoning but also inherits the saliency supervision's information choices. A comparison with runtime retrieval can vary decision latency and memory demand together, testing both familiar event recall and \\mbox{the retention of new teaching.}"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 59,
        "context": " &  &  & \\citep{wang2026tpflow,yi2026arms,knowin2026glow,arxiv260930134,arxiv260920646,arxiv260930092,arxiv260920820,arxiv260930828} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 45,
        "context": "Workspace Models~\\citep{arxiv260920820} & Latent history tokens & Saliency-supervised compression \\\\"
      }
    ],
    "short_name": "Workspace Models",
    "evidence_anchor": "pp. 4–7, Figure 3, Section 3",
    "evidence_limit": "Training determines the selection prior; no online VLM does not establish transfer to previously unseen memory requirements.",
    "bibtex_source": "https://arxiv.org/bibtex/2609.20820",
    "pdf_sha256": "8eae4be79bde495c3f5abe0d3eaeea29fc3f896ab71854fca71d6acb56650d6e"
  },
  {
    "number": 398,
    "key": "arxiv260929166",
    "title": "HarnessPAI: An Evolving Harness for Physical AI",
    "year": 2026,
    "first_public_date": "2026-09-24",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history",
    "date_source_url": "https://arxiv.org/abs/2609.29166",
    "source_url": "https://arxiv.org/abs/2609.29166",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Programs stay fixed within a rollout, with observation-conditioned checks; cross-rollout feedback revises code and stage-indexed repair memory.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 513,
        "context": "Compiling a repair also changes when reasoning is paid for. HarnessPAI retains a task program during each rollout, including observation-conditioned checks, and revises it between rollouts using stage-indexed failure-to-repair memory~\\citep{arxiv260929166}. Its program-level open loop therefore still permits sensor feedback during execution. This amortizes synthesis across repeated tasks, while a changed instruction or operating condition can require renewed validation. Its skill-library comparison shows faster program convergence on three representative development tasks. Held-out acquisition tests would measure how this benefit transfers to subsequent learning. In its LIBERO evaluations, the reported 50 seeds include 15 used for program evolution, a distinction relevant to interpreting transfer."
      },
      {
        "file": "sections/10-discussion.tex",
        "line": 104,
        "context": "Program improvement can supply data for subsequent model improvement. HarnessPAI uses validated program rollouts to fine-tune the action model; its published sequence ends at policy refinement, before a further round of harness evolution around the improved checkpoint~\\citep{arxiv260929166}. TraceFlow instead grows an external trace bank with weights fixed, and its reported stacking gains peak before the final round~\\citep{arxiv260920646}. These examples motivate measuring the successor's acquisition rate on new tasks and the persistence of gains across rounds, beyond demonstrating a stronger current solver."
      },
      {
        "file": "tables/physical-self-improvement.tex",
        "line": 11,
        "context": "Executable artifacts & Revise & Skills; programs & RoboRSI~\\citep{noematrix2026roborsi}; ENPIRE~\\citep{xiao2026enpire}; HarnessPAI~\\citep{arxiv260929166}\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 64,
        "context": " &  &  & \\citep{arxiv260930249,arxiv260804933,arxiv260928798,arxiv260926408,arxiv260929166,arxiv260911308,arxiv260930428,arxiv260930233,arxiv260931337,arxiv260930594,arxiv260931112} \\\\"
      }
    ],
    "short_name": "HarnessPAI",
    "evidence_anchor": "pp. 11–18, Algorithm 1; pp. 25–26, Figure 19",
    "evidence_limit": "LIBERO/P evaluation includes 15 development seeds among 50; skill-library convergence comparison is three representative tasks on development seeds. Later action-model fine-tuning is one-way, not evaluated recursive co-evolution.",
    "bibtex_source": "https://arxiv.org/bibtex/2609.29166",
    "pdf_sha256": "fe9397a479d724ce987d7fb18303e970869404c61eac31693f9225292bf9b2c3"
  },
  {
    "number": 401,
    "key": "arxiv260911561",
    "title": "Memory as Plans: World-Action Modeling with Memory-Grounded Planning",
    "year": 2026,
    "first_public_date": "2026-09-10",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history",
    "date_source_url": "https://arxiv.org/abs/2609.11561",
    "source_url": "https://arxiv.org/abs/2609.11561",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "Sparse observed segment history generates language/visual plans; progress-gated execution uses cached plan prefixes.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 218,
        "context": "The planning and control clocks can be separated explicitly. MaP-WAM uses sparse observed segment histories to generate a language subgoal and visual plan; its executor reuses the cached plan until progress estimates trigger another planning step~\\citep{arxiv260911561}. Matching the current observation to nearby plan frames calibrates that progress. At transition, actual execution frames replace the imagined plan in episodic memory. This separation matters: a forecast can guide action, but recording it as an achieved event would let prediction errors become historical evidence. The executor's auxiliary future-video head can be omitted at inference, while the upstream visual plan remains part of deployed control."
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 17,
        "context": "\\rowcolor{black!3}MaP-WAM~\\citep{arxiv260911561} & H & V & Align / Encode & Future & Decode\\\\"
      },
      {
        "file": "tables/context-memory-summary.tex",
        "line": 16,
        "context": "Execution state & Verified completion; task agendas and observed segment records~\\citep{arxiv260804933,arxiv260911561} & New action, observation, or scene reset \\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 61,
        "context": " & W & 16 & \\citep{arxiv260706988,he2026demojepa,chen2026host,zhou2026zerowam,arxiv260718840,park2026recap,shi2026memoryvlapp,core2026realignment,arxiv260816885,bi2026motus2,arxiv260919824,arxiv260919315,arxiv260921740,arxiv260921122,arxiv260911561,arxiv260918016} \\\\"
      }
    ],
    "short_name": "MaP-WAM",
    "evidence_anchor": "pp. 3–6, Figure 2, Sections 3.2–3.4",
    "evidence_limit": "Executor future-video head can be omitted at inference; visual plan generation remains. Appended memory replaces imagined plan frames with actual observed execution.",
    "bibtex_source": "https://arxiv.org/bibtex/2609.11561",
    "pdf_sha256": "a167303bab3a0b4255a43cea78358bb2b759d2e6e4a57693509a2a6f32ed67c8"
  },
  {
    "number": 402,
    "key": "arxiv260918016",
    "title": "Causal-History Test-Time Scaling for Failure Recovery in Autoregressive World-Action Models",
    "year": 2026,
    "first_public_date": "2026-09-16",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history",
    "date_source_url": "https://arxiv.org/abs/2609.18016",
    "source_url": "https://arxiv.org/abs/2609.18016",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "world",
    "review_role_label": "World-model-based control",
    "method_family": "world",
    "coding_basis": "A frozen WAM compares continuation, recovered-prefix, and reset caches under the same current observation using predicted outcomes.",
    "citation_locations": [
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 18,
        "context": "FARE~\\citep{arxiv260918016} & H & V,S & Verify & Future / Actions & Decode\\\\"
      },
      {
        "file": "sections/09-landscape.tex",
        "line": 65,
        "context": "Recovery can instead revise the history that conditions prediction. FARE compares a full causal cache, a recovered prefix, and a reset cache under the same latest observation, selecting their predicted continuations with a frozen world-action model~\\citep{arxiv260918016}. This changes the model's retained evidence rather than physically restoring the scene. A compatible historical prefix must therefore be re-grounded in the current state. Its ablations find that always invoking recovery search or committing an unverified prefix can underperform the base policy, supporting selective intervention with verification. A continuation must also preserve completed steps and restore failed prerequisites, as captured by task graphs and \\mbox{verified subgoal memory \\citep{arxiv260511951,arxiv260829537}.}"
      },
      {
        "file": "sections/07-evaluation.tex",
        "line": 78,
        "context": "The third group distinguishes using retained experience from acquiring a better learner. Zeva tests access to earlier interaction; RTCF and TraceFlow test action correction from successful or failed traces; FARE tests selective revision of the history conditioning prediction~\\citep{chen2026zeva,fan2026rtcf,arxiv260920646,arxiv260918016}. Their scope differs: TraceFlow's ordering gains coexist with unresolved simulation deficits, while FARE's always-search variant underperforms its base policy. LMPC instead trains a successor between sessions and measures its response to new teaching~\\citep{liang2024lmpc}. Cumulative success over retries measures yet another quantity, as in Zeva's evolution milestones. These comparisons locate gains in a specific use of experience; the interventions below test whether that use explains the outcome."
      },
      {
        "file": "tables/reported-evidence.tex",
        "line": 36,
        "context": "FARE~\\citep{arxiv260918016} & History revision & Base $\\to$ selective;"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 61,
        "context": " & W & 16 & \\citep{arxiv260706988,he2026demojepa,chen2026host,zhou2026zerowam,arxiv260718840,park2026recap,shi2026memoryvlapp,core2026realignment,arxiv260816885,bi2026motus2,arxiv260919824,arxiv260919315,arxiv260921740,arxiv260921122,arxiv260911561,arxiv260918016} \\\\"
      }
    ],
    "short_name": "FARE",
    "evidence_anchor": "pp. 3–6, Figures 2–3, Tables II–IV",
    "evidence_limit": "Cache rollback is not physical scene rollback; no-trigger ablation underperforms base. Hardware totals are 43/60 vs 50/60, without reported uncertainty or matched-compute causal isolation.",
    "bibtex_source": "https://arxiv.org/bibtex/2609.18016",
    "pdf_sha256": "606abd17e31915b5133762f1fcebc73aff40703d6c2352b3b8f2411409d634c8"
  },
  {
    "number": 403,
    "key": "arxiv260911308",
    "title": "2AM: Grounding Agent-Side Memory as Guidance for Steerable Action Models in Long-Horizon Manipulation",
    "year": 2026,
    "first_public_date": "2026-09-10",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission history",
    "date_source_url": "https://arxiv.org/abs/2609.11308",
    "source_url": "https://arxiv.org/abs/2609.11308",
    "bibliography_year": 2026,
    "publication_type": "preprint",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Agent-side memory is compiled into subtask language and 2D grasp/place/move hints for an episodically stateless learned action model.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 302,
        "context": "The memory--executor interface sets another limit. In 2AM, the agent retains task history but sends only subtask language and optional 2D grasp, place, and move hints to an episodically stateless action model~\\citep{arxiv260911308}. These cues bind remembered intent to current-image instances without asking the agent to produce robot trajectories. Their validity differs: a grasp cue expires after acquisition, whereas a destination can persist during transport. The action model is trained to interpret noisy or incomplete hints. External task memory works through a learned steering interface. Its expressiveness determines which temporal and contact-dependent requirements can reach the action model."
      },
      {
        "file": "tables/predictive-agent-comparison.tex",
        "line": 32,
        "context": "2AM~\\citep{arxiv260911308} & H,I & V,L & Parse & Calls & Decode\\\\"
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 64,
        "context": " &  &  & \\citep{arxiv260930249,arxiv260804933,arxiv260928798,arxiv260926408,arxiv260929166,arxiv260911308,arxiv260930428,arxiv260930233,arxiv260931337,arxiv260930594,arxiv260931112} \\\\"
      },
      {
        "file": "tables/context-memory.tex",
        "line": 47,
        "context": "2AM~\\citep{arxiv260911308} & Agent-side interaction history & Compile current intent into 2D cues \\\\"
      }
    ],
    "short_name": "2AM",
    "evidence_anchor": "pp. 3–5, Figure 1, Table 1",
    "evidence_limit": "Steerability is trained; no depth or alternate object-motion tools in task path. Does not establish that local timing/hidden-force control can discard history.",
    "bibtex_source": "https://arxiv.org/bibtex/2609.11308",
    "pdf_sha256": "cd6a6db859772e447ea52ba563469ec39dcabd719078acea4c68e25c165fe45a"
  },
  {
    "number": 404,
    "key": "arxiv260930828",
    "title": "{HIRE: History-Conditioned Interaction Reasoning and High-Rate Execution for Visually Aliased Precision Manipulation}",
    "year": 2026,
    "first_public_date": "2026-09-25",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai",
    "date_source_url": "https://arxiv.org/abs/2609.30828",
    "source_url": "https://arxiv.org/abs/2609.30828",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "policy",
    "review_role_label": "Context-conditioned policies",
    "method_family": "policy",
    "coding_basis": "Ordered wrench history conditions action generation; a high-rate manifold executor realizes contact motion.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 393,
        "context": "Event memory addresses a different representation need: an earlier observation may establish that a button was pressed, even when the current scene no longer reveals that event. Perceptual retrieval and semantic event records preserve such evidence with different detail and processing costs~\\citep{shi2025memoryvla,sridhar2025memer,torne2026mem}. Recurrent designs compress visual history at frame or action-chunk timescales~\\citep{li2026rememvla,cherepanov2026muvla}; event-triggered storage retains selected raw keyframes~\\citep{yang2026eventvla}. MemBodied combines a fixed-size associative interaction state with an initial-scene anchor, preserving early evidence alongside later updates~\\citep{pala2026membodied}. ARMS addresses concurrent execution by asynchronously supplying perception, embodied state, and records of which arm acted and when~\\citep{yi2026arms}. These designs retain different temporal structure: a stable reference, accumulated events, or actor-specific action history. Their deployed memory updates change the evidence read by a trained policy. HIRE retains ordered wrench traces to distinguish visually aliased interaction states, coupling this history-conditioned action inference to a faster contact executor~\\citep{arxiv260930828}. Its shuffled-history comparison tests whether temporal order, rather than force availability alone, supplies the missing state evidence."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 59,
        "context": " &  &  & \\citep{wang2026tpflow,yi2026arms,knowin2026glow,arxiv260930134,arxiv260920646,arxiv260930092,arxiv260920820,arxiv260930828} \\\\"
      }
    ],
    "scope_note": "Primary family follows the analyzed control path; training retrieval and offline evaluation are counted outside the method denominator.",
    "secondary_components": []
  },
  {
    "number": 405,
    "key": "arxiv260930404",
    "title": "{POIL: Point-based One-Shot Imitation Learning with Stable Dynamical Systems}",
    "year": 2026,
    "first_public_date": "2026-09-24",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai",
    "date_source_url": "https://arxiv.org/abs/2609.30404",
    "source_url": "https://arxiv.org/abs/2609.30404",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "geometry",
    "review_role_label": "Geometric demonstration transfer",
    "method_family": "geometry",
    "coding_basis": "Functional-part point correspondences transfer the demonstration trajectory; point-set feedback tracks the transferred reference.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 145,
        "context": "Geometric reuse begins with an applicability assumption: restoring the relevant relative configuration makes the demonstrated interaction useful again. Image-based approaches enforce this through visual feedback. FlowControl aligns live RGB-D observations to successive masked reference frames \\citep{argus2020flowcontrol}; DOME separates a learned visual servo to a bottleneck pose from subsequent velocity replay \\citep{valassakis2022dome}. The difference is where feedback acts: throughout reference following or primarily before the interaction segment. Tracking active points and gripper events allows RoboTAP to change the visual reference as a task advances \\citep{vecerik2023robotap}. POIL closes the loop on the transferred object points themselves: functional-part correspondences establish a reference, and point-set feedback converts tracking errors into a rigid-body twist~\\citep{arxiv260930404}. Using the same points for transfer and execution ties disturbance recovery to the demonstrated interaction."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 60,
        "context": " & G & 5 & \\citep{dong2026semancorr,gupta2026kinematic,zhu2026sparsedense,thompson2026parttransfer,arxiv260930404} \\\\"
      }
    ],
    "scope_note": "Primary family follows the analyzed control path; training retrieval and offline evaluation are counted outside the method denominator.",
    "secondary_components": []
  },
  {
    "number": 406,
    "key": "arxiv260930428",
    "title": "{Actively Resolving Contextual Uncertainty for Underspecified Tasks in Natural Language}",
    "year": 2026,
    "first_public_date": "2026-09-24",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai",
    "date_source_url": "https://arxiv.org/abs/2609.30428",
    "source_url": "https://arxiv.org/abs/2609.30428",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "An LLM-derived planner revises task hypotheses using an online language-embedded map and closed-loop exploration.",
    "citation_locations": [
      {
        "file": "sections/05-applications.tex",
        "line": 66,
        "context": "A preview or earlier visit can reveal the building without prescribing the next route. SPTM~\\citep{savinov2018sptm} converts an exploration recording into a graph of visual locations, then selects reachable waypoints for different goals using fixed retrieval and control networks. NOLO~\\citep{zhou2024nolo} conditions navigation actions on a scene video, while ReLIC~\\citep{elawady2024relic} accumulates experience across episodes with changing starts and goals in one home. NavProbe uses a spatial index to find visual and geometric evidence relevant to the current subgoal~\\citep{liu2026navprobe}. Its executive consults these records when the available evidence is insufficient, then revises the subgoal before invoking navigation skills. The distinction is how local knowledge becomes available: a graph, a supplied sequence, policy memory, or actively retrieved evidence. A new goal can reuse these facts; a new building requires acquiring them again. CLUE additionally lets exploration revise what the task requires: hypotheses about relevant objects and functions are tested against an online language-embedded map~\\citep{arxiv260930428}. Context acquisition then resolves an underspecified objective as well as an unknown route."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 64,
        "context": " &  &  & \\citep{arxiv260930249,arxiv260804933,arxiv260928798,arxiv260926408,arxiv260929166,arxiv260911308,arxiv260930428,arxiv260930233,arxiv260931337,arxiv260930594,arxiv260931112} \\\\"
      }
    ],
    "scope_note": "Primary family follows the analyzed control path; training retrieval and offline evaluation are counted outside the method denominator.",
    "secondary_components": []
  },
  {
    "number": 407,
    "key": "arxiv260930233",
    "title": "{Coding Agents for Generalized Task and Motion Planning Problems}",
    "year": 2026,
    "first_public_date": "2026-09-24",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai",
    "date_source_url": "https://arxiv.org/abs/2609.30233",
    "source_url": "https://arxiv.org/abs/2609.30233",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Coding agents use simulator interaction to synthesize programs; frozen programs are evaluated on held-out task instances.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 506,
        "context": "Reuse can encompass a complete closed-loop policy. Programs refined through demonstrations and simulation feedback become examples for new policy generation~\\citep{arxiv260919906}. Generalized TAMP experiments similarly separate simulator-assisted code synthesis from evaluation of frozen programs on unseen instances~\\citep{arxiv260930233}. RIVET makes the interface explicit: generated perception and planning programs share object poses and a relation graph, then operate without runtime VLM regeneration~\\citep{arxiv260931337}. HuGo instead refines high-level policy code from rollout trajectories and video while preserving a frozen whole-body controller~\\citep{arxiv260930594}. Together, these designs locate adaptation in program construction and revision; subsequent execution tests whether the acquired logic transfers beyond its synthesis trials."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 64,
        "context": " &  &  & \\citep{arxiv260930249,arxiv260804933,arxiv260928798,arxiv260926408,arxiv260929166,arxiv260911308,arxiv260930428,arxiv260930233,arxiv260931337,arxiv260930594,arxiv260931112} \\\\"
      }
    ],
    "scope_note": "Primary family follows the analyzed control path; training retrieval and offline evaluation are counted outside the method denominator.",
    "secondary_components": []
  },
  {
    "number": 408,
    "key": "arxiv260931337",
    "title": "{Representation-Guided Generation and Integration of Executable Programs for Robot Manipulation}",
    "year": 2026,
    "first_public_date": "2026-09-25",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai",
    "date_source_url": "https://arxiv.org/abs/2609.31337",
    "source_url": "https://arxiv.org/abs/2609.31337",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Offline VLM-generated perception and planning programs share object poses and a relation graph, then run without runtime VLM regeneration.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 506,
        "context": "Reuse can encompass a complete closed-loop policy. Programs refined through demonstrations and simulation feedback become examples for new policy generation~\\citep{arxiv260919906}. Generalized TAMP experiments similarly separate simulator-assisted code synthesis from evaluation of frozen programs on unseen instances~\\citep{arxiv260930233}. RIVET makes the interface explicit: generated perception and planning programs share object poses and a relation graph, then operate without runtime VLM regeneration~\\citep{arxiv260931337}. HuGo instead refines high-level policy code from rollout trajectories and video while preserving a frozen whole-body controller~\\citep{arxiv260930594}. Together, these designs locate adaptation in program construction and revision; subsequent execution tests whether the acquired logic transfers beyond its synthesis trials."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 64,
        "context": " &  &  & \\citep{arxiv260930249,arxiv260804933,arxiv260928798,arxiv260926408,arxiv260929166,arxiv260911308,arxiv260930428,arxiv260930233,arxiv260931337,arxiv260930594,arxiv260931112} \\\\"
      }
    ],
    "scope_note": "Primary family follows the analyzed control path; training retrieval and offline evaluation are counted outside the method denominator.",
    "secondary_components": []
  },
  {
    "number": 409,
    "key": "arxiv260930594",
    "title": "{HuGo: LLMs as Whole-Body Policy Code Designers for Humanoid Loco-Manipulation}",
    "year": 2026,
    "first_public_date": "2026-09-24",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai",
    "date_source_url": "https://arxiv.org/abs/2609.30594",
    "source_url": "https://arxiv.org/abs/2609.30594",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Rollout trajectories and selected video frames guide localized updates to high-level policy code above a frozen whole-body controller.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 506,
        "context": "Reuse can encompass a complete closed-loop policy. Programs refined through demonstrations and simulation feedback become examples for new policy generation~\\citep{arxiv260919906}. Generalized TAMP experiments similarly separate simulator-assisted code synthesis from evaluation of frozen programs on unseen instances~\\citep{arxiv260930233}. RIVET makes the interface explicit: generated perception and planning programs share object poses and a relation graph, then operate without runtime VLM regeneration~\\citep{arxiv260931337}. HuGo instead refines high-level policy code from rollout trajectories and video while preserving a frozen whole-body controller~\\citep{arxiv260930594}. Together, these designs locate adaptation in program construction and revision; subsequent execution tests whether the acquired logic transfers beyond its synthesis trials."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 64,
        "context": " &  &  & \\citep{arxiv260930249,arxiv260804933,arxiv260928798,arxiv260926408,arxiv260929166,arxiv260911308,arxiv260930428,arxiv260930233,arxiv260931337,arxiv260930594,arxiv260931112} \\\\"
      }
    ],
    "scope_note": "Primary family follows the analyzed control path; training retrieval and offline evaluation are counted outside the method denominator.",
    "secondary_components": []
  },
  {
    "number": 410,
    "key": "arxiv260931112",
    "title": "{DualManip: Agentic Dynamic Manipulation via Dual-Path Semantic Reasoning and Geometric Adaptation}",
    "year": 2026,
    "first_public_date": "2026-09-25",
    "date_precision": "day",
    "date_basis": "arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai",
    "date_source_url": "https://arxiv.org/abs/2609.31112",
    "source_url": "https://arxiv.org/abs/2609.31112",
    "bibliography_year": 2026,
    "publication_type": "scholarly_work",
    "review_role": "agent",
    "review_role_label": "Skill- and agent-based execution",
    "method_family": "agent",
    "coding_basis": "Semantic task planning invokes geometric grasp adaptation, with validation failures triggering replanning; geometric transfer is a secondary component.",
    "citation_locations": [
      {
        "file": "sections/03-methods.tex",
        "line": 322,
        "context": "Across these forms, explicit structure exposes task order, constraints, and intervention points. Its central trade-off is \\emph{portability versus physical detail}: a compact procedure can cross scenes and bodies while omitting a required grasp or compliance condition. The executor can recompute only details left open by the teaching. DualManip separates the corresponding update rates: live geometric correspondence revises grasp contacts while semantic reasoning is invoked when geometric validation fails~\\citep{arxiv260931112}. This hybrid preserves task intent across motion without requiring full replanning for every observation."
      },
      {
        "file": "tables/corpus-index.tex",
        "line": 64,
        "context": " &  &  & \\citep{arxiv260930249,arxiv260804933,arxiv260928798,arxiv260926408,arxiv260929166,arxiv260911308,arxiv260930428,arxiv260930233,arxiv260931337,arxiv260930594,arxiv260931112} \\\\"
      }
    ],
    "scope_note": "Primary family follows the analyzed control path; training retrieval and offline evaluation are counted outside the method denominator.",
    "secondary_components": [
      "geometry"
    ]
  }
]


==> anc/Supplement-S1/coverage-counts.csv <==
role,label,references
policy,Context-conditioned policies,123
geometry,Geometric demonstration transfer,24
world,World-model-based control,22
agent,Skill- and agent-based execution,91
data,Data resources,44
evaluation,Evaluation,39
foundations,Foundations and surveys,40
training,Training and representations,29


==> anc/Supplement-S1/family-counts.csv <==
family,label,works
policy,Context-conditioned policies,123
geometry,Geometric demonstration transfer,24
world,World-model-based control,22
agent,Skill- and agent-based execution,91


==> anc/Supplement-S1/references.csv <==
number,key,title,year,first_public_date,date_precision,review_role,review_role_label,coding_basis,source_url,date_source_url,date_basis
1,duan2017oneshot,{One-Shot Imitation Learning},2017,2017-03-21,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A demonstration and the current state condition a learned action policy.,https://arxiv.org/abs/1703.07326,https://arxiv.org/abs/1703.07326,existing primary-source date record
2,duan2016rl2,{RL$^2$: Fast Reinforcement Learning via Slow Reinforcement Learning},2016,2016-11-09,day,policy,Context-conditioned policies,A recurrent meta-RL policy uses prior actions and outcomes to infer task dynamics or reward; discussed in the historical development of contextual policies.,https://arxiv.org/abs/1611.02779,https://arxiv.org/abs/1611.02779,existing primary-source date record
3,mishra2017snail,{A Simple Neural Attentive Meta-Learner},2017,2017-07-11,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Temporal convolutions and causal attention infer actions from experience; continuous-control experiments satisfy the application boundary.,https://arxiv.org/abs/1707.03141,https://arxiv.org/abs/1707.03141,existing primary-source date record
4,rakelly2019pearl,{Efficient Off-Policy Meta-Reinforcement Learning via Probabilistic Context Variables},2019,2019-03-19,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Probabilistic task inference conditions a policy; meta-test adaptation uses context inference in continuous control.,https://arxiv.org/abs/1903.08254,https://arxiv.org/abs/1903.08254,existing primary-source date record
5,xu2022promptdt,{Prompting Decision Transformer for Few-Shot Policy Generalization},2022,2022-06-27,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A short trajectory prefix conditions action prediction on continuous-control tasks.,https://arxiv.org/abs/2206.13499,https://arxiv.org/abs/2206.13499,existing primary-source date record
6,laskin2022ad,{In-context Reinforcement Learning with Algorithm Distillation},2022,2022-10-25,day,policy,Context-conditioned policies,Algorithm Distillation predicts actions from learning histories with fixed transformer parameters at deployment; a foundational contextual policy.,https://arxiv.org/abs/2210.14215,https://arxiv.org/abs/2210.14215,existing primary-source date record
7,finn2017mil,{One-Shot Visual Imitation Learning via Meta-Learning},2017,2017-09-14,day,policy,Context-conditioned policies,A demonstration is absorbed through meta-learned policy adaptation; the action path is a learned policy. Parameter adaptation is recorded independently of the control family.,https://arxiv.org/abs/1709.04905,https://arxiv.org/abs/1709.04905,existing primary-source date record
8,yu2018domainadaptive,{One-Shot Imitation from Observing Humans via Domain-Adaptive Meta-Learning},2018,2018-02-05,day,policy,Context-conditioned policies,A demonstration is absorbed through meta-learned policy adaptation; the action path is a learned policy. Parameter adaptation is recorded independently of the control family.,https://arxiv.org/abs/1802.01557,https://arxiv.org/abs/1802.01557,existing primary-source date record
9,merwe2025icpi,{In-Context Iterative Policy Improvement for Dynamic Manipulation},2025,2025-08-20,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. A frozen language model uses motion settings, execution errors and correction examples to revise parameters of an explicit motion primitive. Push angle, distance and duration are execution settings, not neural weights.",https://proceedings.mlr.press/v305/merwe25a.html,https://proceedings.mlr.press/v305/merwe25a.html,existing primary-source date record
10,jiang2026robottt,{RoboTTT: Context Scaling for Robot Policies},2026,2026-07-16,day,policy,Context-conditioned policies,"Context adapts auxiliary policy state or parameters, and the resulting policy directly generates actions.",https://arxiv.org/abs/2607.15275,https://arxiv.org/abs/2607.15275,existing primary-source date record
11,arxiv260706988,{WAM-TTT: Steering World-Action Models by Watching Human Play at Test Time},2026,2026-07-08,day,world,World-model-based control,WAM-TTT adapts video-side memory and uses the world-action model to realize the supplied human-video evidence; fast-weight updates are recorded separately.,https://arxiv.org/abs/2607.06988,https://arxiv.org/abs/2607.06988,existing primary-source date record
12,mandi2021mosaic,{Towards More Generalizable One-shot Visual Imitation Learning},2021,2021-10-26,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A contrastively trained visual representation and demonstration-conditioned policy transfer between robot executions.,https://arxiv.org/abs/2110.13423,https://arxiv.org/abs/2110.13423,existing primary-source date record
13,fu2024icrt,{In-Context Imitation Learning via Next-Token Prediction},2024,2024-08-28,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Sensorimotor examples are prepended to a causal sequence policy that predicts actions.,https://arxiv.org/abs/2408.15980,https://arxiv.org/abs/2408.15980,existing primary-source date record
14,jain2024vid2robot,{Vid2Robot: End-to-end Video-conditioned Policy Learning with Cross-Attention Transformers},2024,2024-03-19,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Cross-attention conditions robot actions on human demonstration video.,https://arxiv.org/abs/2403.12943,https://arxiv.org/abs/2403.12943,existing primary-source date record
15,dipalo2024keypoint,{Keypoint Action Tokens Enable In-Context Imitation Learning in Robotics},2024,2024-03-28,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. The language model predicts keypoint action tokens directly; an explicit action representation is not a separate task planner.,https://arxiv.org/abs/2403.19578,https://arxiv.org/abs/2403.19578,existing primary-source date record
16,vosylius2024instantpolicy,{Instant Policy: In-Context Imitation Learning via Graph Diffusion},2024,2024-11-19,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A graph-diffusion policy conditions gripper actions on one or two robot demonstrations.,https://arxiv.org/abs/2411.12633,https://arxiv.org/abs/2411.12633,existing primary-source date record
17,sridhar2025ricl,{RICL: Adding In-Context Adaptability to Pre-Trained Vision-Language-Action Models},2025,2025-08-04,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. Retrieved demonstrations condition a pretrained VLA; count the ICL setting, not optional task fine-tuning.",https://arxiv.org/abs/2508.02062,https://arxiv.org/abs/2508.02062,existing primary-source date record
18,yang2026icivla,{ICI-VLA: In-Context Imitation with Spatiotemporally Aligned Demonstrations for Vision-Language-Action Models},2026,2026-09-07,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. Offline retriever and policy training; test-time query-only retrieval and fixed policy. DTW target trajectories are used only for offline supervision. Count contextual imitation, not the offline masking update.",https://arxiv.org/abs/2609.07581,https://arxiv.org/abs/2609.07581,existing primary-source date record
19,mu2022domino,Decomposed Mutual Information Optimization for Generalized Context in Meta-Reinforcement Learning,2022,2022-10-09,day,world,World-model-based control,"Runtime future prediction is required by the coded branch. NeurIPS 2022 paper Section 4.2, equation 10 and Section 5.2: contextual dynamics inference and CEM action selection; zero-shot adaptation uses recent experience and model-head selection.",https://arxiv.org/abs/2210.04209,https://arxiv.org/abs/2210.04209,existing primary-source date record
20,ni2023metadiffuser,MetaDiffuser: Diffusion Model as Conditional Planner for Offline Meta-RL,2023,2023-05-31,day,world,World-model-based control,"Runtime future prediction is required by the coded branch. ICML 2023 paper Sections 4.1–4.3 and Appendix I Algorithms 2–3: warm-start transition context conditions diffusion trajectory generation; sampling updates trajectories, not network weights.",https://proceedings.mlr.press/v202/ni23a.html,https://proceedings.mlr.press/v202/ni23a.html,existing primary-source date record
21,goswami2025osviwm,{OSVI-WM: One-Shot Visual Imitation for Unseen Tasks using World-Model-Guided Trajectory Generation},2025,2025-05-26,day,world,World-model-based control,"Runtime future prediction is required by the coded branch. A demonstration-conditioned latent action/world model generates future latent states, decoded into attributed waypoints executed by a controller. Both intermediate stages occur at deployment.",https://arxiv.org/abs/2505.20425,https://arxiv.org/abs/2505.20425,existing primary-source date record
22,he2026demojepa,{Demo-JEPA: Joint-Embedding Predictive Architecture for One-shot Cross-Embodiment Imitation},2026,2026-05-20,day,world,World-model-based control,"Runtime future prediction is required by the coded branch. A demonstration-derived latent goal stays active until an attainment threshold is met. A separate CEM executor searches actions using frozen learned dynamics, then advances the goal. These are deployed predictive and structured roles, not an internal action-head feature.",https://arxiv.org/abs/2605.20811,https://arxiv.org/abs/2605.20811,existing primary-source date record
23,chen2026host,{HOST: Robots Acquire Manipulation Skills in Seconds from a Single Human Video},2026,2026-07-22,day,world,World-model-based control,Runtime future prediction is required by the coded branch. A human video conditions a progress-aligned robot-domain future used to obtain actions.,https://arxiv.org/abs/2607.20033,https://arxiv.org/abs/2607.20033,existing primary-source date record
24,zhou2026zerowam,{Zero-WAM: In-Context World-Action Modeling from Human Videos for Open-Ended Task Generalization},2026,2026-08-26,day,world,World-model-based control,Runtime future prediction is required by the coded branch. Demonstration-dependent world-action prediction connects the human example to future robot observations and actions.,https://arxiv.org/abs/2608.26103,https://arxiv.org/abs/2608.26103,existing primary-source date record
25,arxiv260718840,{WorldScape Policy 2.0: Empowering Steerable World Action Modeling with Reasoning-Augmented Memory},2026,2026-07-21,day,world,World-model-based control,Runtime future prediction is required by the coded branch. The real-robot demonstration-conditioned stacking branch retains visual context and jointly generates future video and actions. Event/reasoning tokens condition generation internally; this branch does not separately maintain and execute a goal specification.,https://arxiv.org/abs/2607.18840,https://arxiv.org/abs/2607.18840,existing primary-source date record
26,xu2017ntp,{Neural Task Programming: Learning to Generalize Across Hierarchical Tasks},2017,2017-10-04,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Demonstrations specify a recursive program executed through callable primitives.",https://arxiv.org/abs/1710.01813,https://arxiv.org/abs/1710.01813,existing primary-source date record
27,liang2022codeaspolicies,{Code as Policies: Language Model Programs for Embodied Control},2022,2022-09-16,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. In-context code examples guide a language model that generates executable calls to perception and robot-control primitives.",https://arxiv.org/abs/2209.07753,https://arxiv.org/abs/2209.07753,existing primary-source date record
28,singh2022progprompt,{ProgPrompt: Generating Situated Robot Task Plans using Large Language Models},2022,2022-09-22,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Example executable programs, available APIs and objects condition a frozen language model. Count the program-generation branch, not the trained GPT-2 baseline. Includes physical tabletop execution.",https://arxiv.org/abs/2209.11302,https://arxiv.org/abs/2209.11302,existing primary-source date record
29,xu2023xskill,{XSkill: Cross Embodiment Skill Discovery},2023,2023-07-19,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. A human video specifies an ordered skill-prototype sequence; a skill-alignment model selects the prototype executed by a conditional policy.",https://proceedings.mlr.press/v229/xu23a.html,https://proceedings.mlr.press/v229/xu23a.html,existing primary-source date record
30,kim2025uniskill,{UniSkill: Imitating Human Videos via Cross-Embodiment Skill Representations},2025,2025-05-13,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. A demonstration is translated into an ordered sequence of cross-embodiment skills, supplied stepwise to a separately trained skill-conditioned robot policy.",https://arxiv.org/abs/2505.08787,https://arxiv.org/abs/2505.08787,existing primary-source date record
31,chen2026showharness,{Show-Harness: Just a VLM Agent Can Play Robots},2026,2026-09-09,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. A demonstration-derived execution brief and current observations condition a frozen VLM planner. Its ordered subtask plan and semantic actions pass through an embodiment interpreter to robot control. The task-order experiment uses the default Gemini 3.1 Pro configuration; the absent-video condition does not specify the target order.",https://arxiv.org/abs/2609.10522v1,https://arxiv.org/abs/2609.10522v1,existing primary-source date record
32,argus2020flowcontrol,{FlowControl: Optical Flow Based Visual Servoing},2020,2020-07-01,day,geometry,Geometric demonstration transfer,A demonstrated reference is geometrically transferred and executed. Use frozen FlowNet2 correspondence to align each demonstration image with live RGB-D; advance through the demonstration reference with visual servoing.,https://arxiv.org/abs/2007.00291,https://arxiv.org/abs/2007.00291,existing primary-source date record
33,valassakis2022dome,"{Demonstrate Once, Imitate Immediately (DOME): Learning Visual Servoing for One-Shot Imitation Learning}",2022,2022-04-06,day,geometry,Geometric demonstration transfer,"A demonstrated reference is geometrically transferred and executed. Simulation-trained segmentation and visual servoing align to a demonstrated bottleneck, then replay recorded end-effector velocities; no task-specific neural update.",https://arxiv.org/abs/2204.02863,https://arxiv.org/abs/2204.02863,existing primary-source date record
34,dipalo2023dinobot,{DINOBot: Robot Manipulation via Retrieval and Alignment with Vision Foundation Models},2023,2023,year,geometry,Geometric demonstration transfer,"A demonstrated reference is geometrically transferred and executed. Frozen visual features select a recorded demonstration, align the wrist view, and execute recorded velocities.",https://arxiv.org/abs/2402.13181,https://www.robot-learning.ml/2023/files/paper33.pdf,NeurIPS 2023 Robot Learning Workshop accepted paper; the later arXiv version is dated 2024. Verified 2026-09-22.
35,heppert2024ditto,{DITTO: Demonstration Imitation by Trajectory Transformation},2024,2024-03-22,day,geometry,Geometric demonstration transfer,"A demonstrated reference is geometrically transferred and executed. Recover object-relative motion from human RGB-D video, align to query objects and generate a robot trajectory with fixed perception.",https://ditto.cs.uni-freiburg.de/,https://ditto.cs.uni-freiburg.de/,existing primary-source date record
36,dreczkowski2025mt3,{Learning a Thousand Tasks in a Day},2025,2025-11-12,day,geometry,Geometric demonstration transfer,A demonstrated reference is geometrically transferred and executed. Language and geometric retrieval select a demonstration; object-pose alignment precedes open-loop interaction replay. The Ret–Ret branch requires no new task-policy training.,https://arxiv.org/abs/2511.10110,https://arxiv.org/abs/2511.10110,existing primary-source date record
37,wang2025odil,{One-Shot Dual-Arm Imitation Learning},2025,2025-03-10,day,geometry,Geometric demonstration transfer,"A demonstrated reference is geometrically transferred and executed. Three-stage visual servoing aligns a coordinated bimanual trajectory, followed by replay; no further model training after the demonstration.",https://arxiv.org/abs/2503.06831,https://arxiv.org/abs/2503.06831,existing primary-source date record
38,dong2026semancorr,{SemAnCorr: Semantic Anchored Correspondence for Zero-Shot Manipulation Skill Transfer},2026,2026-07-30,day,geometry,Geometric demonstration transfer,A demonstrated reference is geometrically transferred and executed. Dense semantic/geometric surface correspondence transfers demonstrated contact keyframes; feasible grasp selection and relative motion execution realize the transferred skill.,https://arxiv.org/abs/2607.28382,https://arxiv.org/abs/2607.28382,existing primary-source date record
39,kumar2021rma,{RMA: Rapid Motor Adaptation for Legged Robots},2021,2021-07-08,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. An adaptation module estimates latent physical conditions from recent history for the locomotion policy.,https://arxiv.org/abs/2107.04034,https://arxiv.org/abs/2107.04034,existing primary-source date record
40,liu2025locoformer,{LocoFormer: Generalist Locomotion via Long-context Adaptation},2025,2025-09-28,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A locomotion policy adapts using a long observation-action context with fixed deployed weights.,https://arxiv.org/abs/2509.23745,https://arxiv.org/abs/2509.23745,existing primary-source date record
41,wang2026icwm,{In-Context World Modeling for Robotic Control},2026,2026-06-24,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Task-agnostic interaction history identifies the current control setup before a VLA executes the task; world modeling here does not by itself imply future-image generation.,https://arxiv.org/abs/2606.26025,https://arxiv.org/abs/2606.26025,existing primary-source date record
42,shi2025memoryvla,{MemoryVLA: Perceptual-Cognitive Memory in Vision-Language-Action Models for Robotic Manipulation},2025,2025-08-26,day,policy,Context-conditioned policies,"Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",https://arxiv.org/abs/2508.19236,https://arxiv.org/abs/2508.19236,existing primary-source date record
43,sridhar2025memer,{MemER: Scaling Up Memory for Robot Control via Experience Retrieval},2025,2025-10-23,day,policy,Context-conditioned policies,"Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",https://arxiv.org/abs/2510.20328,https://arxiv.org/abs/2510.20328,existing primary-source date record
44,torne2026mem,{MEM: Multi-Scale Embodied Memory for Vision Language Action Models},2026,2026-03-04,day,policy,Context-conditioned policies,"Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",https://arxiv.org/abs/2603.03596,https://arxiv.org/abs/2603.03596,existing primary-source date record
45,yin2026simplememvla,{SimpleMemVLA: A Simple but Effective Native-Video Memory for Vision-Language-Action Models},2026,2026-09-02,day,policy,Context-conditioned policies,"Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",https://arxiv.org/abs/2609.05533,https://arxiv.org/abs/2609.05533,existing primary-source date record
46,zha2023droc,{Distilling and Retrieving Generalizable Knowledge for Robot Manipulation via Language Corrections},2023,2023-11-17,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. A frozen LLM interprets language corrections, stores reusable knowledge and retrieves it to revise plans and skill calls. Distillation here produces textual memory, not neural-weight training.",https://arxiv.org/abs/2311.10678,https://arxiv.org/abs/2311.10678,existing primary-source date record
47,lu2026aspire,{ASPIRE: Agentic /Skills Discovery for Robotics},2026,2026-06-30,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Interaction traces condition program repair and reusable guidance. Count the fixed-model manipulation branch; distinguish held-out simulation transfer from further real-robot debugging.",https://arxiv.org/abs/2607.00272,https://arxiv.org/abs/2607.00272,existing primary-source date record
48,chen2026architect,{A Few Words Go a Long Way: Language Guided Robot Policy Synthesis},2026,2026-07-26,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. A frozen coding model uses corrections and execution traces to revise programs and retain rules/code patterns. Related-task transfer tests the acquired library without new correction.",https://arxiv.org/abs/2607.23784,https://arxiv.org/abs/2607.23784,existing primary-source date record
49,wang2026shaper,{Self-Evolving Embodied Agents via Skill-Harness Evolution},2026,2026-08-11,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Rollout feedback revises textual skills and context-construction code while planner and executor neural weights stay fixed. Count the VLABench branch: textual subgoals are delegated to a separate frozen VLA executor.",https://arxiv.org/abs/2608.11350,https://arxiv.org/abs/2608.11350,existing primary-source date record
50,tziafas2024lrll,{Lifelong Robot Library Learning: Bootstrapping Composable and Generalizable Skills for Embodied Control with Language Models},2024,2024-06-26,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Demonstration and exploration records condition a fixed LLM; abstraction changes a reusable function library and example memory. Count the robot manipulation branch, not neural training.",https://arxiv.org/abs/2406.18746,https://arxiv.org/abs/2406.18746,existing primary-source date record
51,arxiv250918597,{Growing with Your Embodied Agent: A Human-in-the-Loop Lifelong Code Generation Framework for Long-Horizon Manipulation Skills},2025,2025-09-23,day,agent,Skill- and agent-based execution,LYRA retains human-guided code refinements and retrieves instruction–code examples and reusable function interfaces.,https://arxiv.org/abs/2509.18597,https://arxiv.org/abs/2509.18597,"arXiv v1 submission date, verified 2026-09-20"
52,arxiv260619419,{Playful Agentic Robot Learning},2026,2026-06-17,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Task-agnostic play produces executable skills and failure memory consumed by a frozen coding agent at test. A fixed-executor library intervention and retry-budget control assess its contribution.",https://arxiv.org/abs/2606.19419,https://arxiv.org/abs/2606.19419,existing primary-source date record
53,arxiv260817209,{Teach and Grow: An Agent-Centered Architecture for General Robot Learning},2026,2026-08-17,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Acquired blocks change the structured execution vocabulary used by the frozen agent. Code only the reported compact library-transfer pilot; deterministic visual decomposition and a proposed lifetime law do not establish general neural induction or measured scaling.",https://arxiv.org/abs/2608.17209,https://arxiv.org/abs/2608.17209,existing primary-source date record
54,patel2026bpp,{Behavior Prompting Policy: Demonstrations as Prompts for Manipulation},2026,2026-06-29,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Behavior demonstrations condition an action policy without test-task fine-tuning.,https://arxiv.org/abs/2606.30457,https://arxiv.org/abs/2606.30457,existing primary-source date record
55,ding2026contextflow,{ContextFlow: In-Context Flow Matching for Robot Manipulation},2026,2026-09-06,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. Robot demonstrations containing images, proprioception and actions condition flow-matching prediction of continuous action chunks. Inference on a new task changes demonstration context, not learned neural parameters, and does not maintain a separate plan for an executor. This paper is distinct from the ContextFlow namesake arXiv:2605.19314.",https://arxiv.org/abs/2609.06852v1,https://arxiv.org/abs/2609.06852v1,existing primary-source date record
56,walke2023bridge,{BridgeData V2: A Dataset for Robot Learning at Scale},2023,2023-08-24,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2308.12952,https://arxiv.org/abs/2308.12952,existing primary-source date record
57,oxe2023,{Open X-Embodiment: Robotic Learning Datasets and RT-X Models},2023,2023-10-13,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2310.08864,https://arxiv.org/abs/2310.08864,existing primary-source date record
58,khazatsky2024droid,{DROID: A Large-Scale In-The-Wild Robot Manipulation Dataset},2024,2024-03-19,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2403.12945,https://arxiv.org/abs/2403.12945,existing primary-source date record
59,fang2023rh20t,{RH20T: A Comprehensive Robotic Dataset for Learning Diverse Skills in One-Shot},2023,2023-07-02,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2307.00595,https://arxiv.org/abs/2307.00595,existing primary-source date record
60,agibot2025,{AgiBot World Colosseo: A Large-scale Manipulation Platform for Scalable and Intelligent Embodied Systems},2025,2025-03-09,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2503.06669,https://arxiv.org/abs/2503.06669,existing primary-source date record
61,galaxea2025,{Galaxea Open-World Dataset and G0 Dual-System VLA Model},2025,2025-08-30,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2509.00576,https://arxiv.org/abs/2509.00576,existing primary-source date record
62,chi2024umi,{Universal Manipulation Interface: In-The-Wild Robot Teaching Without In-The-Wild Robots},2024,2024-02-15,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2402.10329,https://arxiv.org/abs/2402.10329,existing primary-source date record
63,hoi4d2022,{HOI4D: A 4D Egocentric Dataset for Category-Level Human-Object Interaction},2022,2022-03-03,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2203.01577,https://arxiv.org/abs/2203.01577,existing primary-source date record
64,hot3d2025,{HOT3D: Hand and Object Tracking in 3D from Egocentric Multi-View Videos},2024,2024-11-28,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2411.19167,https://arxiv.org/abs/2411.19167,existing primary-source date record
65,egodex2025,{EgoDex: Learning Dexterous Manipulation from Large-Scale Egocentric Video},2025,2025-05-16,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2505.11709,https://arxiv.org/abs/2505.11709,existing primary-source date record
66,ohkawa2026yubi,{YUBI: Yielding Universal Bidigital Interface for Bimanual Dexterous Manipulation at Scale},2026,2026-06-08,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2606.10244,https://arxiv.org/abs/2606.10244,existing primary-source date record
67,egoscale2026,{EgoScale: Scaling Dexterous Manipulation with Diverse Egocentric Human Data},2026,2026-02-18,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2602.16710,https://arxiv.org/abs/2602.16710,existing primary-source date record
68,grauman2021ego4d,"{Ego4D: Around the World in 3,000 Hours of Egocentric Video}",2021,2021-10-13,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2110.07058,https://arxiv.org/abs/2110.07058,existing primary-source date record
69,damen2020epic100,{Rescaling Egocentric Vision},2020,2020-06-23,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2006.13256,https://arxiv.org/abs/2006.13256,existing primary-source date record
70,grauman2023egoexo4d,{Ego-Exo4D: Understanding Skilled Human Activity from First- and Third-Person Perspectives},2023,2023-11-30,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2311.18259,https://arxiv.org/abs/2311.18259,existing primary-source date record
71,goyal2017something,"{The ""something something"" video database for learning and evaluating visual common sense}",2017,2017-06-13,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/1706.04261,https://arxiv.org/abs/1706.04261,existing primary-source date record
72,assembly1012022,{Assembly101: A Large-Scale Multi-View Video Dataset for Understanding Procedural Activities},2022,2022-03-28,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2203.14712,https://arxiv.org/abs/2203.14712,existing primary-source date record
73,holoassist2023,{HoloAssist: an Egocentric Human Interaction Dataset for Interactive AI Assistants in the Real World},2023,2023-09-29,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2309.17024,https://arxiv.org/abs/2309.17024,existing primary-source date record
74,mandlekar2023mimicgen,{MimicGen: A Data Generation System for Scalable Robot Learning using Human Demonstrations},2023,2023-10-26,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2310.17596,https://arxiv.org/abs/2310.17596,existing primary-source date record
75,robocasa2024,{RoboCasa: Large-Scale Simulation of Everyday Tasks for Generalist Robots},2024,2024-06-04,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2406.02523,https://arxiv.org/abs/2406.02523,existing primary-source date record
76,ahn2024autort,{AutoRT: Embodied Foundation Models for Large Scale Orchestration of Robotic Agents},2024,2024/01/23,day,agent,Skill- and agent-based execution,AutoRT uses scene understanding and language-model reasoning to propose tasks and orchestrate robot policy execution during data collection.,https://arxiv.org/abs/2401.12963,https://arxiv.org/abs/2401.12963,existing primary-source date record
77,qian2026synthicl,{SynthICL: Scalable In-context Imitation Learning with Synthetic Data},2026,2026-06-06,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. A visual demonstration conditions a flow-matching action policy. The auxiliary subgoal-image head is disabled at deployment, so image prediction is not an inference-time control intermediate. Synthetic robot demonstration pairs are rendered without physics simulation.",https://arxiv.org/abs/2606.08154,https://arxiv.org/abs/2606.08154,existing primary-source date record
78,sermanet2017tcn,{Time-Contrastive Networks: Self-Supervised Learning from Video},2017,2017-04-23,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/1704.06888,https://arxiv.org/abs/1704.06888,existing primary-source date record
79,zakka2021xirl,{XIRL: Cross-embodiment Inverse Reinforcement Learning},2021,2021-06-07,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/2106.03911,https://arxiv.org/abs/2106.03911,existing primary-source date record
80,kedia2024rhyme,{One-Shot Imitation under Mismatched Execution},2024,2024-09-10,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. At deployment, the skill-alignment transformer recomputes a continuous demonstration-conditioned feature from current observations. This feature directly conditions diffusion action generation; it is not independently retained, advanced or executed as a task specification.",https://arxiv.org/abs/2409.06615,https://arxiv.org/abs/2409.06615,existing primary-source date record
81,agia2024sentinel,{Unpacking Failure Modes of Generative Policies: Runtime Monitoring of Consistency and Progress},2024,2024-10-06,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2410.04640,https://arxiv.org/abs/2410.04640,existing primary-source date record
82,xu2025faildetect,{Can We Detect Failures Without Failure Data? Uncertainty-Aware Runtime Failure Detection for Imitation Learning Policies},2025,2025-03-11,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2503.08558,https://arxiv.org/abs/2503.08558,existing primary-source date record
83,arxiv241104549,{Vision Language Models are In-Context Value Learners},2024,2024-11-07,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2411.04549,https://arxiv.org/abs/2411.04549,existing primary-source date record
84,liu2023reflect,{REFLECT: Summarizing Robot Experiences for Failure Explanation and Correction},2023,2023-06-27,day,agent,Skill- and agent-based execution,REFLECT summarizes multisensory execution history and supplies failure explanations to a language-based correction planner.,https://arxiv.org/abs/2306.15724,https://arxiv.org/abs/2306.15724,existing primary-source date record
85,duan2024aha,{AHA: A Vision-Language-Model for Detecting and Reasoning Over Failures in Robotic Manipulation},2024,2024-10-01,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2410.00371,https://arxiv.org/abs/2410.00371,existing primary-source date record
86,ren2023knowno,{Robots That Ask For Help: Uncertainty Alignment for Large Language Model Planners},2023,2023-07-04,day,agent,Skill- and agent-based execution,KnowNo combines language-based skill planning with calibrated requests for human clarification.,https://arxiv.org/abs/2307.01928,https://arxiv.org/abs/2307.01928,existing primary-source date record
87,dai2024racer,{RACER: Rich Language-Guided Failure Recovery Policies for Imitation Learning},2024,2024-09-23,day,agent,Skill- and agent-based execution,RACER uses an online VLM supervisor to issue language guidance to a low-level visuomotor actor; the supervisor–executor structure defines the primary family.,https://arxiv.org/abs/2409.14674,https://arxiv.org/abs/2409.14674,existing primary-source date record
88,chen2026zeva,{Zeva: In-Context Causal Learning for Generalizable Embodied Manipulation},2026,2026-08-31,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Action-effect memory is injected into a frozen policy's action generation; all model parameters stay fixed during deployment.,https://arxiv.org/abs/2608.30880,https://arxiv.org/abs/2608.30880,existing primary-source date record
89,xiao2026enpire,{ENPIRE: Agentic Robot Policy Self-Improvement in the Real World},2026,2026-06-18,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. The gradient-free code-policy branch uses execution feedback to revise external perception and control programs with a fixed neural language model. The executable policy can change while learned neural parameters remain unchanged. Behavioral-cloning and reinforcement-learning branches of the broader framework are not part of this record, and their results are not attributed to the code-policy branch.",https://arxiv.org/abs/2606.19980v1,https://arxiv.org/abs/2606.19980v1,existing primary-source date record
90,arxiv260816590,{Zetta $\zeta$: An Efficient Closed-Loop Embodied Harness for Self-Evolving Physical Intelligence},2026,2026-08-17,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Rollout evidence conditions a fixed coding agent that revises external monitoring/recovery implementations and tools. Selected routines transfer to related unevolved simulated tasks; do not treat code evolution as a neural-weight update.",https://arxiv.org/abs/2608.16590,https://arxiv.org/abs/2608.16590,existing primary-source date record
91,wang2026instantfold,{Instant-Fold: In-Context Imitation Learning for Deformable Object Manipulation},2026,2026-06-02,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A demonstration-conditioned flow-matching transformer predicts manipulation actions.,https://arxiv.org/abs/2606.04269,https://arxiv.org/abs/2606.04269,existing primary-source date record
92,palma2026bicicle,{Bimanual Robot Manipulation via Multi-Agent In-Context Learning},2026,2026-04-22,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Frozen language models use scene/action examples to predict coupled bimanual keyframe actions; multiple calls do not create a separate semantic-plan executor.,https://arxiv.org/abs/2604.20348,https://arxiv.org/abs/2604.20348,existing primary-source date record
93,chen2025manilong,{ManiLong-Shot: Interaction-Aware One-Shot Imitation Learning for Long-Horizon Manipulation},2025,2025-12-18,day,geometry,Geometric demonstration transfer,A demonstrated reference is geometrically transferred and executed. The one-shot method transfers interaction structure for long-horizon manipulation rather than emitting an undifferentiated action continuation.,https://ojs.aaai.org/index.php/AAAI/article/view/38881,https://arxiv.org/abs/2512.16302,existing primary-source date record
94,cheng2026gptpolicyeval,In-Context Robot Learning with VLM Agents,2026,2026-09-16,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Task references and online interaction history condition a frozen VLM that generates parameterized tool requests. A separate constrained executor returns observations and feedback for subsequent contextual decisions.",https://arxiv.org/abs/2609.19138,https://arxiv.org/abs/2609.19138,existing primary-source date record
95,arxiv260818618,{LabDex: A Hierarchical Benchmark for Dexterous Manipulation in Laboratories},2026,2026-08-19,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2608.18618,https://arxiv.org/abs/2608.18618,existing primary-source date record
96,tang2023saytap,{SayTap: Language to Quadrupedal Locomotion},2023,2023-06-13,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. An example-conditioned language model generates foot-contact patterns for a separately pretrained quadruped controller.",https://arxiv.org/abs/2306.07580,https://arxiv.org/abs/2306.07580,existing primary-source date record
97,wu2026adatracker,{AdaTracker: Learning Adaptive In-Context Policy for Cross-Embodiment Active Visual Tracking},2026,2026-04-22,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Visual/action history adapts velocity-command control to previously untrained viewpoints and robot dynamics; platform controllers stay fixed.,https://arxiv.org/abs/2604.20305,https://arxiv.org/abs/2604.20305,existing primary-source date record
98,generalist2026gen15,{GEN-1.5: Embodied Foundation Models are One-Shot Learners},2026,2026-08-19,day,policy,Context-conditioned policies,The official GEN-1.5 report describes sensorimotor demonstration prompting of an action policy. Classification concerns the prompting interface.,https://generalistai.com/blog/gen-1.5,https://generalistai.com/blog/gen-1.5,existing primary-source date record
99,skild2026s1,{Introducing S1: In-Context Learning for Robotics},2026,2026-08-18,day,policy,Context-conditioned policies,"The official S1 report describes a fixed policy conditioned on a task video, without post-training for the demonstrated task.",https://www.skild.ai/blogs/s1,https://www.skild.ai/blogs,Official blog index dates the S1 release.
100,jiang2022vima,{VIMA: General Robot Manipulation with Multimodal Prompts},2022,2022-10-06,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. Multimodal task examples condition an autoregressive robot-action policy; include demonstration-based task specifications, not language conditioning alone.",https://arxiv.org/abs/2210.03094,https://arxiv.org/abs/2210.03094,existing primary-source date record
101,zhou2026imitator,{The Imitator Game: Benchmarking Robot Imitative Ability Beyond Action Prediction},2026,2026-08-23,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2608.22301,https://arxiv.org/abs/2608.22301,existing primary-source date record
102,ruoss2025lmact,{LMAct}: A Benchmark for In-Context Imitation Learning with Long Multimodal Demonstrations,2024,2024-12-02,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://proceedings.mlr.press/v267/ruoss25a.html,https://proceedings.mlr.press/v267/ruoss25a.html,existing primary-source date record
103,dai2026robomme,{RoboMME}: Benchmarking and Understanding Memory for Robotic Generalist Policies,2026,2026-03-04,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2603.04639,https://arxiv.org/abs/2603.04639,existing primary-source date record
104,sun2026memobench,{MEMOBench: A Process Level Memory Benchmark for Robotic Manipulation},2026,2026-09-07,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2609.07047,https://arxiv.org/abs/2609.07047,existing primary-source date record
105,gao2026gmp,{Gated Memory Policy: In-Context Memorization and Adaptation},2026,2026-04-21,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Gated history cross-attention conditions diffusion actions; include the across-attempt physical-adaptation setting.,https://arxiv.org/abs/2604.18933,https://arxiv.org/abs/2604.18933,existing primary-source date record
106,zhou2025liberopro,{LIBERO-PRO}: Towards Robust and Fair Evaluation of Vision-Language-Action Models Beyond Memorization,2025,2025-10-04,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2510.03827,https://arxiv.org/abs/2510.03827,existing primary-source date record
107,arxiv260217659,{When Vision Overrides Language: Evaluating and Mitigating Counterfactual Failures in VLAs},2026,2026-02-19,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2602.17659,https://arxiv.org/abs/2602.17659,existing primary-source date record
108,arxiv260317300,{ReSteer: Quantifying and Refining the Steerability of Multitask Robot Policies},2026,2026-03-18,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2603.17300,https://arxiv.org/abs/2603.17300,existing primary-source date record
109,arxiv260602277,{RoboSemanticBench: Diagnosing Semantic Grounding in Action Prediction for VLA Models},2026,2026-06-01,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2606.02277,https://arxiv.org/abs/2606.02277,existing primary-source date record
110,arxiv260830536,{Behavior-Skill: A Fine-Grained Benchmark for Evaluating Vision-Language-Action Policies in Long-Horizon Tasks},2026,2026-08-31,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2608.30536,https://arxiv.org/abs/2608.30536,existing primary-source date record
111,chan2022distribution,Data Distributional Properties Drive Emergent In-Context Learning in Transformers,2022,2022-04-22,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/2205.05055,https://arxiv.org/abs/2205.05055,existing primary-source date record
112,vonoswald2022gradient,{Transformers Learn In-Context by Gradient Descent},2022,2022-12-15,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://proceedings.mlr.press/v202/von-oswald23a.html,https://proceedings.mlr.press/v202/von-oswald23a.html,existing primary-source date record
113,min2022metaicl,{MetaICL: Learning to Learn In Context},2021,2021-10-29,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/2110.15943v2,https://arxiv.org/abs/2110.15943v2,existing primary-source date record
114,bousmalis2023robocat,{RoboCat: A Self-Improving Generalist Agent for Robotic Manipulation},2023,2023/06/20,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2306.11706,https://arxiv.org/abs/2306.11706,existing primary-source date record
115,ma2023eureka,{Eureka: Human-Level Reward Design via Coding Large Language Models},2023,2023/10/19,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/2310.12931,https://arxiv.org/abs/2310.12931,existing primary-source date record
116,ma2024dreureka,{DrEureka: Language Model Guided Sim-To-Real Transfer},2024,2024/06/04,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/2406.01967,https://arxiv.org/abs/2406.01967,existing primary-source date record
117,liang2024lmpc,{Learning to Learn Faster from Human Feedback with Language Model Predictive Control},2024,2024/02/18,day,agent,Skill- and agent-based execution,LMPC uses interaction feedback to revise executable code within a teaching episode. Subsequent language-model training is a separate regime.,https://arxiv.org/abs/2402.11450,https://arxiv.org/abs/2402.11450,existing primary-source date record
118,kim2024openvla,{OpenVLA: An Open-Source Vision-Language-Action Model},2024,2024-06-13,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2406.09246,https://arxiv.org/abs/2406.09246,existing primary-source date record
119,black2024pi0,{$\pi_0$: A Vision-Language-Action Flow Model for General Robot Control},2024,2024-10-31,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2410.24164,https://arxiv.org/abs/2410.24164,existing primary-source date record
120,nvidia2025gr00t,{GR00T N1: An Open Foundation Model for Generalist Humanoid Robots},2025,2025-03-18,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2503.14734,https://arxiv.org/abs/2503.14734,existing primary-source date record
121,brown2020fewshot,Language Models are Few-Shot Learners,2020,2020-05-28,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/2005.14165,https://arxiv.org/abs/2005.14165,existing primary-source date record
122,argall2009survey,{A Survey of Robot Learning from Demonstration},2008,2008-11-25,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://publications.ri.cmu.edu/a-survey-of-robot-learning-from-demonstration,https://publications.ri.cmu.edu/a-survey-of-robot-learning-from-demonstration,existing primary-source date record
123,ravichandar2020survey,{Recent Advances in Robot Learning from Demonstration},2020,2020-05-03,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://www.annualreviews.org/content/journals/10.1146/annurev-control-100819-063206,https://www.annualreviews.org/content/journals/10.1146/annurev-control-100819-063206,existing primary-source date record
124,dong2024iclsurvey,{A Survey on In-context Learning},2022,2022-12-31,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://aclanthology.org/2024.emnlp-main.64/,https://aclanthology.org/2024.emnlp-main.64/,existing primary-source date record
125,moeini2025icrlsurvey,{A Survey of In-Context Reinforcement Learning},2025,2025-02-11,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/2502.07978,https://arxiv.org/abs/2502.07978,existing primary-source date record
126,ma2026humanvideosurvey,{Robot Learning from Human Videos: A Survey},2026,2026-04-30,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/2604.27621,https://arxiv.org/abs/2604.27621,existing primary-source date record
127,run2026nonstationary,{In-Context Reinforcement Learning under Non-Stationarity: A Survey},2026,2026-07-01,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/2607.11906,https://arxiv.org/abs/2607.11906,existing primary-source date record
128,hou2026worldmodel,{World Model for Robot Learning: A Comprehensive Survey},2026,2026-04-30,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/2605.00080,https://arxiv.org/abs/2605.00080,existing primary-source date record
129,wang2026vladata,"{Vision-Language-Action in Robotics: A Survey of Datasets, Benchmarks, and Data Engines}",2026,2026-04-24,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/2604.23001,https://arxiv.org/abs/2604.23001,existing primary-source date record
130,domae2026embodimentgap,{The Embodiment Gap in Robot Foundation Models},2026,2026-08-19,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/2608.18433,https://arxiv.org/abs/2608.18433,existing primary-source date record
131,liu2022revolver,{REvolveR: Continuous Evolutionary Models for Robot-to-robot Policy Transfer},2022,2022-02-10,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://proceedings.mlr.press/v162/liu22p.html,https://arxiv.org/abs/2202.05244,arXiv first submission.
132,doshi2024crossformer,"{Scaling Cross-Embodied Learning: One Policy for Manipulation, Navigation, Locomotion and Aviation}",2024,2024-08-21,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2408.11812,https://arxiv.org/abs/2408.11812,"arXiv v1 submission date, verified 2026-09-20"
133,gupta2026kinematic,"{Demonstrate once, execute on many: Kinematic intelligence for cross-robot skill transfer}",2026,2026,year,geometry,Geometric demonstration transfer,A demonstrated skill is transferred across robot kinematics through explicit task and feasibility constraints.,https://doi.org/10.1126/scirobotics.aea1995,https://actu.epfl.ch/news/how-to-teach-the-same-skill-to-different-robots-2,Official EPFL publication announcement identifies Science Robotics (2026).
134,fikes1971strips,{STRIPS: A New Approach to the Application of Theorem Proving to Problem Solving},1971,1971,year,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://www.sciencedirect.com/science/article/pii/0004370271900105,https://www.sciencedirect.com/science/article/pii/0004370271900105,Original journal publication year.
135,brooks1985subsumption,{A Robust Layered Control System for a Mobile Robot},1985,1985,year,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://people.csail.mit.edu/brooks/papers/AIM-864.pdf,https://people.csail.mit.edu/brooks/papers/AIM-864.pdf,"MIT technical report AIM-864, September 1985; precedes the journal version."
136,khatib1987operational,{A Unified Approach for Motion and Force Control of Robot Manipulators: The Operational Space Formulation},1987,1987,year,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://khatib.stanford.edu/publications/pdfs/Khatib_1987_RA.pdf,https://khatib.stanford.edu/publications/pdfs/Khatib_1987_RA.pdf,Original IEEE journal publication year.
137,kaelbling2011hpn,{Hierarchical Task and Motion Planning in the Now},2011,2011,year,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://people.csail.mit.edu/tlp/pdf/2011/hpnICRA11Final.pdf,https://people.csail.mit.edu/tlp/pdf/2011/hpnICRA11Final.pdf,Original ICRA paper publication year.
138,marzinotto2014bt,{Towards a Unified Behavior Trees Framework for Robot Control},2014,2014,year,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://www.csc.kth.se/~ccs/Publications/icra14b.html,https://www.csc.kth.se/~ccs/Publications/icra14b.html,Official author publication record.
139,levine2015visuomotor,{End-to-End Training of Deep Visuomotor Policies},2015,2015-04-02,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/1504.00702,https://arxiv.org/abs/1504.00702,"arXiv v1 submission date, verified 2026-09-20"
140,kalashnikov2018qtopt,{QT-Opt: Scalable Deep Reinforcement Learning for Vision-Based Robotic Manipulation},2018,2018-06-27,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/1806.10293,https://arxiv.org/abs/1806.10293,"arXiv v1 submission date, verified 2026-09-20"
141,sharma2023medal,{Self-Improving Robots: End-to-End Autonomous Visuomotor Reinforcement Learning},2023,2023/03/02,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/2303.01488,https://arxiv.org/abs/2303.01488,existing primary-source date record
142,arxiv260829967,{Training-Free Action Correction for VLA Model Failures via Language Feedback},2026,2026-08-30,day,agent,Skill- and agent-based execution,CorrectVLA converts a task-level language correction to an explicit additive action adjustment around an existing frozen executor.,https://arxiv.org/abs/2608.29967,https://arxiv.org/abs/2608.29967,existing primary-source date record
143,lesort2019continual,"{Continual Learning for Robotics: Definition, Framework, Learning Strategies, Opportunities and Challenges}",2019,2019-06-29,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/1907.00182,https://arxiv.org/abs/1907.00182,existing primary-source date record
144,hospedales2022metalearning,{Meta-Learning in Neural Networks: A Survey},2020,2020-04-11,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/2004.05439,https://arxiv.org/abs/2004.05439,existing primary-source date record
145,hu2025agentmemory,{Memory in the Age of AI Agents},2025,2025-12-15,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/2512.13564,https://arxiv.org/abs/2512.13564,existing primary-source date record
146,yu2017uposi,{Preparing for the Unknown: Learning a Universal Policy with Online System Identification},2017,2017-02-08,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A trained online system-identification network converts recent state-action history into dynamics parameters supplied to a universal policy; no new-task model fitting is required.,https://arxiv.org/abs/1702.02453,https://arxiv.org/abs/1702.02453,existing primary-source date record
147,zhou2019wtl,"{Watch, Try, Learn: Meta-Learning from Demonstrations and Reward}",2019,2019-06-07,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. The demonstration and an attempted execution condition a subsequent policy without a test-task gradient update.,https://arxiv.org/abs/1906.03352,https://arxiv.org/abs/1906.03352,existing primary-source date record
148,jang2022bcz,{BC-Z: Zero-Shot Task Generalization with Robotic Imitation Learning},2022,2022-02-04,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Video task embeddings condition a shared robot policy; only the video-conditioned transfer setting is counted.,https://arxiv.org/abs/2202.02005,https://arxiv.org/abs/2202.02005,existing primary-source date record
149,pari2021vinn,{The Surprising Effectiveness of Representation Learning for Visual Imitation},2021,2021-12-02,day,policy,Context-conditioned policies,VINN encodes observations and returns actions retrieved from demonstration states; the control output is the retrieved action.,https://www.roboticsproceedings.org/rss18/p010.pdf,https://www.roboticsproceedings.org/rss18/p010.pdf,existing primary-source date record
150,bahl2022whirl,{Human-to-Robot Imitation in the Wild},2022,2022-06-27,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://human2robot.github.io/resources/paper.pdf,https://human2robot.github.io/resources/paper.pdf,existing primary-source date record
151,fei2025generallevel,{On Path to Multimodal Generalist: General-Level and General-Bench},2025,2025-05-07,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2505.04620,https://arxiv.org/abs/2505.04620,"arXiv v1 submission date, verified 2026-09-20"
152,park2026recap,"{Retrieve, Don't Retrain: Extending Vision Language Action Models to New Tasks at Test Time}",2026,2026-06-14,day,world,World-model-based control,"Runtime future prediction is required by the coded branch. The main WAM jointly denoises future observations and residual robot actions from retrieved state–action chunks. Count the main deployed pathway, not its action-only backbone comparison as another work.",https://arxiv.org/abs/2606.15631,https://arxiv.org/abs/2606.15631,existing primary-source date record
153,yin2024roboprompt,{In-Context Learning Enables Robot Action Prediction in LLMs},2024,2024-10-16,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A frozen language model generates robot end-effector keyframe actions from textual demonstrations.,https://arxiv.org/abs/2410.12782,https://arxiv.org/abs/2410.12782,existing primary-source date record
154,sridhar2024regent,{REGENT: A Retrieval-Augmented Generalist Agent That Can Act In-Context in New Environments},2024,2024-12-06,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Retrieved state–action examples condition a frozen learned agent in unseen MuJoCo environments; optional fine-tuning is a separate branch.,https://arxiv.org/abs/2412.04759,https://arxiv.org/abs/2412.04759,existing primary-source date record
155,park2025demodiffusion,{DemoDiffusion: One-Shot Human Imitation using pre-trained Diffusion Policy},2025,2025-06-25,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. Human motion is retargeted and noised; a pretrained robot diffusion policy denoises it under current observations. This is learned action-prior refinement with an engineered context interface, not a separately trained support-query interpreter.",https://arxiv.org/abs/2506.20668,https://arxiv.org/abs/2506.20668,existing primary-source date record
156,zhang2024imop,{One-Shot Imitation Learning with Invariance Matching for Robotic Manipulation},2024,2024-05-21,day,geometry,Geometric demonstration transfer,"A demonstrated reference is geometrically transferred and executed. A learned invariant-region matcher supplies cross-scene correspondences. Analytic point-set registration transfers the demonstrated end-effector pose to an executable target, while state routing advances through the demonstration.",https://www.roboticsproceedings.org/rss20/p134.html,https://www.roboticsproceedings.org/rss20/p134.html,existing primary-source date record
157,james2018tec,{Task-Embedded Control Networks for Few-Shot Imitation Learning},2018,2018-10-08,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A task embedding computed from examples conditions the control network.,https://arxiv.org/abs/1810.03237,https://arxiv.org/abs/1810.03237,existing primary-source date record
158,dasari2020tosil,{Transformers for One-Shot Visual Imitation},2020,2020-11-11,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Spatiotemporal attention aligns a demonstration with current observations for action prediction.,https://arxiv.org/abs/2011.05970,https://arxiv.org/abs/2011.05970,existing primary-source date record
159,chen2025vivla,"{See Once, Then Act: Vision-Language-Action Model with Task Learning from One-Shot Video Demonstrations}",2025,2025-12-08,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Demonstration and query videos condition latent-action and robot-action decoding without new-task weight updates; no deployed future-state generator is required.,https://arxiv.org/abs/2512.07582,https://arxiv.org/abs/2512.07582,existing primary-source date record
160,huang2026mint,"{Mimic Intent, Not Just Trajectories}",2026,2026-02-09,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. The MINT-Zero branch injects the coarse action token of a supplied demonstration and predicts remaining action tokens without per-task fitting.,https://www.roboticsproceedings.org/rss22/p206.html,https://www.roboticsproceedings.org/rss22/p206.html,existing primary-source date record
161,she2026matchingpolicy,{MatchingPolicy: Correspondence-Aware Policy Enables Cross-Object In-Context Learning},2026,2026-08-17,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Demonstration-to-query correspondences condition graph diffusion of end-effector actions. Receding action chunks and inverse kinematics do not introduce an independently selected goal or skill plan.,https://arxiv.org/abs/2608.16715,https://arxiv.org/abs/2608.16715,"arXiv v1 submission date, verified 2026-09-20"
162,arxiv260805738,{In-Context VLA: Endowing Vision-Language-Action Models with Language via In-Context Post-Training and Agentic Tool Use},2026,2026-08-06,day,policy,Context-conditioned policies,Grounded language supplied by contextual post-training and agentic tools conditions the VLA action generator; the action path remains policy inference.,https://arxiv.org/abs/2608.05738,https://arxiv.org/abs/2608.05738,existing primary-source date record
163,xu2026stellavla,{StellaVLA: In-Context Structured Demonstration for Generalizable Vision-Language-Action Models},2026,2026-08-12,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Structured demonstration descriptions condition a continuous action expert; this input structure does not require a separate symbolic executor.,https://arxiv.org/abs/2608.11671,https://arxiv.org/abs/2608.11671,existing primary-source date record
164,chang2023awda,{One-shot Visual Imitation via Attributed Waypoints and Demonstration Augmentation},2023,2023-02-09,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. A demonstration and query image determine attributed waypoints; explicit motor primitives execute the inferred waypoint sequence.",https://arxiv.org/abs/2302.04856,https://arxiv.org/abs/2302.04856,existing primary-source date record
165,zhu2024orion,{Vision-based Manipulation from Single Human Video with Open-World Object Graphs},2024,2024-05-30,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Human-video object relations become a graph of subgoals; SE(3) trajectory optimization realizes the graph without fitting policy weights.",https://arxiv.org/abs/2405.20321,https://arxiv.org/abs/2405.20321,existing primary-source date record
166,arxiv260322435,{CaP-X: A Framework for Benchmarking and Improving Coding Agents for Robot Manipulation},2026,2026-03-23,day,agent,Skill- and agent-based execution,The CaP-Agent0 branch of CaP-X revises robot programs from execution feedback and retains reusable code without neural training.,https://arxiv.org/abs/2603.22435,https://arxiv.org/abs/2603.22435,existing primary-source date record
167,torabi2018bco,{Behavioral Cloning from Observation},2018,2018-05-04,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/1805.01954,https://arxiv.org/abs/1805.01954,existing primary-source date record
168,allu2025hrt1,HRT1: One-Shot Human-to-Robot Trajectory Transfer for Mobile Manipulation,2025,2025-10-23,day,geometry,Geometric demonstration transfer,"A demonstrated reference is geometrically transferred and executed. Reconstruct human hands and object motion, transfer grasps and align end-effector references, then optimize robot configurations; adaptation changes trajectory variables, not neural parameters.",https://arxiv.org/abs/2510.21026,https://arxiv.org/abs/2510.21026,existing primary-source date record
169,vecerik2023robotap,{RoboTAP: Tracking Arbitrary Points for Few-Shot Visual Imitation},2023,2023-08-30,day,geometry,Geometric demonstration transfer,A demonstrated reference is geometrically transferred and executed. A fixed TAPIR tracker extracts active-point references; a staged visual-servo plan and gripper primitives execute the new demonstrations.,https://arxiv.org/abs/2308.15975,https://arxiv.org/abs/2308.15975,existing primary-source date record
170,vitiello2023pose,{One-Shot Imitation Learning: A Pose Estimation Perspective},2023,2023-10-18,day,geometry,Geometric demonstration transfer,A demonstrated reference is geometrically transferred and executed. Estimate the demo-to-query object transform and apply it to the demonstrated end-effector trajectory; neural perception remains fixed.,https://proceedings.mlr.press/v229/vitiello23a.html,https://arxiv.org/abs/2310.12077,existing primary-source date record
171,biza2023warping,{One-shot Imitation Learning via Interaction Warping},2023,2023-06-21,day,geometry,Geometric demonstration transfer,"A demonstrated reference is geometrically transferred and executed. Fit shape/pose latent variables under fixed category models, transfer demonstrated interaction keypoints, then plan grasps and placement; latent fitting does not retrain model parameters.",https://proceedings.mlr.press/v229/biza23a.html,https://arxiv.org/abs/2306.12392,existing primary-source date record
172,tang2025functo,{FUNCTO: Function-Centric One-Shot Imitation Learning for Tool Manipulation},2025,2025-02-17,day,geometry,Geometric demonstration transfer,A demonstrated reference is geometrically transferred and executed. Functional tool keypoints derived from a human RGB-D demonstration define a retargeted trajectory; fixed foundation models locate and match points.,https://arxiv.org/abs/2502.11744,https://arxiv.org/abs/2502.11744,existing primary-source date record
173,liu2024magic,{One-Shot Manipulation Strategy Learning by Making Contact Analogies},2024,2024-11-14,day,geometry,Geometric demonstration transfer,A demonstrated reference is geometrically transferred and executed. Fixed visual features and curvature matching transfer demonstrated contact waypoints; retargeted candidate motions are checked in simulation and executed.,https://arxiv.org/abs/2411.09627,https://arxiv.org/abs/2411.09627,existing primary-source date record
174,defarias2025gift,{GIFT: Geometry-Induced Functional Transfer for Category-level Object Manipulation},2025,2025,year,geometry,Geometric demonstration transfer,GIFT transfers functional surface interactions and constructs the corresponding motion through screw interpolation.,https://arxiv.org/abs/2503.15371,https://arxiv.org/abs/2503.15371,existing primary-source date record
175,zhu2026sparsedense,{Sparse Meets Dense: Correspondence Guided Robotic Manipulation with Rigid-Deformable Interactions},2026,2026-08-02,day,geometry,Geometric demonstration transfer,A demonstrated reference is geometrically transferred and executed. Offline learned dense correspondence transfers demonstrated sparse contact constraints; closed-loop optimization executes each stage. Final-state relative-pose annotation is supplied.,https://arxiv.org/abs/2608.01083,https://arxiv.org/abs/2608.01083,existing primary-source date record
176,oh2026vlaff,{VLAff: Vision-Language-Affordance Model for Unified Actionable Affordances},2026,2026-08-05,day,policy,Context-conditioned policies,"VLAff predicts actionable grasp poses and trajectories from visual observations and instructions, then converts these geometric action outputs to robot commands; it does not align a supplied demonstration reference.",https://arxiv.org/abs/2608.05215,https://arxiv.org/abs/2608.05215,existing primary-source date record
177,wichitwechkarn2025annotationfree,{Annotation-Free One-Shot Imitation Learning for Multi-Step Manipulation Tasks},2025,2025-09-29,day,geometry,Geometric demonstration transfer,A demonstrated reference is geometrically transferred and executed. Frozen vision-language models segment a demonstration and select keyframes; execute repeated keyframe alignment followed by relative motion replay.,https://arxiv.org/abs/2509.24972,https://arxiv.org/abs/2509.24972,existing primary-source date record
178,survey2026wam,{World Action Models: The Next Frontier in Embodied AI},2026,2026-05-12,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/2605.12090,https://arxiv.org/abs/2605.12090,existing primary-source date record
179,srinivas2018upn,{Universal Planning Networks},2018,2018-04-02,day,world,World-model-based control,Universal Planning Networks unroll a learned latent forward model and optimize an action plan toward an image goal.,https://arxiv.org/abs/1804.00645,https://arxiv.org/abs/1804.00645,existing primary-source date record
180,li2025embodiedwm,{A Comprehensive Survey on World Models for Embodied AI},2025,2025-10-19,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/2510.16732,https://arxiv.org/abs/2510.16732,existing primary-source date record
181,nguyen2026iclr,{ICLR: In-Context Imitation Learning with Visual Reasoning},2026,2026-03-08,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Image-plane gripper traces condition action prediction; the trace is not passed to a separate plan executor. The reasoning-dropout variant omits the query trace. Both are direct by this survey’s execution-interface rule.,https://arxiv.org/abs/2603.07530,https://arxiv.org/abs/2603.07530,existing primary-source date record
182,son2026seetraceact,{SeeTraceAct: Visibility-Aware Latent Planning from Cross-Embodiment Demonstration Videos},2026,2026-06-01,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Demonstration video and robot observations condition a flow-matching action expert; the future trace decoder is training-only and discarded at inference.,https://arxiv.org/abs/2606.02745,https://arxiv.org/abs/2606.02745,existing primary-source date record
183,choi2026ponderpounce,{PonderPounce: A Pretrained MLLM as an Episode Context Engine for Robot Control},2026,2026-08-25,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. The RoboCasa-DC branch conditions actions on a supplied demonstration via continuous cognition; subgoal text remains internal and is not passed to an executor.,https://arxiv.org/abs/2608.24115,https://arxiv.org/abs/2608.24115,existing primary-source date record
184,huang2023voxposer,{VoxPoser: Composable 3D Value Maps for Robotic Manipulation with Language Models},2023,2023-07-12,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Code examples guide a language model to compose spatial value maps used by a trajectory planner. Only the fixed-model planning branch is counted; optional online dynamics-model learning is excluded.",https://arxiv.org/abs/2307.05973,https://arxiv.org/abs/2307.05973,existing primary-source date record
185,ahn2022saycan,"{Do As I Can, Not As I Say: Grounding Language in Robotic Affordances}",2022,2022-04-04,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Example-conditioned language planning selects pretrained primitives using skill affordances; no new-task weight update.",https://arxiv.org/abs/2204.01691,https://arxiv.org/abs/2204.01691,existing primary-source date record
186,huang2022monologue,{Inner Monologue: Embodied Reasoning through Planning with Language Models},2022,2022-07-12,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Example plans and environmental/human feedback condition language planning over fixed skills.",https://arxiv.org/abs/2207.05608,https://arxiv.org/abs/2207.05608,existing primary-source date record
187,physcap2026,{PhysCaP: Grounding Code-as-Policy Agent with Physics-Informed Exploration},2026,2026-08-21,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Training-free physical measurements and accumulated interaction knowledge inform a frozen code-generating planner and fixed robot APIs.",https://arxiv.org/abs/2608.21031,https://arxiv.org/abs/2608.21031,existing primary-source date record
188,feng2026regrind,A Minimalist Retargeting-Guided Reinforcement Learning Recipe for Dexterous Manipulation,2026,2026-07-13,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/2607.11874,https://arxiv.org/abs/2607.11874,existing primary-source date record
189,fang2024kalm,{Keypoint Abstraction using Large Models for Object-Relative Imitation Learning},2024,2024,year,policy,Context-conditioned policies,Keypoint representations support learned action inference. Their geometric representation is distinct from explicit demonstration retargeting at deployment.,https://arxiv.org/abs/2410.23254,https://arxiv.org/abs/2410.23254,existing primary-source date record
190,haldar2025pointpolicy,{Point Policy: Unifying Observations and Actions with Key Points for Robot Manipulation},2025,2025,year,policy,Context-conditioned policies,Keypoint representations support learned action inference. Their geometric representation is distinct from explicit demonstration retargeting at deployment.,https://arxiv.org/abs/2502.20391,https://arxiv.org/abs/2502.20391,existing primary-source date record
191,li2025emp,{Elastic Motion Policy: An Adaptive Dynamical System for Robust and Efficient One-Shot Imitation Learning},2025,2025,year,geometry,Geometric demonstration transfer,Elastic Motion Policy edits the demonstrated end-effector motion and adapts a dynamical-system reference to scene changes; parameter learning is a separate axis.,https://arxiv.org/abs/2503.08029,https://arxiv.org/abs/2503.08029,existing primary-source date record
192,yuan2024robopoint,RoboPoint: A Vision-Language Model for Spatial Affordance Prediction for Robotics,2024,2024-06-15,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/2406.10721,https://arxiv.org/abs/2406.10721,existing primary-source date record
193,qu2025spatialvla,SpatialVLA: Exploring Spatial Representations for Visual-Language-Action Model,2025,2025-01-27,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2501.15830,https://arxiv.org/abs/2501.15830,existing primary-source date record
194,chaumette2006visualservo,"Visual Servo Control, Part I: Basic Approaches",2006,2006,year,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://web.mit.edu/amcp/OldFiles/drg/Chaumette_Part_I.pdf,https://web.mit.edu/amcp/OldFiles/drg/Chaumette_Part_I.pdf,existing primary-source date record
195,fan2026rtcf,"{Retrieve in Time, Correct in Frequency}",2026,2026-08-05,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. Progress-aligned successful trajectories supply a clipped low-frequency action residual after the frozen VLA proposal; no separate task program, future model, or neural update.",https://arxiv.org/abs/2608.04527,https://arxiv.org/abs/2608.04527,existing primary-source date record
196,li2020focal,{FOCAL: Efficient Fully-Offline Meta-Reinforcement Learning via Distance Metric Learning and Behavior Regularization},2020,2020-10-02,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Meta-testing computes a deterministic task embedding from offline transitions and rolls out the conditioned policy; Algorithm 2 has no parameter update.,https://arxiv.org/abs/2010.01112,https://arxiv.org/abs/2010.01112,existing primary-source date record
197,yuan2022corro,{Robust Task Representations for Offline Meta-Reinforcement Learning via Contrastive Learning},2022,2022-06-21,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A learned transition encoder aggregates task information for a fixed context-conditioned policy; evaluates changing rewards and dynamics in MuJoCo.,https://arxiv.org/abs/2206.10442,https://arxiv.org/abs/2206.10442,existing primary-source date record
198,li2026rememvla,{ReMem-VLA: Empowering Vision-Language-Action Model with Memory via Dual-Level Recurrent Queries},2026,2026-03-13,day,policy,Context-conditioned policies,"Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",https://arxiv.org/abs/2603.12942,https://arxiv.org/abs/2603.12942,existing primary-source date record
199,cherepanov2026muvla,{$\mu$VLA: On Recurrent Memory for Partially Observable Manipulation in VLA Models},2026,2026-06-10,day,policy,Context-conditioned policies,"Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",https://arxiv.org/abs/2606.12497,https://arxiv.org/abs/2606.12497,existing primary-source date record
200,yang2026eventvla,{EventVLA: Event-Driven Visual Evidence Memory for Long-Horizon Vision-Language-Action Policies},2026,2026-06-18,day,policy,Context-conditioned policies,"Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",https://arxiv.org/abs/2606.20092,https://arxiv.org/abs/2606.20092,existing primary-source date record
201,oh2025rip,{Robust Instant Policy: Leveraging Student's t-Regression Model for Robust In-context Imitation Learning of Robot Manipulation},2025,2025-06-18,day,policy,Context-conditioned policies,"Context adapts auxiliary policy state or parameters, and the resulting policy directly generates actions.",https://arxiv.org/abs/2506.15157,https://arxiv.org/abs/2506.15157,existing primary-source date record
202,grigsby2023amago,{AMAGO: Scalable In-Context Reinforcement Learning for Adaptive Agents},2023,2023-10-15,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Observation–action–reward histories condition an off-policy contextual actor; the MetaWorld ML-1 branch establishes robotic task adaptation.,https://arxiv.org/abs/2310.09971,https://arxiv.org/abs/2310.09971,existing primary-source date record
203,elawady2024relic,{ReLIC: A Recipe for 64k Steps of In-Context Reinforcement Learning for Embodied AI},2024,2024-10-03,day,policy,Context-conditioned policies,ReLIC conditions a fixed policy on long embodied interaction histories; its task adaptation is implemented through sequence inference.,https://arxiv.org/abs/2410.02751,https://arxiv.org/abs/2410.02751,existing primary-source date record
204,shah2026halo,{Memory Retrieval in Visuomotor Policies for Long-Horizon Robot Control},2026,2026-06-23,day,policy,Context-conditioned policies,"Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",https://arxiv.org/abs/2606.25136,https://arxiv.org/abs/2606.25136,existing primary-source date record
205,arxiv260826821,{TemporalFlow-VLA: Learning Physically Grounded Execution History for Long-Horizon Robot Manipulation},2026,2026-08-27,day,policy,Context-conditioned policies,"Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",https://arxiv.org/abs/2608.26821,https://arxiv.org/abs/2608.26821,existing primary-source date record
206,arxiv260829537,{AGM: Achievement-Grounded Memory for Closed-Loop Agents with Frozen VLA Policies},2026,2026-08-30,day,agent,Skill- and agent-based execution,AGM uses achievement-grounded memory and verified task progress to organize calls to frozen VLA execution capabilities.,https://arxiv.org/abs/2608.29537,https://arxiv.org/abs/2608.29537,existing primary-source date record
207,arxiv260708448,{Harness VLA: Steering Frozen VLAs into Reliable Manipulation Primitives via Memory-Guided Agents},2026,2026-07-09,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Task traces and success/failure memory condition an agent that selects staging, primitive calls and retries for a frozen VLA executor. Memory acquired on an exploration seed is reused on evaluation seeds. Pre-evaluation VLA post-training is distinct from the coded frozen deployment; the reported simulation branch supplies the control evidence.",https://arxiv.org/abs/2607.08448v4,https://arxiv.org/abs/2607.08448v4,existing primary-source date record
208,arxiv260821204,{Beyond Imitation: Self-Improving Robot Policies via Off-Policy Q-Planning},2026,2026-08-21,day,policy,Context-conditioned policies,The method improves or selects actions proposed by a learned policy through a value or verification operation; it does not execute a transferred reference or a predicted future.,https://arxiv.org/abs/2608.21204,https://arxiv.org/abs/2608.21204,existing primary-source date record
209,shi2026memoryvlapp,{MemoryVLA++: Temporal Modeling via Memory and Imagination in Vision-Language-Action Models},2026,2026-06-08,day,world,World-model-based control,MemoryVLA++ predicts future latent states at inference and passes memory-guided imagined latents to the diffusion action expert.,https://arxiv.org/abs/2606.09827,https://arxiv.org/abs/2606.09827,existing primary-source date record
210,chen2026steerable,{Steerable Vision-Language-Action Policies for Embodied Reasoning and Hierarchical Control},2026,2026-02-13,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. An off-the-shelf VLM uses past experience to choose steering commands at different abstraction levels for a pretrained VLA. Count this ICL branch, not the separately fine-tuned reasoner.",https://arxiv.org/abs/2602.13193,https://arxiv.org/abs/2602.13193,existing primary-source date record
211,liu2026guava,{Guava: An Effective and Universal Harness for Embodied Manipulation},2026,2026-06-16,day,agent,Skill- and agent-based execution,A high-level reasoning system uses task evidence and execution feedback to orchestrate existing motor capabilities; subsequent policy training is a separate component.,https://arxiv.org/abs/2606.18363,https://arxiv.org/abs/2606.18363,existing primary-source date record
212,galanti2026physicalagency,{Addressing the Orchestration Gap in Generalist Robots via Physical Agency},2026,2026-07-23,day,agent,Skill- and agent-based execution,A high-level reasoning system uses task evidence and execution feedback to orchestrate existing motor capabilities; subsequent policy training is a separate component.,https://arxiv.org/abs/2607.21725,https://arxiv.org/abs/2607.21725,existing primary-source date record
213,singh2024malmm,{MALMM: Multi-Agent Large Language Models for Zero-Shot Robotics Manipulation},2024,2024-11-26,day,agent,Skill- and agent-based execution,MALMM revises a plan and Python controller after intermediate robot observations.,https://arxiv.org/abs/2411.17636,https://arxiv.org/abs/2411.17636,"arXiv v1 submission date, verified 2026-09-20"
214,curtis2025proc3s,{Trust the PRoC3S: Solving Long-Horizon Robotics Problems with LLMs and Constraint Satisfaction},2024,2024-06-08,day,agent,Skill- and agent-based execution,PRoC3S uses constraint violations to revise a generated robot program and its continuous sampling bounds.,https://proceedings.mlr.press/v270/curtis25a.html,https://arxiv.org/abs/2406.05572,"arXiv v1 submission date, verified 2026-09-20"
215,sarch2024ical,{VLM Agents Generate Their Own Memories: Distilling Experience into Embodied Programs of Thought},2024,2024-06-20,day,agent,Skill- and agent-based execution,The TEACh branch of ICAL retrieves annotated embodied programs and retains lessons distilled from feedback.,https://papers.nips.cc/paper_files/paper/2024/hash/8ac50fd0a4eeeb1f077b17bb7c5353c3-Abstract-Conference.html,https://arxiv.org/abs/2406.14596,"arXiv v1 submission date, verified 2026-09-20"
216,ju2026embodiskill,{EmbodiSkill: Skill-Aware Reflection for Self-Evolving Embodied Agents},2026,2026/05/11,day,agent,Skill- and agent-based execution,EmbodiSkill reflects on skill failures and revises the reusable guidance or skill library used by an embodied agent.,https://arxiv.org/abs/2605.10332,https://arxiv.org/abs/2605.10332,existing primary-source date record
217,xie2026uniskillrepo,{Uni-Skill: Building Self-Evolving Skill Repository for Generalizable Robotic Manipulation},2026,2026-03-03,day,agent,Skill- and agent-based execution,Uni-Skill retrieves annotated video evidence to construct and extend callable robot skills during deployment.,https://arxiv.org/abs/2603.02623,https://arxiv.org/abs/2603.02623,"arXiv v1 submission date, verified 2026-09-20"
218,kumar2026aor,{Act-Observe-Rewrite: Multimodal Coding Agents as In-Context Policy Learners for Robot Manipulation},2026,2026-03-03,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. A fixed multimodal coding agent uses episode outcomes and images to rewrite an executable controller between trials. The controller implementation changes; the model weights do not. The qualifying evaluation is simulated manipulation.",https://arxiv.org/abs/2603.04466,https://arxiv.org/abs/2603.04466,existing primary-source date record
219,hu2026orchestrating,{What Matters in Orchestrating Robot Policies: A Systematic Study of Hierarchical VLA Agents},2026,2026-06-09,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Ten prior same-task episodes are summarized into affordance guidance for a frozen planner and executor. The qualifying branch is contextual experience reuse, not the separately compared VLA post-training configurations.",https://arxiv.org/abs/2606.10267,https://arxiv.org/abs/2606.10267,existing primary-source date record
220,cui2026roboclaw,{RoboClaw: An Agentic Framework for Scalable Long-Horizon Robotic Tasks},2026,2026-03-12,day,agent,Skill- and agent-based execution,A high-level reasoning system uses task evidence and execution feedback to orchestrate existing motor capabilities; subsequent policy training is a separate component.,https://arxiv.org/abs/2603.11558,https://arxiv.org/abs/2603.11558,existing primary-source date record
221,arxiv260724744,{Data Pyramid for Embodied Manipulation: A Survey},2026,2026-07-27,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2607.24744,https://arxiv.org/abs/2607.24744,existing primary-source date record
222,wang2026ego2robot,{Ego2Robot: Scalable Robot Data Synthesis from Egocentric Human Data},2026,2026-08-03,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2608.02580,https://arxiv.org/abs/2608.02580,existing primary-source date record
223,simpleai2026hifiumi,{HiFi-UMI: Learning Deployable Manipulation Policies from High-Fidelity UMI Data Alone},2026,2026-07-28,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2607.25895,https://arxiv.org/abs/2607.25895,existing primary-source date record
224,zhaxizhuoma2024fastumi,FastUMI: A Scalable and Hardware-Independent Universal Manipulation Interface with Dataset,2024,2024-09-29,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2409.19499,https://arxiv.org/abs/2409.19499,"arXiv v1 submission date, verified 2026-09-20"
225,ha2024umilegs,UMI on Legs: Making Manipulation Policies Mobile with Manipulation-Centric Whole-body Controllers,2024,2024-07-14,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2407.10353,https://arxiv.org/abs/2407.10353,"arXiv v1 submission date, verified 2026-09-20"
226,luo2026omniumi,OmniUMI: Towards Physically Grounded Robot Learning via Human-Aligned Multimodal Interaction,2026,2026-04-12,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2604.10647,https://arxiv.org/abs/2604.10647,"arXiv v1 submission date, verified 2026-09-20"
227,james2019rlbench,{RLBench: The Robot Learning Benchmark \& Learning Environment},2019,2019-09-26,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/1909.12271,https://arxiv.org/abs/1909.12271,existing primary-source date record
228,liu2023libero,{LIBERO: Benchmarking Knowledge Transfer for Lifelong Robot Learning},2023,2023-06-05,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2306.03310,https://arxiv.org/abs/2306.03310,existing primary-source date record
229,gu2023maniskill2,ManiSkill2: A Unified Benchmark for Generalizable Manipulation Skills,2023,2023-02-09,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2302.04659,https://arxiv.org/abs/2302.04659,"arXiv v1 submission date, verified 2026-09-20"
230,chen2025robotwin2,RoboTwin 2.0: A Scalable Data Generator and Benchmark with Strong Domain Randomization for Robust Bimanual Robotic Manipulation,2025,2025-06-22,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2506.18088,https://arxiv.org/abs/2506.18088,"arXiv v1 submission date, verified 2026-09-20"
231,vaswani2017attention,Attention Is All You Need,2017,2017-06-12,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/1706.03762,https://arxiv.org/abs/1706.03762,existing primary-source date record
232,reddy2023abrupt,The mechanistic basis of data dependence and abrupt learning in an in-context classification task,2023,2023-12-03,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/2312.03002,https://arxiv.org/abs/2312.03002,existing primary-source date record
233,yu2026walloss05,{Wall-OSS-0.5 Technical Report},2026,2026-05-29,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2605.30877v2,https://arxiv.org/abs/2605.30877v2,existing primary-source date record
234,dehaan2019causal,{Causal Confusion in Imitation Learning},2019,2019-05-28,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://papers.neurips.cc/paper_files/paper/2019/hash/947018640bf36a2bb609d3557a285329-Abstract.html,https://papers.neurips.cc/paper_files/paper/2019/hash/947018640bf36a2bb609d3557a285329-Abstract.html,existing primary-source date record
235,torne2025ptp,{Learning Long-Context Diffusion Policies via Past-Token Prediction},2025,2025-05-14,day,policy,Context-conditioned policies,"Historical observations, event records or retrieved episodes condition direct action generation; memory storage does not create a separate control family.",https://arxiv.org/abs/2505.09561,https://arxiv.org/abs/2505.09561,existing primary-source date record
236,mtopt2021,{MT-Opt: Continuous Multi-Task Robotic Reinforcement Learning at Scale},2021,2021-04-16,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/2104.08212,https://arxiv.org/abs/2104.08212,existing primary-source date record
237,bridge2021,{Bridge Data: Boosting Generalization of Robotic Skills with Cross-Domain Datasets},2021,2021-09-27,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2109.13396,https://arxiv.org/abs/2109.13396,existing primary-source date record
238,agibot2026release,{AgiBot World 2026},2026,2026,year,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://huggingface.co/datasets/agibot-world/AgiBotWorld2026,https://huggingface.co/datasets/agibot-world/AgiBotWorld2026,Official dataset release and recommended citation year.
239,agibot2026corrections,{AGIBOT Releases AGIBOT WORLD 2026 Theme 3 for Real-World Robot Reinforcement Learning},2026,2026-09-01,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://agibot.com/article/231/detail/95.html,https://agibot.com/article/231/detail/95.html,existing primary-source date record
240,robomind2024,{RoboMIND: Benchmark on Multi-embodiment Intelligence Normative Data for Robot Manipulation},2024,2024-12-18,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2412.13877,https://arxiv.org/abs/2412.13877,existing primary-source date record
241,robomind2025v2,"{RoboMIND 2.0: A Multimodal, Bimanual Mobile Manipulation Dataset for Generalizable Embodied Intelligence}",2025,2025-12-31,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2512.24653,https://arxiv.org/abs/2512.24653,existing primary-source date record
242,robocoin2025,{RoboCOIN: An Open-Sourced Bimanual Robotic Data Collection for Integrated Manipulation},2025,2025-11-21,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2511.17441,https://arxiv.org/abs/2511.17441,existing primary-source date record
243,bharadhwaj2023roboagent,{RoboAgent: Generalization and Efficiency in Robot Manipulation via Semantic Augmentations and Action Chunking},2023,2023-09-05,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2309.01918,https://arxiv.org/abs/2309.01918,existing primary-source date record
244,xu2026bimanualscaling,"{Scaling Bimanual Household Manipulation from 1,500 hours of Demonstrations to On-Policy Corrections}",2026,2026-09-03,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2609.03591,https://arxiv.org/abs/2609.03591,existing primary-source date record
245,shah2025mimicdroid,{MimicDroid: In-Context Learning for Humanoid Robot Manipulation from Human Play Videos},2025,2025-09-11,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Human play-video context and inferred human motion condition humanoid action prediction.,https://arxiv.org/abs/2509.09769,https://arxiv.org/abs/2509.09769,existing primary-source date record
246,li2026aceego,{ACE-Ego-0: Unifying Egocentric Human and Robotic Data for VLA Pretraining},2026,2026-06-15,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2606.17200,https://arxiv.org/abs/2606.17200,existing primary-source date record
247,xiaomi2026robotics1,{Xiaomi-Robotics-1: Scaling Vision-Language-Action Models with over 100K Hours of Real-World Trajectories},2026,2026-07-16,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2607.15330,https://arxiv.org/abs/2607.15330,existing primary-source date record
248,punamiya2026egoverse,{EgoVerse: An Egocentric Human Dataset for Robot Learning from Around the World},2026,2026-04-08,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2604.07607,https://arxiv.org/abs/2604.07607,existing primary-source date record
249,aoe2026openaoe,{Open-AoE: An Open Egocentric Manipulation Dataset and Toolchain for Embodied Learning},2026,2026-07-15,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2607.14183,https://arxiv.org/abs/2607.14183,existing primary-source date record
250,cao2026acedata,{ACE-Data-0: Human-Centric Ambient Capture as Embodied Data Engine},2026,2026-07-30,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2607.28625,https://arxiv.org/abs/2607.28625,existing primary-source date record
251,wang2023mimicplay,{MimicPlay: Long-Horizon Imitation Learning by Watching Human Play},2023,2023-02-24,day,agent,Skill- and agent-based execution,MimicPlay infers latent plans learned from human play and uses them to guide a low-level visuomotor controller.,https://arxiv.org/abs/2302.12422,https://arxiv.org/abs/2302.12422,existing primary-source date record
252,openai2026astratraining,Public Summary of Training Content for {GPT-6 Astra},2026,2026-09-02,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://cdn.openai.com/pdf/gpt-6-astra-eu-ai-act-public-summary-of-training-content.pdf,https://cdn.openai.com/pdf/gpt-6-astra-eu-ai-act-public-summary-of-training-content.pdf,existing primary-source date record
253,raventos2023diversity,Pretraining task diversity and the emergence of non-{Bayesian} in-context learning for regression,2023,2023-06-26,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/2306.15063,https://arxiv.org/abs/2306.15063,existing primary-source date record
254,ghasemipour2025selfimproving,{Self-Improving Embodied Foundation Models},2025,2025/09/18,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/2509.15155,https://arxiv.org/abs/2509.15155,existing primary-source date record
255,qian2026robotok,{RoboTok: An Internet-Scale Data Engine for Human Demonstration Retrieval and Dexterous Manipulation Learning},2026,2026-09-02,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2609.03199,https://arxiv.org/abs/2609.03199,existing primary-source date record
256,lin2026simdex,{SiMDex: Mining Similar Egocentric Videos for Cross-Embodiment Dexterous Manipulation},2026,2026-08-04,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2608.04196,https://arxiv.org/abs/2608.04196,existing primary-source date record
257,zhou2025yoto,{You Only Teach Once: Learn One-Shot Bimanual Robotic Manipulation from Video Demonstrations},2025,2025,year,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://www.roboticsproceedings.org/rss21/p149.html,https://www.roboticsproceedings.org/rss21/p149.html,existing primary-source date record
258,zhou2026bidemosyn,{One-Shot Real-World Demonstration Synthesis for Scalable Bimanual Manipulation},2025,2025-12-10,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://www.roboticsproceedings.org/rss22/p001.html,https://arxiv.org/abs/2512.09297v1,arXiv v1 submission verified 2026-09-22; RSS publication remains 2026.
259,robosplat2025,{Novel Demonstration Generation with Gaussian Splatting Enables Robust One-Shot Manipulation},2025,2025,year,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://www.roboticsproceedings.org/rss21/p146.html,https://www.roboticsproceedings.org/rss21/p146.html,existing primary-source date record
260,bonardi2019humans,{Learning One-Shot Imitation from Humans without Humans},2019,2019-11-04,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Task-embedding and control networks transfer simulated human teaching to real human-video conditioning.,https://arxiv.org/abs/1911.01103,https://arxiv.org/abs/1911.01103,existing primary-source date record
261,arxiv260509423,{SimWorld Studio: Automatic Environment Generation with Evolving Coding Agent for Embodied Agent Learning},2026,2026-05-10,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2605.09423,https://arxiv.org/abs/2605.09423,existing primary-source date record
262,arxiv260831167,{SUN: Persistent Programs For Language-Grounded Control-to-Learning-to-Real Policies},2026,2026-08-31,day,agent,Skill- and agent-based execution,"SUN compiles language and scene semantics into typed task programs, control costs and transition conditions consumed by an executor; policy distillation is a later stage.",https://arxiv.org/abs/2608.31167,https://arxiv.org/abs/2608.31167,existing primary-source date record
263,arxiv260304356,{RoboCasa365: A Large-Scale Simulation Framework for Training and Benchmarking Generalist Robots},2026,2026-03-04,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2603.04356,https://arxiv.org/abs/2603.04356,existing primary-source date record
264,arxiv260519242,{PhyWorld: Physics-Faithful World Model for Video Generation},2026,2026-05-19,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/2605.19242,https://arxiv.org/abs/2605.19242,existing primary-source date record
265,arxiv260401985,{World Action Verifier: Self-Improving World Models via Forward-Inverse Asymmetry},2026,2026-04-02,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/2604.01985,https://arxiv.org/abs/2604.01985,existing primary-source date record
266,arxiv250706219,{Is Diversity All You Need for Scalable Robotic Manipulation?},2025,2025-07-08,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/2507.06219v1,https://arxiv.org/abs/2507.06219v1,existing primary-source date record
267,ross2011dagger,{A Reduction of Imitation Learning and Structured Prediction to No-Regret Online Learning},2010,2010-11-02,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://proceedings.mlr.press/v15/ross11a.html,https://proceedings.mlr.press/v15/ross11a.html,existing primary-source date record
268,laskey2017dart,{DART: Noise Injection for Robust Imitation Learning},2017,2017-03-27,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/1703.09327,https://arxiv.org/abs/1703.09327,existing primary-source date record
269,hoque2021thrifty,{ThriftyDAgger: Budget-Aware Novelty and Risk Gating for Interactive Imitation Learning},2021,2021-09-17,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/2109.08273,https://arxiv.org/abs/2109.08273,existing primary-source date record
270,arxiv260313528,{Learning Actionable Manipulation Recovery via Counterfactual Failure Synthesis},2026,2026-03-13,day,policy,Context-conditioned policies,Dream2Fix uses a trained visual model to predict executable recovery trajectories. The world model produces training data; deployed recovery follows action inference.,https://arxiv.org/abs/2603.13528,https://arxiv.org/abs/2603.13528,existing primary-source date record
271,arxiv260421741,{Hi-WM: Human-in-the-World-Model for Scalable Robot Post-Training},2026,2026-04-23,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/2604.21741,https://arxiv.org/abs/2604.21741,existing primary-source date record
272,arxiv260819891,{EXIMO: VLM Guided Exploration of VLA Policies},2026,2026-08-20,day,agent,Skill- and agent-based execution,A VLM guides exploratory deployment of existing VLA capabilities; exploration-generated data can subsequently improve the policy.,https://arxiv.org/abs/2608.19891,https://arxiv.org/abs/2608.19891,existing primary-source date record
273,arxiv251114759,{$\pi^{*}_{0.6}$: a VLA That Learns From Experience},2025,2025-11-17,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2511.14759,https://arxiv.org/abs/2511.14759,existing primary-source date record
274,zhao2023act,{Learning Fine-Grained Bimanual Manipulation with Low-Cost Hardware},2023,2023-04-23,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2304.13705,https://arxiv.org/abs/2304.13705,existing primary-source date record
275,octo2024,{Octo: An Open-Source Generalist Robot Policy},2024,2024-05-20,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2405.12213,https://arxiv.org/abs/2405.12213,existing primary-source date record
276,brohan2022rt1,{RT-1: Robotics Transformer for Real-World Control at Scale},2022,2022-12-13,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2212.06817,https://arxiv.org/abs/2212.06817,existing primary-source date record
277,brohan2023rt2,{RT-2: Vision-Language-Action Models Transfer Web Knowledge to Robotic Control},2023,2023-07-28,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2307.15818,https://arxiv.org/abs/2307.15818,existing primary-source date record
278,hpt2024,{Scaling Proprioceptive-Visual Learning with Heterogeneous Pre-trained Transformers},2024,2024-09-30,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2409.20537,https://arxiv.org/abs/2409.20537,existing primary-source date record
279,liu2024rdt,{RDT-1B: a Diffusion Foundation Model for Bimanual Manipulation},2024,2024-10-10,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2410.07864,https://arxiv.org/abs/2410.07864,existing primary-source date record
280,arxiv251222414,{Emergence of Human to Robot Transfer in Vision-Language-Action Models},2025,2025-12-27,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2512.22414,https://arxiv.org/abs/2512.22414,existing primary-source date record
281,arxiv260415483,{${\pi}_{0.7}$: a Steerable Generalist Robotic Foundation Model with Emergent Capabilities},2026,2026-04-16,day,policy,Context-conditioned policies,A learned robot policy maps its task and observation inputs to actions. The paper contributes a policy or a policy comparison used to explain learned robot competence.,https://arxiv.org/abs/2604.15483,https://arxiv.org/abs/2604.15483,existing primary-source date record
282,vuong2025actiontokenizer,{Action Tokenizer Matters in In-Context Imitation Learning},2025,2025-03-03,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. An action-tokenizer contribution is evaluated within demonstration-conditioned ICRT control. Count the independent paper once, not each tokenizer ablation.",https://arxiv.org/abs/2503.01206,https://arxiv.org/abs/2503.01206,existing primary-source date record
283,fateh2026histat,{A Hierarchical Spatiotemporal Action Tokenizer for In-Context Imitation Learning in Robotics},2026,2026-04-16,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. Hierarchical action tokens are evaluated in contextual imitation; only the ICRT branch, not every ACT experiment, qualifies.",https://arxiv.org/abs/2604.15215,https://arxiv.org/abs/2604.15215,existing primary-source date record
284,arxiv260518746,{ESI-Bench: Towards Embodied Spatial Intelligence that Closes the Perception-Action Loop},2026,2026-05-18,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2605.18746,https://arxiv.org/abs/2605.18746,existing primary-source date record
285,arxiv260101075,{Flow Equivariant World Models: Memory for Partially Observed Dynamic Environments},2026,2026-01-03,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/2601.01075,https://arxiv.org/abs/2601.01075,existing primary-source date record
286,arxiv260618960,{Mem-World: Memory-Augmented Action-Conditioned World Models for Persistent Robot Manipulation},2026,2026-06-17,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/2606.18960,https://arxiv.org/abs/2606.18960,existing primary-source date record
287,arxiv260819059,{LT-Mem: Volatility-Aware Spatio-Temporal Memory for Lifelong Scene Understanding},2026,2026-08-19,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/2608.19059,https://arxiv.org/abs/2608.19059,existing primary-source date record
288,arxiv260900619,{DSG: Dynamic 3D Scene Graph Construction for Embodied Agents in Changing Indoor Environments},2026,2026-09-01,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/2609.00619,https://arxiv.org/abs/2609.00619,existing primary-source date record
289,arxiv260900950,{HitMem: Hierarchical Temporal 3D Memory with Multi-Modal Context-Aware Retrieval for Dynamic Environments},2026,2026-09-01,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/2609.00950,https://arxiv.org/abs/2609.00950,existing primary-source date record
290,arxiv260601247,{Where to Look: Can Foundation Models Reach a Target Viewpoint Through Active Exploration?},2026,2026-05-31,day,agent,Skill- and agent-based execution,The viewpoint-reproduction agent uses a target image and multi-turn observations to choose embodied movement commands.,https://arxiv.org/abs/2606.01247,https://arxiv.org/abs/2606.01247,existing primary-source date record
291,arxiv260817129,{PROBE: Manipulation-Grounded Visual Question Answering with VLM Agents},2026,2026-08-17,day,agent,Skill- and agent-based execution,PROBE uses observation-conditioned reasoning to invoke grasping and pushing tools before answering a physically grounded question.,https://arxiv.org/abs/2608.17129,https://arxiv.org/abs/2608.17129,existing primary-source date record
292,mai2026crvlaforce,{CR-VLA-Force: Learning Control-aware Compliance VLA Model for Robust Contact-rich Robotic Manipulation},2026,2026-09-05,day,policy,Context-conditioned policies,"Force or tactile observations enter action generation and execution-time correction, extending policy context beyond visual history.",https://arxiv.org/abs/2609.05832v1,https://arxiv.org/abs/2609.05832v1,existing primary-source date record
293,jain2025transitions,{Enabling Long(er) Horizon Imitation for Manipulation Tasks by Modeling Subgoal Transitions},2025,2025,year,agent,Skill- and agent-based execution,Subgoal transitions organize the execution of long-horizon manipulation behavior above the low-level controller.,https://proceedings.mlr.press/v305/jain25b.html,https://proceedings.mlr.press/v305/jain25b.html,existing primary-source date record
294,ebert2018retrying,{Robustness via Retrying: Closed-Loop Robotic Manipulation with Self-Supervised Learning},2018,2018,year,world,World-model-based control,Video-predictive control recomputes a continuation from the current state while image registration maintains the visual objective.,https://proceedings.mlr.press/v87/ebert18a.html,https://proceedings.mlr.press/v87/ebert18a.html,existing primary-source date record
295,bahety2024screwmimic,{ScrewMimic: Bimanual Imitation from Human Videos with Screw Space Projection},2024,2024,year,geometry,Geometric demonstration transfer,ScrewMimic transfers a demonstrated bimanual screw-motion representation and refines its physical realization through interaction.,https://www.roboticsproceedings.org/rss20/p078.html,https://www.roboticsproceedings.org/rss20/p078.html,existing primary-source date record
296,arxiv260623085,{Foresight: Failure Detection for Long-Horizon Robotic Manipulation with Action-Conditioned World Model Latents},2026,2026-06-22,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2606.23085,https://arxiv.org/abs/2606.23085,existing primary-source date record
297,matsushima2020uncertainty,{Modeling Task Uncertainty for Safe Meta-Imitation Learning},2020,2020-11-27,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A probabilistic embedding of demonstrations conditions simulated pushing control and expresses task uncertainty.,https://doi.org/10.3389/frobt.2020.606361,https://doi.org/10.3389/frobt.2020.606361,existing primary-source date record
298,liang2024introplan,{Introspective Planning: Aligning Robots' Uncertainty with Inherent Task Ambiguity},2024,2024-02-09,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Retrieved reasoning examples derived from human choices inform plan selection and requests for help.",https://arxiv.org/abs/2402.06529,https://arxiv.org/abs/2402.06529,existing primary-source date record
299,arxiv260825798,{TacForcing: Streaming Action Generation with Execution-Time Tactile Feedback},2026,2026-08-26,day,policy,Context-conditioned policies,"Force or tactile observations enter action generation and execution-time correction, extending policy context beyond visual history.",https://arxiv.org/abs/2608.25798,https://arxiv.org/abs/2608.25798,existing primary-source date record
300,zhang2020metacure,{MetaCURE: Meta Reinforcement Learning with Empowerment-Driven Exploration},2020,2020-06-15,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. Context inference is shared by separate exploration and exploitation policies; interaction identifies tasks in sparse-reward locomotion and Meta-World manipulation.,https://arxiv.org/abs/2006.08170,https://arxiv.org/abs/2006.08170,existing primary-source date record
301,cakmak2012questions,{Designing Robot Learners that Ask Good Questions},2012,2012-03-05,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://homes.cs.washington.edu/~mcakmak/pdfs/2012/cakmak2012hri.pdf,https://homes.cs.washington.edu/~mcakmak/pdfs/2012/cakmak2012hri.pdf,existing primary-source date record
302,core2026realignment,{Imagining Recovery: Inference-Time Counterfactual Realignment for Vision-Language-Action Models},2026,2026-08-14,day,world,World-model-based control,"CoRe synthesizes counterfactual continuations, chooses a rejoin state, and plans physical realignment before returning to the policy.",https://arxiv.org/abs/2608.14822,https://arxiv.org/abs/2608.14822,existing primary-source date record
303,arxiv260511951,{From Reaction to Anticipation: Proactive Failure Recovery through Agentic Task Graph for Robotic Manipulation},2026,2026-05-12,day,agent,Skill- and agent-based execution,"A task graph or high-level physical orchestrator uses memory and feedback to sequence, verify and revise calls to embodied execution capabilities.",https://arxiv.org/abs/2605.11951,https://arxiv.org/abs/2605.11951,existing primary-source date record
304,chen2026volo,{VoLo: A Physical Orchestrator for Open-Vocabulary Long-Horizon Manipulation},2026,2026-06-05,day,agent,Skill- and agent-based execution,"A task graph or high-level physical orchestrator uses memory and feedback to sequence, verify and revise calls to embodied execution capabilities.",https://arxiv.org/abs/2606.07723,https://arxiv.org/abs/2606.07723,existing primary-source date record
305,li2025iclhf,{In-situ Value-aligned Human-Robot Interactions with Physical Constraints},2025,2025-08-11,day,agent,Skill- and agent-based execution,"Context determines an explicit skill, program, or tool specification consumed by an executor. Recorded human preferences and feedback condition an LLM planner; a pose synthesizer makes the symbolic scene plan physically specific. Preferences are summarized in context rather than fitted into model weights.",https://arxiv.org/abs/2508.07606,https://arxiv.org/abs/2508.07606,existing primary-source date record
306,arxiv260818701,{SoftVTBench: A Deformation-Aware Visuo-Tactile Dataset and Benchmark for Deformable-Object Manipulation},2026,2026-08-19,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2608.18701,https://arxiv.org/abs/2608.18701,existing primary-source date record
307,arxiv260514504,{When Robots Do the Chores: A Benchmark and Agent for Long-Horizon Household Task Execution},2026,2026-05-14,day,agent,Skill- and agent-based execution,"A task graph or high-level physical orchestrator uses memory and feedback to sequence, verify and revise calls to embodied execution capabilities.",https://arxiv.org/abs/2605.14504,https://arxiv.org/abs/2605.14504,existing primary-source date record
308,arxiv260814441,{PACE-Bench: Benchmarking Physics Adaptation via Code Evolution in Dynamic Environments},2026,2026-08-14,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2608.14441,https://arxiv.org/abs/2608.14441,existing primary-source date record
309,jiang2026benchmarkaudit,{What Are We Actually Benchmarking in Robot Manipulation?},2026,2026-06-02,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2606.04233,https://arxiv.org/abs/2606.04233,existing primary-source date record
310,fei2025liberoplus,{LIBERO-Plus}: In-depth Robustness Analysis of Vision-Language-Action Models,2025,2025-10-15,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2510.13626,https://arxiv.org/abs/2510.13626,existing primary-source date record
311,yu2019metaworld,{Meta-World: A Benchmark and Evaluation for Multi-Task and Meta Reinforcement Learning},2019,2019-10-24,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/1910.10897,https://arxiv.org/abs/1910.10897,existing primary-source date record
312,gu2026roboreel,"{Monkey See, Can Monkey Do? A Benchmark for Evaluating Robot Skill Learning by Observation}",2026,2026-09-08,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2609.08209,https://arxiv.org/abs/2609.08209,existing primary-source date record
313,cherepanov2025mikasa,"{Memory, Benchmark \& Robots: A Benchmark for Solving Complex Tasks with Reinforcement Learning}",2025,2025-02-14,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2502.10550,https://arxiv.org/abs/2502.10550,existing primary-source date record
314,arxiv260813049,{H2R-Bench: Benchmarking Human-to-Robot Manipulation Video Generation in World Models},2026,2026-08-13,day,evaluation,Evaluation,"The cited contribution defines an evaluation task, benchmark, diagnostic or assessment mechanism.",https://arxiv.org/abs/2608.13049,https://arxiv.org/abs/2608.13049,existing primary-source date record
315,arxiv250617811,{RoboMonkey: Scaling Test-Time Sampling and Verification for Vision-Language-Action Models},2025,2025-06-21,day,policy,Context-conditioned policies,The method improves or selects actions proposed by a learned policy through a value or verification operation; it does not execute a transferred reference or a predicted future.,https://arxiv.org/abs/2506.17811,https://arxiv.org/abs/2506.17811,existing primary-source date record
316,arxiv260816885,{\${$\tau$}\_0\$-VLA: a Hierarchical Robot Foundation Model with World-Model-Guided Test-Time Computation},2026,2026-08-17,day,world,World-model-based control,World-model-guided search evaluates candidate subtasks before a low-level policy executes the selected continuation.,https://arxiv.org/abs/2608.16885,https://arxiv.org/abs/2608.16885,existing primary-source date record
317,sato2026sail,{SAIL: Test-Time Scaling for In-Context Imitation Learning with VLM},2026,2026-03-09,day,policy,Context-conditioned policies,"Context conditions action inference without a separately executed reference or runtime future prediction. A VLM predicts full end-effector trajectories conditioned on retrieved examples; search revises actions in a simulator. Count this fixed-model branch, not the separately distilled ACT policy.",https://arxiv.org/abs/2603.08269,https://arxiv.org/abs/2603.08269,existing primary-source date record
318,xie2021bayesian,An Explanation of In-context Learning as Implicit {Bayesian} Inference,2021,2021-11-03,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/2111.02080,https://arxiv.org/abs/2111.02080,existing primary-source date record
319,chen2024parallel,{Parallel Structures in Pre-training Data Yield In-Context Learning},2024,2024-02-19,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://aclanthology.org/2024.acl-long.465/,https://aclanthology.org/2024.acl-long.465/,existing primary-source date record
320,min2022demonstrations,Rethinking the Role of Demonstrations: What Makes In-Context Learning Work?,2022,2022-02-25,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://aclanthology.org/2022.emnlp-main.759/,https://aclanthology.org/2022.emnlp-main.759/,existing primary-source date record
321,garg2022functions,What Can Transformers Learn In-Context? A Case Study of Simple Function Classes,2022,2022-08-01,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/2208.01066,https://arxiv.org/abs/2208.01066,existing primary-source date record
322,shen2023gradient,{Position: Do Pretrained Transformers Learn In-Context by Gradient Descent?},2023,2023-10-12,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://proceedings.mlr.press/v235/shen24d.html,https://proceedings.mlr.press/v235/shen24d.html,existing primary-source date record
323,schaeffer2023mirage,Are Emergent Abilities of Large Language Models a Mirage?,2023,2023-04-28,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/2304.15004,https://arxiv.org/abs/2304.15004,existing primary-source date record
324,chung2022flan,{Scaling Instruction-Finetuned Language Models},2022,2022-10-20,day,training,Training and representations,"The cited contribution develops training, data-distribution or representation mechanisms without a single corresponding deployed context-to-action interface.",https://arxiv.org/abs/2210.11416v5,https://arxiv.org/abs/2210.11416v5,existing primary-source date record
325,huang2026fastthinkact,{Fast-ThinkAct: Efficient Vision-Language-Action Reasoning via Verbalizable Latent Planning},2026,2026-01-14,day,policy,Context-conditioned policies,Latent reasoning conditions the VLA action decoder; the final action path is direct policy inference.,https://arxiv.org/abs/2601.09708v2,https://arxiv.org/abs/2601.09708v2,existing primary-source date record
326,duan2026rsisurvey,{The Last AI Built by Humans: Toward Genuine Recursive Self-Improvement},2026,2026-09-10,day,foundations,Foundations and surveys,"The cited contribution supplies theoretical, historical or survey context.",https://arxiv.org/abs/2609.11873v1,https://arxiv.org/abs/2609.11873,"arXiv v1 submission date, verified 2026-09-20"
327,luo2025silvr,{Self-Improving Loops for Visual Robotic Planning},2025,2025/06/07,day,world,World-model-based control,SILVR uses a generative video planner to specify robotic behavior; its online neural self-improvement is recorded as a separate update regime.,https://arxiv.org/abs/2506.06658,https://arxiv.org/abs/2506.06658,existing primary-source date record
328,arxiv260212063,{VLAW: Iterative Co-Improvement of Vision-Language-Action Policy and World Model},2026,2026-02-12,day,policy,Context-conditioned policies,The world model supplies training rollouts for policy refinement. Physical deployment uses the refined VLA; world-model training is retained as a secondary component.,https://arxiv.org/abs/2602.12063,https://arxiv.org/abs/2602.12063,"arXiv v1 submission date, verified 2026-09-20"
329,arxiv260206508,{World-VLA-Loop: Closed-Loop Learning of Video World Model and VLA Policy},2026,2026-02-06,day,policy,Context-conditioned policies,The world model supplies training rollouts for policy refinement. Physical deployment uses the refined VLA; world-model training is retained as a secondary component.,https://arxiv.org/abs/2602.06508,https://arxiv.org/abs/2602.06508,"arXiv v1 submission date, verified 2026-09-20"
330,bi2026motus2,{Motus2: A Self-Evolving General World Model for Dexterous Manipulation},2026,2026/08/31,day,world,World-model-based control,"Motus2 couples action proposals, predicted visual consequences and value evaluation in a joint decision loop.",https://arxiv.org/abs/2608.30237,https://arxiv.org/abs/2608.30237,existing primary-source date record
331,zala2024envgen,{EnvGen: Generating and Adapting Environments via LLMs for Training Embodied Agents},2024,2024/03/18,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2403.12014,https://arxiv.org/abs/2403.12014,existing primary-source date record
332,faldor2024omniepic,{OMNI-EPIC: Open-endedness via Models of human Notions of Interestingness with Environments Programmed in Code},2024,2024/05/24,day,data,Data resources,"The cited contribution supplies demonstrations, data acquisition, synthesis or simulation resources.",https://arxiv.org/abs/2405.15568,https://arxiv.org/abs/2405.15568,existing primary-source date record
333,wagenmaker2025exploration,{Behavioral Exploration: Learning to Explore via In-Context Adaptation},2025,2025-07-11,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. A long-context generative policy uses past interactions and exploration conditioning to select actions.,https://arxiv.org/abs/2507.09041,https://arxiv.org/abs/2507.09041,existing primary-source date record
334,zintgraf2019varibad,{VariBAD: A Very Good Method for Bayes-Adaptive Deep RL via Meta-Learning},2019,2019-10-18,day,policy,Context-conditioned policies,Context conditions action inference without a separately executed reference or runtime future prediction. An amortized recurrent posterior over task uncertainty conditions a fixed policy in MuJoCo control. The transition/reward decoder trains the embedding but is not used for planning at test time.,https://arxiv.org/abs/1910.08348,https://arxiv.org/abs/1910.08348,"arXiv v1 submission date, verified 2026-09-20"
335,arxiv260919824,TADreamer: Zero-Shot Language-Guided 3D Navigation for Terrestrial-Aerial Bimodal Robots via Video Imagination,2026,2026-09-17,day,world,World-model-based control,"Generated future video supplies reconstructed, calibrated waypoints to a navigation planner; predicted futures remain on the execution path.",https://arxiv.org/abs/2609.19824,https://arxiv.org/abs/2609.19824,arXiv v1 submission verified 2026-09-21
336,arxiv260919315,GAVEL: Graph World Models for Verified and Efficient Long-Horizon LLM Task Planning,2026,2026-09-16,day,world,World-model-based control,An explicit graph transition model predicts plan effects and verifies or repairs candidates before execution; symbolic predictive-control branch.,https://arxiv.org/abs/2609.19315,https://arxiv.org/abs/2609.19315,arXiv v1 submission verified 2026-09-21
337,arxiv260920791,StageGuard: Learning Stage Transitions for Long-Horizon Robot Tasks via Agentic Distillation,2026,2026-09-17,day,agent,Skill- and agent-based execution,"A context-conditioned stage monitor advances, continues, or skips skills in a hierarchical executor; student distillation is a training stage.",https://arxiv.org/abs/2609.20791,https://arxiv.org/abs/2609.20791,arXiv v1 submission verified 2026-09-21
338,arxiv260920388,Navi-Agent: Unlocalized Monocular Navigation Agent,2026,2026-09-17,day,agent,Skill- and agent-based execution,Instructions and visual-place memory select and verify local navigation subgoals for a separate executor.,https://arxiv.org/abs/2609.20388,https://arxiv.org/abs/2609.20388,arXiv v1 submission verified 2026-09-21
339,arxiv260919796,LIFD: Anchored Diffusion for 3D-Aware Scene Memory in Robotic Manipulation,2026,2026-09-17,day,policy,Context-conditioned policies,Recurrent scene memory and current evidence condition direct manipulation action prediction. Scene completion estimates present state rather than predicting future control outcomes.,https://arxiv.org/abs/2609.19796,https://arxiv.org/abs/2609.19796,arXiv v1 submission verified 2026-09-21
340,arxiv260920648,SkipVLA: Skipping VLA Steps with Classical Planning for Fast Robot Manipulation,2026,2026-09-17,day,policy,Context-conditioned policies,"The instruction-conditioned VLA branch infers contact-rich actions, with a separate classical planner handling transit. Hybrid comparison, not new-demonstration ICL evidence.",https://arxiv.org/abs/2609.20648,https://arxiv.org/abs/2609.20648,arXiv v1 submission verified 2026-09-21
341,arxiv260919906,Learning and Transferring Closed-Loop Robot Software,2026,2026-09-17,day,agent,Skill- and agent-based execution,Demonstrations and archived execution-improved code condition a coding agent; generated closed-loop programs are executed by a separate runtime.,https://arxiv.org/abs/2609.19906,https://arxiv.org/abs/2609.19906,arXiv v1 submission verified 2026-09-21
342,arxiv260920659,HIL-UMI: Bringing Human-in-the-Loop Post-Training of Vision-Language-Action Models to Universal Manipulation Interface,2026,2026-09-17,day,policy,Context-conditioned policies,"Parameter-adaptation comparison for instruction-conditioned action policies; policy-aware UMI collection leads to further behavioral cloning, not fixed-weight demonstration ICL.",https://arxiv.org/abs/2609.20659,https://arxiv.org/abs/2609.20659,arXiv v1 submission verified 2026-09-21
343,arxiv260919512,CoreSense: Traceable Failure Recall and Conflict-Aware Belief Gating for Auditable Robot Decisions,2026,2026-09-17,day,agent,Skill- and agent-based execution,"Decision-gating comparison for an agent executor: episodic evidence gates proceed, reobserve, abstain, or escalate. No physical robot commands or autonomous recovery are evaluated.",https://arxiv.org/abs/2609.19512,https://arxiv.org/abs/2609.19512,arXiv v1 submission verified 2026-09-21
344,arxiv260919554,"VABench: Measuring Embodied Spatial Intelligence through Visual Demonstrations, Active Perception, and Metric Control",2026,2026-09-17,day,agent,Skill- and agent-based execution,"The evaluated MLLM-agent interface uses demonstrations, active camera calls, Cartesian targets, and execution feedback with a fixed model-agnostic controller.",https://arxiv.org/abs/2609.19554,https://arxiv.org/abs/2609.19554,arXiv v1 submission verified 2026-09-21
345,arxiv260914633,REVOLVE: An Automated Closed-Loop Framework for Evolving Robot Manipulation with Minimal Human Intervention,2026,2026-09-13,day,agent,Skill- and agent-based execution,Agent supervision and mismatch-memory refinement govern correction and reset; policy retraining is an independent update branch.,https://arxiv.org/abs/2609.14633,https://arxiv.org/abs/2609.14633,arXiv v1 submission verified 2026-09-21
346,simeonov2023rndf,SE(3)-Equivariant Relational Rearrangement with Neural Descriptor Fields,2022,2022-11-17,day,geometry,Geometric demonstration transfer,Descriptor alignment transfers demonstrated local-frame relations to a new object pair.,https://proceedings.mlr.press/v205/simeonov23a.html,https://arxiv.org/abs/2211.09786,arXiv v1 submission verified 2026-09-21
347,thompson2026parttransfer,One-Shot Cross-Geometry Skill Transfer through Part Decomposition,2026,2026-04-16,day,geometry,Geometric demonstration transfer,Part decomposition and part warping preserve demonstrated interaction constraints on new object pairs.,https://arxiv.org/abs/2604.15455,https://arxiv.org/abs/2604.15455,arXiv v1 submission verified 2026-09-21
348,noematrix2026roborsi,"RoboRSI: Stable, Efficient, and Reusable Robot Self-Evolution in Complex Real-World Environments",2026,2026-09,month,agent,Skill- and agent-based execution,A multi-agent system revises task-skill trees and consolidates executable routines from interaction outcomes.,https://lab.noematrix.ai/blog/2-roborsi/,https://lab.noematrix.ai/blog/2-roborsi/,Official research blog publication month
349,chen2026eta,ETA: A New Agentic Paradigm for Embodied Tasks,2026,2026-08-04,day,agent,Skill- and agent-based execution,"The planner issues one robot tool call, the execution interface checks it, and fresh environment observations inform the next call.",https://arxiv.org/abs/2608.03924,https://arxiv.org/abs/2608.03924,arXiv v1 submission date
350,huang2026roboharness,RoboHarness: Memory-Driven Orchestration of Heterogeneous Robot Policies for Long-Horizon Planning,2026,2026-07-20,day,agent,Skill- and agent-based execution,Execution memory guides routing among heterogeneous policies and retrieves states for transitions between their operating distributions.,https://arxiv.org/abs/2607.18060,https://arxiv.org/abs/2607.18060,arXiv v1 submission date
351,zhou2024nolo,NOLO: Navigate Only Look Once,2024,2024-08-02,day,policy,Context-conditioned policies,A recurrent transformer reads a scene video with derived actions and predicts navigation actions under fixed deployment weights.,https://arxiv.org/abs/2408.01384,https://arxiv.org/abs/2408.01384,arXiv v1 submission date
352,buoso2024select2plan,Select2Plan: Training-Free ICL-Based Planning Through VQA and Memory Retrieval,2024,2024-11-06,day,agent,Skill- and agent-based execution,Retrieved image-answer demonstrations condition a VLM that selects marked movement commands or waypoint sequences for a separate executor.,https://arxiv.org/abs/2411.04006,https://arxiv.org/abs/2411.04006,arXiv v1 submission date
353,elnoor2024vlmgronav,VLM-GroNav: Robot Navigation Using Physically Grounded Vision-Language Models in Outdoor Environments,2024,2024-09-30,day,agent,Skill- and agent-based execution,A VLM revises terrain assessments from exemplars and selects global waypoint sequences; a separate local planner executes them using updated traversal costs.,https://arxiv.org/abs/2409.20445,https://arxiv.org/abs/2409.20445,arXiv v1 submission date
354,anderson2018naveval,On Evaluation of Embodied Navigation Agents,2018,2018-07-18,day,evaluation,Evaluation,Navigation evaluation protocols and success weighted by path length (SPL).,https://arxiv.org/abs/1807.06757,https://arxiv.org/abs/1807.06757,arXiv v1 submission date
355,pathak2018zeroshot,Zero-Shot Visual Imitation,2018,2018-04-23,day,policy,Context-conditioned policies,Goal-conditioned action generation follows successive visual subgoals supplied by a demonstration.,https://arxiv.org/abs/1804.08606,https://arxiv.org/abs/1804.08606,Earliest verified arXiv v1 record
356,kumar2018rpf,Visual Memory for Robust Path Following,2018,2018-12-03,day,policy,Context-conditioned policies,A learned action policy attends to a demonstrated image/action path representation during noisy execution.,https://arxiv.org/abs/1812.00940,https://arxiv.org/abs/1812.00940,Earliest verified arXiv v1 record
357,yoo2020sparsepath,Path-Following Navigation Network Using Sparse Visual Memory,2020,2020-10-13,day,policy,Context-conditioned policies,"A recurrent policy uses sparse demonstration views, their indices, and the full demonstrated action sequence to predict navigation actions.",https://doi.org/10.23919/ICCAS50221.2020.9268247,https://doi.org/10.23919/ICCAS50221.2020.9268247,Official conference date
358,savinov2018sptm,Semi-parametric Topological Memory for Navigation,2018,2018-03-01,day,agent,Skill- and agent-based execution,An exploration-derived topological graph and learned retrieval module select visual waypoints for a separate local locomotion network.,https://arxiv.org/abs/1803.00653,https://arxiv.org/abs/1803.00653,Earliest verified arXiv v1 record
359,shah2022lmnav,"LM-Nav: Robotic Navigation with Large Pre-Trained Models of Language, Vision, and Action",2022,2022-07-10,day,agent,Skill- and agent-based execution,Instruction-landmark examples prompt GPT-3; CLIP grounds extracted landmarks in a graph and a pretrained ViNG navigator executes the planned route.,https://arxiv.org/abs/2207.04429,https://arxiv.org/abs/2207.04429,Earliest verified arXiv v1 record
360,chen2023a2nav,A²Nav: Action-Aware Zero-Shot Robot Navigation by Exploiting Vision-and-Language Ability of Foundation Models,2023,2023-08-15,day,agent,Skill- and agent-based execution,Example-based instruction parsing selects action-specific object navigation subtasks executed by pretrained specialized navigators.,https://arxiv.org/abs/2308.07997,https://arxiv.org/abs/2308.07997,Earliest verified arXiv v1 record
361,li2026cmmrvln,CMMR-VLN: Vision-and-Language Navigation via Continual Multimodal Memory Retrieval,2026,2026-03-09,day,agent,Skill- and agent-based execution,Retrieved successful trajectories and first-error notes become navigation guidance for an LLM selecting viewpoints or motion primitives.,https://arxiv.org/abs/2603.07997,https://arxiv.org/abs/2603.07997,Earliest verified arXiv v1 record
362,liu2026hamvln,HAM-VLN: Harnessing Hierarchical Agentic Memory for Zero-Shot Vision-and-Language Navigation,2026,2026-07-31,day,agent,Skill- and agent-based execution,"A prompted planner reads a depth-grounded place-object graph, including failure notes attached during backtracking, and selects subgoals for a separate executor.",https://arxiv.org/abs/2607.29600,https://arxiv.org/abs/2607.29600,Earliest verified arXiv v1 record
363,arxiv260924411,Zeva-Ego: Egocentric Mid-Training with In-Context Causal Learning for Robot Manipulation,2026,2026-09-21,day,policy,Context-conditioned policies,Egocentric mid-training establishes physical priors; a frozen action expert consumes within-attempt and same-instance cross-attempt action-effect context.,https://arxiv.org/abs/2609.24411,https://arxiv.org/abs/2609.24411,Verified arXiv v1 record
364,arxiv260923432,RopeFormer: Cross-Trial Adaptation from Interaction History for Dynamic Rope Manipulation,2026,2026-09-20,day,policy,Context-conditioned policies,A fixed Transformer-XL action policy retains ordered action-response history across physical trial resets.,https://arxiv.org/abs/2609.23432,https://arxiv.org/abs/2609.23432,Verified arXiv v1 record
365,arxiv260922966,Transferring the Intelligence of VLMs to Robotic Control,2026,2026-09-19,day,agent,Skill- and agent-based execution,A prompted VLM issues discrete end-effector and gripper commands through a robot interface and revises them from visual feedback.,https://arxiv.org/abs/2609.22966,https://arxiv.org/abs/2609.22966,Verified arXiv v1 record
366,arxiv260924778,H2RBench: A Real-to-Sim Benchmark for Evaluating Human-to-Robot Transfer,2026,2026-09-21,day,evaluation,Evaluation,Human-to-robot transfer is compared by varying human demonstrations at fixed robot-demonstration budget in reconstructed task scenes.,https://arxiv.org/abs/2609.24778,https://arxiv.org/abs/2609.24778,Verified arXiv v1 record
367,arxiv260921740,Sandwich-Residuals: Parameter-Efficient Test-time Adaptation of World Models,2026,2026-09-18,day,world,World-model-based control,Online prediction error trains residual modules around a frozen world-model predictor used for planning.,https://arxiv.org/abs/2609.21740,https://arxiv.org/abs/2609.21740,Verified arXiv v1 record
368,arxiv260921122,MetaPusher: Meta Learning and Planning for Nonprehensile Manipulation of Unseen Objects with Rapid Online Adaption,2026,2026-09-17,day,world,World-model-based control,Observed pushing transitions update a meta-learned dynamics model; adaptive kinodynamic planning repairs and reuses its search tree.,https://arxiv.org/abs/2609.21122,https://arxiv.org/abs/2609.21122,Verified arXiv v1 record
369,arxiv260921229,KnowDemo: Knowledge-Guided Robot Demonstration Generation from Human Videos,2026,2026-09-18,day,data,Data resources,"VLM-derived task conditions guide scene-grounded candidate generation, motion planning and simulated validation of robot demonstrations.",https://arxiv.org/abs/2609.21229,https://arxiv.org/abs/2609.21229,Verified arXiv v1 record
370,jena2026weightsskills,Weights or Skills? A Survey of Robot-Learning Techniques: from Action-Predicting Weights to Robots that Write their Own Skills,2026,2026-08-03,day,foundations,Foundations and surveys,"Related survey comparing learned weights and executable skills, with a taxonomy of code-as-policy self-improvement.",https://arxiv.org/abs/2608.01851,https://arxiv.org/abs/2608.01851,arXiv v1 submission verified 2026-09-24
371,lu2026wamsurvey,World-Action Models for Robot Learning and Control: A Survey,2026,2026-09-13,day,foundations,Foundations and surveys,"Related survey of world-action transition models, architectures, training and robotic control.",https://arxiv.org/abs/2609.16074,https://arxiv.org/abs/2609.16074,Primary publication version checked 2026-09-24
372,li2026demonstrationiclsurvey,In-Context Learning from Demonstrations for Robotic Manipulation: A Survey,2026,2026-09-09,day,foundations,Foundations and surveys,"Related review of demonstration-driven manipulation ICL organized by context, inference target, adaptation and evaluated transfer.",https://www.preprints.org/manuscript/202609.0780,https://www.preprints.org/manuscript/202609.0780,Primary publication version checked 2026-09-24
373,shao2025vlasurvey,Large VLM-based Vision-Language-Action Models for Robotic Manipulation: A Survey,2025,2025-08-18,day,foundations,Foundations and surveys,"Related survey distinguishing monolithic and hierarchical large VLM-based VLA architectures; primary arXiv abstract verified, BibTeX constructed from official metadata.",https://arxiv.org/abs/2508.13073,https://arxiv.org/abs/2508.13073,Primary publication version checked 2026-09-24
374,arxiv250912718,EvoEmpirBench: Dynamic Spatial Reasoning with Agent-ExpVer,2025,2025-09-16,day,evaluation,Evaluation,Maze and match-2 benchmark for dynamic spatial reasoning under partial observability; benchmark use is distinguished from robot navigation execution.,https://ojs.aaai.org/index.php/AAAI/article/view/40979,https://arxiv.org/abs/2509.12718,arXiv v1 date verified 2026-09-24; published metadata used in bibliography when available
375,arxiv260618847,WorldLines: Benchmarking and Modeling Long-Horizon Stateful Embodied Agents,2026,2026-06-17,day,evaluation,Evaluation,"Stateful household-memory benchmark and planning probe; used to test state validity and preconditions, not physical rollout success.",https://arxiv.org/abs/2606.18847,https://arxiv.org/abs/2606.18847,arXiv v1 date verified 2026-09-24; published metadata used in bibliography when available
376,huang2026affordanceharness,Affordance Agent Harness: Verification-Gated Skill Orchestration,2026,2026-05-01,day,agent,Skill- and agent-based execution,"Supporting skill-orchestration mechanism for affordance grounding: evidence acquisition, verification and episodic reuse; evaluated at the grounding interface.",https://arxiv.org/abs/2605.00663,https://arxiv.org/abs/2605.00663,arXiv v1 date verified 2026-09-24; published metadata used in bibliography when available
377,wu2026robostressbench,RoboStressBench: Benchmarking VLM Robustness to Physical Visual Stress in Embodied Scenes,2026,2026-05-30,day,evaluation,Evaluation,"Physical visual-stress diagnostic benchmark; cited for upstream perception evaluation, not robot ICL performance.",https://arxiv.org/abs/2606.00828,https://arxiv.org/abs/2606.00828,arXiv v1 date verified 2026-09-24; published metadata used in bibliography when available
378,huang2026vidpairhalluc,No Place to Hide: Benchmarking Video Hallucination with Background-Controlled Pairs,2026,2026-06-30,day,evaluation,Evaluation,"Background-controlled video QA evaluates evidence sensitivity; used as a transferable evaluation design, not a robot control result.",https://arxiv.org/abs/2606.31933,https://arxiv.org/abs/2606.31933,arXiv v1 date verified 2026-09-24; published metadata used in bibliography when available
379,li2026roboharnessk1,Robo-Harness K1: Harnessing Robot-Use Agents via Perception Augmentation,2026,2026-09-24,day,agent,Skill- and agent-based execution,"Perception tools return calibrated geometry, persistent anchors, and grasp evidence to a fixed VLM that issues robot-tool requests. Student distillation is a separate training stage.",https://arxiv.org/abs/2609.29389,https://arxiv.org/abs/2609.29389,arXiv v1 submission history verified 2026-09-25
380,li2026racap,"RACaP: Agentic Reasoning, Acting, and Coding as Policies for Evolvable Robot Learning",2026,2026-09-24,day,agent,Skill- and agent-based execution,"A deployed ReAct agent selects typed Policy API calls from working memory, retrieved experience, and visual feedback. API, harness, and memory evolution precedes frozen-code deployment.",https://arxiv.org/abs/2609.29394,https://arxiv.org/abs/2609.29394,arXiv v1 submission history verified 2026-09-25
381,pala2026membodied,MemBodied: Recurrent Associative Memory for Vision-Language-Action Models,2026,2026-09-23,day,policy,Context-conditioned policies,A learned action policy reads a fixed-size recurrent associative state and an initial-scene anchor; execution updates memory state rather than neural parameters.,https://arxiv.org/abs/2609.28256,https://arxiv.org/abs/2609.28256,arXiv v1 submission history verified 2026-09-25
382,you2026embodiedswe,EmbodiedSWE: Coding Agents for Long Horizon Dexterous Robotics,2026,2026-09-23,day,agent,Skill- and agent-based execution,Coding agents synthesize and refine executable solutions using physical feedback. Diversifying verified solutions into VLA supervision is a separate consolidation contribution.,https://arxiv.org/abs/2609.27308,https://arxiv.org/abs/2609.27308,arXiv v1 submission history verified 2026-09-25
383,liu2026navprobe,NavProbe: Evidence-Grounded Reasoning with Active Memory Retrieval for Zero-Shot Navigation,2026,2026-09-23,day,agent,Skill- and agent-based execution,"A task executive actively retrieves visual and geometric records through a spatial index, revises subgoals, and invokes a navigation skill policy.",https://arxiv.org/abs/2609.27526,https://arxiv.org/abs/2609.27526,arXiv v1 submission history verified 2026-09-25
384,li2026talk2escape,Talk2Escape: Conversational Grounding for Vision-and-Language Navigation,2026,2026-09-23,day,agent,Skill- and agent-based execution,Dialogue intervention supplies landmark-grounded corrective evidence to an existing navigator when looping or divergence is detected.,https://arxiv.org/abs/2609.28296,https://arxiv.org/abs/2609.28296,arXiv v1 submission history verified 2026-09-25
385,zhang2026cma,Memory That Changes Action Is Not Memory That Guides It: Counterfactual Auditing of History-Conditioned Robot Policies,2026,2026-09-23,day,evaluation,Evaluation,Counterfactual Memory Audit crosses histories at an identical present and evaluates saved actions under both histories to distinguish sensitivity from warranted control.,https://arxiv.org/abs/2609.27247,https://arxiv.org/abs/2609.27247,arXiv v1 submission history verified 2026-09-25
386,wang2026tpflow,Task-Prototype Guided Flow Matching for Few-Shot Generalization in Vision-Language Robot Manipulation,2026,2026-08-18,day,policy,Context-conditioned policies,Support demonstrations form phase-level task prototypes that condition the initial flow prior and velocity field of a learned action generator; deployment recomputes prototypes without weight updates.,https://arxiv.org/abs/2609.27780,https://arxiv.org/abs/2609.27780,arXiv v1 submission history verified 2026-09-25
387,yi2026arms,"Watch, Recall, Act: Always-On Robots in Concurrent Embodied Streams",2026,2026-09-23,day,policy,Context-conditioned policies,"A streaming action policy conditions on asynchronously updated perceptual, embodied-state, and arm-specific action-history context. Learned providers are trained before deployment.",https://arxiv.org/abs/2609.28429,https://arxiv.org/abs/2609.28429,arXiv v1 submission history verified 2026-09-25
388,zhang2026waa,World Action Agent: Harnessing VLMs for Robot Manipulation via World Action Rehearsal,2026,2026-09-24,day,agent,Skill- and agent-based execution,"Frozen VLM agents generate robot-tool requests using calibrated views, editable action proposals, planning feedback, and retrieved multimodal skill guidance. Numerical planners execute the requested motions. Geometric rehearsal is not a learned future-dynamics model.",https://arxiv.org/abs/2609.29964,https://arxiv.org/abs/2609.29964,arXiv v1 submission history
389,knowin2026glow,GLOW: A Generative Learning Framework for General-Purpose Embodied Intelligence,2026,2026-09,month,policy,Context-conditioned policies,"The One-Shot Teaching section encodes one human video into reusable skill context, which conditions fixed-weight autoregressive end-effector action generation. Harness execution management and KnowinWorld rollouts are supporting components; no separate skill-program interface is required for this reported teaching pathway.",https://knowinai.com/tech.html,https://knowinai.com/tech.html,September 2026 date displayed on official web report; earliest public day not verified
390,arxiv260930249,RAPID: Robot Agentic Programming from Demonstrations,2026,2026-09-24,day,agent,Skill- and agent-based execution,"A demonstration supplies relational primitives, composition constraints, and a reconstructed verification environment; programs freeze before scene transfer.",https://arxiv.org/abs/2609.30249,https://arxiv.org/abs/2609.30249,arXiv v1 submission history
391,arxiv260930134,Training-free Behavior Cloning,2026,2026-09-24,day,policy,Context-conditioned policies,Retrieved histories determine regularized signed continuation coefficients; a fitted residual corrects the next action.,https://arxiv.org/abs/2609.30134,https://arxiv.org/abs/2609.30134,arXiv v1 submission history
392,arxiv260920646,TraceFlow: Guiding Frozen Flow-Matching Robot Policies with Success and Failure Traces,2026,2026-09-17,day,policy,Context-conditioned policies,Progress-aligned positive/negative trace densities steer a frozen flow action expert through bounded guidance.,https://arxiv.org/abs/2609.20646,https://arxiv.org/abs/2609.20646,arXiv v1 submission history
393,arxiv260930092,Self-Adaptive VLA for Robust Robot Deployment,2026,2026-09-24,day,policy,Context-conditioned policies,Post-training pairs injected-shift rollout context with compensated expert targets; deployment aggregates context tokens through AdaLN.,https://arxiv.org/abs/2609.30092,https://arxiv.org/abs/2609.30092,arXiv v1 submission history
394,arxiv260804933,Mimir: A Neuro-Symbolic Memory System with Dynamic Grounding for Embodied Agents in Interactive Environments,2026,2026-08-05,day,agent,Skill- and agent-based execution,"Separate task/world memories; active-goal recall, constrained binding, and feedback-supported postconditions determine abstract actions.",https://arxiv.org/abs/2608.04933,https://arxiv.org/abs/2608.04933,arXiv v1 submission history
395,arxiv260928798,OCC4M: Object-Centric 4D Memory for Spatiotemporal Reasoning in Long-Horizon Manipulation,2026,2026-09-23,day,agent,Skill- and agent-based execution,Persistent identities and world-frame coordinates are converted to current-view target cues for frozen skills; historical places and live object tracks have different update rules.,https://arxiv.org/abs/2609.28798,https://arxiv.org/abs/2609.28798,arXiv v1 submission history
396,arxiv260926408,SparseNav: Instruction-conditioned Sparse Semantic Perception for Training-Free Vision-Language Navigation,2026,2026-09-22,day,agent,Skill- and agent-based execution,Instruction progress selects semantic queries while a persistent geometric map supports traversability and candidate waypoints.,https://arxiv.org/abs/2609.26408,https://arxiv.org/abs/2609.26408,arXiv v1 submission history
397,arxiv260920820,Workspace Models: Lightweight Robotic Memory via Saliency-Driven Supervision,2026,2026-09-17,day,policy,Context-conditioned policies,VLM-curated salient visual patches supervise set reconstruction into latent workspace tokens before downstream policy training.,https://arxiv.org/abs/2609.20820,https://arxiv.org/abs/2609.20820,arXiv v1 submission history
398,arxiv260929166,HarnessPAI: An Evolving Harness for Physical AI,2026,2026-09-24,day,agent,Skill- and agent-based execution,"Programs stay fixed within a rollout, with observation-conditioned checks; cross-rollout feedback revises code and stage-indexed repair memory.",https://arxiv.org/abs/2609.29166,https://arxiv.org/abs/2609.29166,arXiv v1 submission history
399,arxiv260925636,RoboFollow: Unveiling the Instruction Following Mirage in Embodied Agents,2026,2026-09-22,day,evaluation,Evaluation,Ambiguous shared scenes and feasible task alternatives require instruction use; stage-level intent and execution distinguish semantic adherence from motor success.,https://arxiv.org/abs/2609.25636,https://arxiv.org/abs/2609.25636,arXiv v1 submission history
400,arxiv260928952,RoboRecover: Benchmarking Robot Policy Recovery under Execution Deviations,2026,2026-09-24,day,evaluation,Evaluation,Replay prefixes reconstruct off-nominal intermediate states and score continuation under original task instructions.,https://arxiv.org/abs/2609.28952,https://arxiv.org/abs/2609.28952,arXiv v1 submission history
401,arxiv260911561,Memory as Plans: World-Action Modeling with Memory-Grounded Planning,2026,2026-09-10,day,world,World-model-based control,Sparse observed segment history generates language/visual plans; progress-gated execution uses cached plan prefixes.,https://arxiv.org/abs/2609.11561,https://arxiv.org/abs/2609.11561,arXiv v1 submission history
402,arxiv260918016,Causal-History Test-Time Scaling for Failure Recovery in Autoregressive World-Action Models,2026,2026-09-16,day,world,World-model-based control,"A frozen WAM compares continuation, recovered-prefix, and reset caches under the same current observation using predicted outcomes.",https://arxiv.org/abs/2609.18016,https://arxiv.org/abs/2609.18016,arXiv v1 submission history
403,arxiv260911308,2AM: Grounding Agent-Side Memory as Guidance for Steerable Action Models in Long-Horizon Manipulation,2026,2026-09-10,day,agent,Skill- and agent-based execution,Agent-side memory is compiled into subtask language and 2D grasp/place/move hints for an episodically stateless learned action model.,https://arxiv.org/abs/2609.11308,https://arxiv.org/abs/2609.11308,arXiv v1 submission history
404,arxiv260930828,{HIRE: History-Conditioned Interaction Reasoning and High-Rate Execution for Visually Aliased Precision Manipulation},2026,2026-09-25,day,policy,Context-conditioned policies,Ordered wrench history conditions action generation; a high-rate manifold executor realizes contact motion.,https://arxiv.org/abs/2609.30828,https://arxiv.org/abs/2609.30828,"arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai"
405,arxiv260930404,{POIL: Point-based One-Shot Imitation Learning with Stable Dynamical Systems},2026,2026-09-24,day,geometry,Geometric demonstration transfer,Functional-part point correspondences transfer the demonstration trajectory; point-set feedback tracks the transferred reference.,https://arxiv.org/abs/2609.30404,https://arxiv.org/abs/2609.30404,"arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai"
406,arxiv260930428,{Actively Resolving Contextual Uncertainty for Underspecified Tasks in Natural Language},2026,2026-09-24,day,agent,Skill- and agent-based execution,An LLM-derived planner revises task hypotheses using an online language-embedded map and closed-loop exploration.,https://arxiv.org/abs/2609.30428,https://arxiv.org/abs/2609.30428,"arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai"
407,arxiv260930233,{Coding Agents for Generalized Task and Motion Planning Problems},2026,2026-09-24,day,agent,Skill- and agent-based execution,Coding agents use simulator interaction to synthesize programs; frozen programs are evaluated on held-out task instances.,https://arxiv.org/abs/2609.30233,https://arxiv.org/abs/2609.30233,"arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai"
408,arxiv260931337,{Representation-Guided Generation and Integration of Executable Programs for Robot Manipulation},2026,2026-09-25,day,agent,Skill- and agent-based execution,"Offline VLM-generated perception and planning programs share object poses and a relation graph, then run without runtime VLM regeneration.",https://arxiv.org/abs/2609.31337,https://arxiv.org/abs/2609.31337,"arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai"
409,arxiv260930594,{HuGo: LLMs as Whole-Body Policy Code Designers for Humanoid Loco-Manipulation},2026,2026-09-24,day,agent,Skill- and agent-based execution,Rollout trajectories and selected video frames guide localized updates to high-level policy code above a frozen whole-body controller.,https://arxiv.org/abs/2609.30594,https://arxiv.org/abs/2609.30594,"arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai"
410,arxiv260931112,{DualManip: Agentic Dynamic Manipulation via Dual-Path Semantic Reasoning and Geometric Adaptation},2026,2026-09-25,day,agent,Skill- and agent-based execution,"Semantic task planning invokes geometric grasp adaptation, with validation failures triggering replanning; geometric transfer is a secondary component.",https://arxiv.org/abs/2609.31112,https://arxiv.org/abs/2609.31112,"arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai"
411,arxiv260930889,{PHASE: Compliance-Enabled Tactile Phase Retrieval for Few-Shot Insertion Learning},2026,2026-09-25,day,training,Training and representations,Contact-phase retrieval selects demonstration segments for policy training; the paper does not establish runtime in-context adaptation.,https://arxiv.org/abs/2609.30889,https://arxiv.org/abs/2609.30889,"arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai"
412,arxiv260930608,{Audit Before You Commit: Locating Belief Failures in Active Identification for One-Shot Manipulation},2026,2026-09-24,day,evaluation,Evaluation,Offline ground-truth audits separate decision-coordinate belief coverage from action-risk calibration in probe-then-commit control.,https://arxiv.org/abs/2609.30608,https://arxiv.org/abs/2609.30608,"arXiv v1 submission date, official abstract page verified on 2026-09-29 Asia/Shanghai"


==> anc/Supplement-S1/reported-comparisons.csv <==
key,study,question,comparison,finding,condition,primary_source,source_location,checked_on
fu2024icrt,ICRT,Evidence dependence,DROID subset versus multi-task training,DROID-only variant makes no progress on test tasks,Training sets differ; held-out tasks use known motion primitives and new objects,https://arxiv.org/html/2408.15980v2,Sec. VI-B; Sec. III; Table II,2026-09-21
patel2026bpp,BPP,Evidence dependence,Behavior prompt versus matched goal image,Demonstration prompting improves qualitative fidelity on unseen drawings,Same canvas and initial state; a video supplies path information absent from an endpoint; Chamfer distance alone can conceal poor shape fidelity,https://arxiv.org/html/2606.30457v1,Sec. 4.2; Appendix B.2; Figure 9,2026-09-21
ruoss2025lmact,LMAct,Evidence dependence,Zero to 512 expert episodes,More examples often have little effect; some task/model combinations improve,"General-purpose models in interactive tasks including simulated cheetah, not a real manipulation benchmark",https://proceedings.mlr.press/v267/ruoss25a.html,Abstract and evaluation summary,2026-09-21
chen2026showharness,Show-Harness,Evidence dependence,Semantic or arbitrary action names crossed with written conventions present or absent,Arbitrary names without conventions yield 1/20 successful episodes and 23.3% correct mappings,Same remaining harness; Gemini 3.1 Pro; tests unfamiliar action grounding rather than general video following,https://arxiv.org/html/2609.10522v1,Sec. 5.4; Figure 10,2026-09-21
dreczkowski2025mt3,MT3,Transfer and realization,Retrieval versus behavioral cloning; phase decomposition versus monolithic policy,MT3 at three demonstrations/task outperforms tested alternatives at 50 demonstrations/task in controlled comparison,Alignment followed by interaction; seen and unseen object instances; scope of open-loop interaction is analyzed separately,https://arxiv.org/html/2511.10110v1,Sec. 2.3.1; Figure 4; Sec. 2.4.4,2026-09-21
thompson2026parttransfer,Part-based transfer,Transfer and realization,Part-wise shape warping versus whole-object interaction warping,Mug/rack: 23/27 versus 11/27 successful object-pair evaluations,One demonstrated end-effector transform with four RGB-D views; initial part prompts and optional resegmentation; cross-category correspondences supplied; pouring task evaluates pre-pour alignment,https://cs.brown.edu/people/gdk/pubs/skilltransfer_partdecomp.pdf,Real Robot evaluation; Table II,2026-09-21
he2026demojepa,Demo-JEPA,Transfer and realization,Latent planning versus Demo-DP action head,Familiar real-world tasks favor action head; unseen-task averages favor planning in both domains,Table 6 simulation does not show a familiar-task head advantage; small task groups; compare reported means rather than asserting statistical significance,https://arxiv.org/html/2605.20811v1,Sec. 4; Tables 6 and 7,2026-09-21
chen2026zeva,Zeva,Retained experience,Persistent Interaction Memory present versus removed with Brief Interaction Trace retained,Persistent-memory removal lowers success by 10–20 percentage points across five real tasks,"20 randomized episodes per task/configuration; separate evolution plots report cumulative milestones, not per-attempt causal effects",https://arxiv.org/html/2608.30880v1,Sec. IV-D; Table III; Sec. IV-E,2026-09-21
fan2026rtcf,RTCF,Retained experience,Frozen PI-FAST versus aligned low-frequency memory correction,Overall success rises from 86.4% to 88.4%; largest gain on LIBERO-Long,Fixed bank; four suites; 2000 episodes/condition; same task-state inventory and seeds; independent restarts are not trajectory-identical; rounded aggregate percentages,https://arxiv.org/html/2608.04527v1,Secs. 4.1–4.2; Table 1,2026-09-21
liang2024lmpc,LMPC,Subsequent teachability,Base PaLM 2-S versus LMPC-Rollouts successor,Test success rises from 39.4% to 66.3%; successful-session mean turns fall from 2.4 to 1.9,Parameter updates between teaching sessions; weights fixed within session; turn mean is conditional on successful sessions,https://arxiv.org/html/2402.11450v1,Table I; Figure 4,2026-09-21
zhou2024nolo,NOLO,Scene-preview contribution,Remove versus supply context video,Habitat success: 33.58% ± 0.92% (NOLO-C) versus 43.65% ± 1.09% (NOLO),Same held-out scenes; reported means over three random seeds; simulated evaluation.,https://arxiv.org/html/2408.01384v2,"Section 4.5, Table 2",2026-09-22
elawady2024relic,ReLIC,Cross-episode spatial adaptation,First versus fifteenth navigation episode,Success increases from 23% to 43%.,8k-step evaluation; same home layout across goals and start positions; simulated ExtObjNav; not the separate 64k configuration.,https://arxiv.org/html/2410.02751v1,Section 4.2,2026-09-22
arxiv260930249,RAPID,Verification and transfer,Without versus with feasible scene variants,Mean success 53.2% to 75.9%,"Eight nonprehensile simulation tasks, 50 novel scenes per task, three trials; private success criterion; the compared variants share relational program representation",https://arxiv.org/pdf/2609.30249,"pp. 6–7, Table II and Sec. VI-B",2026-09-26
arxiv260920646,TraceFlow,Action correction from retained traces,Frozen base versus trace guidance,Ordered real packing: 21/50 to 39/50; a subsequent stacking round reaches 47/50,"Single real ordered-packing task; the shared-configuration 26-task simulation aggregate is unchanged and counting/occlusion deficits remain. Multi-round stacks are single histories, not independently replicated runs.",https://arxiv.org/pdf/2609.20646,"pp. 5–7, Table II, Figure 3, Tables III–IV",2026-09-26
arxiv260918016,FARE,Selective history revision,Base versus full system versus always-search ablation,"RoboTwin Easy success: 91.5%, 93.2%, and 91.0%",Frozen base checkpoint; additional search computation differs; removing the trigger searches every step; no uncertainty reported for these rates,https://arxiv.org/pdf/2609.18016,"p. 6, Tables I–IV",2026-09-26


==> anc/Supplement-S1/reported-comparisons.json <==
[
  {
    "key": "fu2024icrt",
    "study": "ICRT",
    "question": "Evidence dependence",
    "comparison": "DROID subset versus multi-task training",
    "finding": "DROID-only variant makes no progress on test tasks",
    "condition": "Training sets differ; held-out tasks use known motion primitives and new objects",
    "primary_source": "https://arxiv.org/html/2408.15980v2",
    "source_location": "Sec. VI-B; Sec. III; Table II",
    "checked_on": "2026-09-21"
  },
  {
    "key": "patel2026bpp",
    "study": "BPP",
    "question": "Evidence dependence",
    "comparison": "Behavior prompt versus matched goal image",
    "finding": "Demonstration prompting improves qualitative fidelity on unseen drawings",
    "condition": "Same canvas and initial state; a video supplies path information absent from an endpoint; Chamfer distance alone can conceal poor shape fidelity",
    "primary_source": "https://arxiv.org/html/2606.30457v1",
    "source_location": "Sec. 4.2; Appendix B.2; Figure 9",
    "checked_on": "2026-09-21"
  },
  {
    "key": "ruoss2025lmact",
    "study": "LMAct",
    "question": "Evidence dependence",
    "comparison": "Zero to 512 expert episodes",
    "finding": "More examples often have little effect; some task/model combinations improve",
    "condition": "General-purpose models in interactive tasks including simulated cheetah, not a real manipulation benchmark",
    "primary_source": "https://proceedings.mlr.press/v267/ruoss25a.html",
    "source_location": "Abstract and evaluation summary",
    "checked_on": "2026-09-21"
  },
  {
    "key": "chen2026showharness",
    "study": "Show-Harness",
    "question": "Evidence dependence",
    "comparison": "Semantic or arbitrary action names crossed with written conventions present or absent",
    "finding": "Arbitrary names without conventions yield 1/20 successful episodes and 23.3% correct mappings",
    "condition": "Same remaining harness; Gemini 3.1 Pro; tests unfamiliar action grounding rather than general video following",
    "primary_source": "https://arxiv.org/html/2609.10522v1",
    "source_location": "Sec. 5.4; Figure 10",
    "checked_on": "2026-09-21"
  },
  {
    "key": "dreczkowski2025mt3",
    "study": "MT3",
    "question": "Transfer and realization",
    "comparison": "Retrieval versus behavioral cloning; phase decomposition versus monolithic policy",
    "finding": "MT3 at three demonstrations/task outperforms tested alternatives at 50 demonstrations/task in controlled comparison",
    "condition": "Alignment followed by interaction; seen and unseen object instances; scope of open-loop interaction is analyzed separately",
    "primary_source": "https://arxiv.org/html/2511.10110v1",
    "source_location": "Sec. 2.3.1; Figure 4; Sec. 2.4.4",
    "checked_on": "2026-09-21"
  },
  {
    "key": "thompson2026parttransfer",
    "study": "Part-based transfer",
    "question": "Transfer and realization",
    "comparison": "Part-wise shape warping versus whole-object interaction warping",
    "finding": "Mug/rack: 23/27 versus 11/27 successful object-pair evaluations",
    "condition": "One demonstrated end-effector transform with four RGB-D views; initial part prompts and optional resegmentation; cross-category correspondences supplied; pouring task evaluates pre-pour alignment",
    "primary_source": "https://cs.brown.edu/people/gdk/pubs/skilltransfer_partdecomp.pdf",
    "source_location": "Real Robot evaluation; Table II",
    "checked_on": "2026-09-21"
  },
  {
    "key": "he2026demojepa",
    "study": "Demo-JEPA",
    "question": "Transfer and realization",
    "comparison": "Latent planning versus Demo-DP action head",
    "finding": "Familiar real-world tasks favor action head; unseen-task averages favor planning in both domains",
    "condition": "Table 6 simulation does not show a familiar-task head advantage; small task groups; compare reported means rather than asserting statistical significance",
    "primary_source": "https://arxiv.org/html/2605.20811v1",
    "source_location": "Sec. 4; Tables 6 and 7",
    "checked_on": "2026-09-21"
  },
  {
    "key": "chen2026zeva",
    "study": "Zeva",
    "question": "Retained experience",
    "comparison": "Persistent Interaction Memory present versus removed with Brief Interaction Trace retained",
    "finding": "Persistent-memory removal lowers success by 10–20 percentage points across five real tasks",
    "condition": "20 randomized episodes per task/configuration; separate evolution plots report cumulative milestones, not per-attempt causal effects",
    "primary_source": "https://arxiv.org/html/2608.30880v1",
    "source_location": "Sec. IV-D; Table III; Sec. IV-E",
    "checked_on": "2026-09-21"
  },
  {
    "key": "fan2026rtcf",
    "study": "RTCF",
    "question": "Retained experience",
    "comparison": "Frozen PI-FAST versus aligned low-frequency memory correction",
    "finding": "Overall success rises from 86.4% to 88.4%; largest gain on LIBERO-Long",
    "condition": "Fixed bank; four suites; 2000 episodes/condition; same task-state inventory and seeds; independent restarts are not trajectory-identical; rounded aggregate percentages",
    "primary_source": "https://arxiv.org/html/2608.04527v1",
    "source_location": "Secs. 4.1–4.2; Table 1",
    "checked_on": "2026-09-21"
  },
  {
    "key": "liang2024lmpc",
    "study": "LMPC",
    "question": "Subsequent teachability",
    "comparison": "Base PaLM 2-S versus LMPC-Rollouts successor",
    "finding": "Test success rises from 39.4% to 66.3%; successful-session mean turns fall from 2.4 to 1.9",
    "condition": "Parameter updates between teaching sessions; weights fixed within session; turn mean is conditional on successful sessions",
    "primary_source": "https://arxiv.org/html/2402.11450v1",
    "source_location": "Table I; Figure 4",
    "checked_on": "2026-09-21"
  },
  {
    "key": "zhou2024nolo",
    "study": "NOLO",
    "question": "Scene-preview contribution",
    "comparison": "Remove versus supply context video",
    "finding": "Habitat success: 33.58% ± 0.92% (NOLO-C) versus 43.65% ± 1.09% (NOLO)",
    "condition": "Same held-out scenes; reported means over three random seeds; simulated evaluation.",
    "primary_source": "https://arxiv.org/html/2408.01384v2",
    "source_location": "Section 4.5, Table 2",
    "checked_on": "2026-09-22"
  },
  {
    "key": "elawady2024relic",
    "study": "ReLIC",
    "question": "Cross-episode spatial adaptation",
    "comparison": "First versus fifteenth navigation episode",
    "finding": "Success increases from 23% to 43%.",
    "condition": "8k-step evaluation; same home layout across goals and start positions; simulated ExtObjNav; not the separate 64k configuration.",
    "primary_source": "https://arxiv.org/html/2410.02751v1",
    "source_location": "Section 4.2",
    "checked_on": "2026-09-22"
  },
  {
    "key": "arxiv260930249",
    "study": "RAPID",
    "question": "Verification and transfer",
    "comparison": "Without versus with feasible scene variants",
    "finding": "Mean success 53.2% to 75.9%",
    "condition": "Eight nonprehensile simulation tasks, 50 novel scenes per task, three trials; private success criterion; the compared variants share relational program representation",
    "primary_source": "https://arxiv.org/pdf/2609.30249",
    "source_location": "pp. 6–7, Table II and Sec. VI-B",
    "checked_on": "2026-09-26"
  },
  {
    "key": "arxiv260920646",
    "study": "TraceFlow",
    "question": "Action correction from retained traces",
    "comparison": "Frozen base versus trace guidance",
    "finding": "Ordered real packing: 21/50 to 39/50; a subsequent stacking round reaches 47/50",
    "condition": "Single real ordered-packing task; the shared-configuration 26-task simulation aggregate is unchanged and counting/occlusion deficits remain. Multi-round stacks are single histories, not independently replicated runs.",
    "primary_source": "https://arxiv.org/pdf/2609.20646",
    "source_location": "pp. 5–7, Table II, Figure 3, Tables III–IV",
    "checked_on": "2026-09-26"
  },
  {
    "key": "arxiv260918016",
    "study": "FARE",
    "question": "Selective history revision",
    "comparison": "Base versus full system versus always-search ablation",
    "finding": "RoboTwin Easy success: 91.5%, 93.2%, and 91.0%",
    "condition": "Frozen base checkpoint; additional search computation differs; removing the trigger searches every step; no uncertainty reported for these rates",
    "primary_source": "https://arxiv.org/pdf/2609.18016",
    "source_location": "p. 6, Tables I–IV",
    "checked_on": "2026-09-26"
  }
]


==> anc/Supplement-S1/reproduce.py <==
import json,collections
from pathlib import Path
p=Path(__file__).parent;r=json.loads((p/'references.json').read_text());s=json.loads((p/'summary.json').read_text());c=json.loads((p/'corpus.json').read_text());assert len(r)==len({x['key'] for x in r})==412;assert {x['number'] for x in r}==set(range(1,len(r)+1));assert all(x['citation_locations'] for x in r);assert collections.Counter(x['year'] for x in r)=={x['year']:x['works'] for x in s['annual']};assert collections.Counter(x['review_role'] for x in r)=={x['role']:x['references'] for x in s['role_counts']};assert len(c)==s['method_references']==sum(x['works'] for x in s['family_counts']);assert {x['key'] for x in c}=={x['key'] for x in r if x['method_family']};assert not any(x['review_role']=='related' for x in r);print(f"Verified {len(r)} references and {len(c)} method references in four families.")


==> anc/Supplement-S1/role-counts.csv <==
role,label,references
policy,Context-conditioned policies,123
geometry,Geometric demonstration transfer,24
world,World-model-based control,22
agent,Skill- and agent-based execution,91
data,Data resources,44
evaluation,Evaluation,39
foundations,Foundations and surveys,40
training,Training and representations,29


==> anc/Supplement-S1/summary.json <==
{
  "version": "2026-09-29-primary-source-refresh",
  "as_of": "2026-09-29",
  "unit": "numbered reference",
  "references": 412,
  "works": 412,
  "dated_works": 412,
  "first_public_year_pending": 0,
  "annual_denominator": 412,
  "coverage_denominator": 412,
  "method_references": 260,
  "family_denominator": 260,
  "annual": [
    {
      "year": 1971,
      "works": 1,
      "incomplete_year": false
    },
    {
      "year": 1985,
      "works": 1,
      "incomplete_year": false
    },
    {
      "year": 1987,
      "works": 1,
      "incomplete_year": false
    },
    {
      "year": 2006,
      "works": 1,
      "incomplete_year": false
    },
    {
      "year": 2008,
      "works": 1,
      "incomplete_year": false
    },
    {
      "year": 2010,
      "works": 1,
      "incomplete_year": false
    },
    {
      "year": 2011,
      "works": 1,
      "incomplete_year": false
    },
    {
      "year": 2012,
      "works": 1,
      "incomplete_year": false
    },
    {
      "year": 2014,
      "works": 1,
      "incomplete_year": false
    },
    {
      "year": 2015,
      "works": 1,
      "incomplete_year": false
    },
    {
      "year": 2016,
      "works": 1,
      "incomplete_year": false
    },
    {
      "year": 2017,
      "works": 9,
      "incomplete_year": false
    },
    {
      "year": 2018,
      "works": 10,
      "incomplete_year": false
    },
    {
      "year": 2019,
      "works": 8,
      "incomplete_year": false
    },
    {
      "year": 2020,
      "works": 10,
      "incomplete_year": false
    },
    {
      "year": 2021,
      "works": 10,
      "incomplete_year": false
    },
    {
      "year": 2022,
      "works": 24,
      "incomplete_year": false
    },
    {
      "year": 2023,
      "works": 33,
      "incomplete_year": false
    },
    {
      "year": 2024,
      "works": 47,
      "incomplete_year": false
    },
    {
      "year": 2025,
      "works": 53,
      "incomplete_year": false
    },
    {
      "year": 2026,
      "works": 197,
      "incomplete_year": true
    }
  ],
  "display_annual": [
    {
      "label": "≤2015",
      "works": 10
    },
    {
      "label": "2016",
      "works": 1
    },
    {
      "label": "2017",
      "works": 9
    },
    {
      "label": "2018",
      "works": 10
    },
    {
      "label": "2019",
      "works": 8
    },
    {
      "label": "2020",
      "works": 10
    },
    {
      "label": "2021",
      "works": 10
    },
    {
      "label": "2022",
      "works": 24
    },
    {
      "label": "2023",
      "works": 33
    },
    {
      "label": "2024",
      "works": 47
    },
    {
      "label": "2025",
      "works": 53
    },
    {
      "label": "2026",
      "works": 197
    }
  ],
  "family_counts": [
    {
      "family": "policy",
      "label": "Context-conditioned policies",
      "works": 123
    },
    {
      "family": "geometry",
      "label": "Geometric demonstration transfer",
      "works": 24
    },
    {
      "family": "world",
      "label": "World-model-based control",
      "works": 22
    },
    {
      "family": "agent",
      "label": "Skill- and agent-based execution",
      "works": 91
    }
  ],
  "new_method_records": [
    "arxiv260930828",
    "arxiv260930404",
    "arxiv260930428",
    "arxiv260930233",
    "arxiv260931337",
    "arxiv260930594",
    "arxiv260931112"
  ],
  "nonmethod_references": 152,
  "role_counts": [
    {
      "role": "policy",
      "label": "Context-conditioned policies",
      "references": 123
    },
    {
      "role": "geometry",
      "label": "Geometric demonstration transfer",
      "references": 24
    },
    {
      "role": "world",
      "label": "World-model-based control",
      "references": 22
    },
    {
      "role": "agent",
      "label": "Skill- and agent-based execution",
      "references": 91
    },
    {
      "role": "data",
      "label": "Data resources",
      "references": 44
    },
    {
      "role": "evaluation",
      "label": "Evaluation",
      "references": 39
    },
    {
      "role": "foundations",
      "label": "Foundations and surveys",
      "references": 40
    },
    {
      "role": "training",
      "label": "Training and representations",
      "references": 29
    }
  ],
  "revision_note": "Nine verified additions: seven method/comparison references, one training-retrieval work and one evaluation audit. Figure 9 restored to donut style with recomputed sector areas.",
  "citation_passages_refreshed": "2026-09-29",
  "recent_share_percent": 72.1,
  "manuscript_pages": 100,
  "bibliographic_identity_checked": "2026-09-22",
  "first_public_date_corrections": {
    "zhou2026bidemosyn": "2025-12-10"
  },
  "new_evaluation_records": [
    "arxiv260930608"
  ]
}

